Double-Differential Inclusive Charged-Current $\nu_\mu$ Cross Sections on Hydrocarbon in MINERvA at $\langle E_{\nu} \rangle \sim$ 3.5 GeV

MINERvA reports inclusive charged-current cross sections for muon neutrinos on hydrocarbon in the NuMI beamline. We measured the double-differential cross section in terms of the longitudinal and transverse muon momenta, as well as the single-differential cross sections in those variables. The data used in this analysis correspond to an exposure of $3.34 \times 10^{20}$ protons on target with a peak neutrino energy of approximately 3.5 GeV. Measurements are compared to the GENIE, NuWro and GiBUU neutrino cross-section predictions, as well as a version of GENIE modified to produce better agreement with prior exclusive MINERvA measurements. None of the models or variants were able to successfully reproduce the data across the entire phase space, which includes areas dominated by each interaction channel.

==> anc/data_release/cov_fullUncertainty_ptmu_CCInclusive.txt <==
1,1,6.095718e-80
1,2,2.281346e-80
1,3,4.914773e-80
1,4,8.005259e-80
1,5,1.012314e-79
1,6,1.085988e-79
1,7,1.241140e-79
1,8,1.009264e-79
1,9,6.152883e-80
1,10,4.002214e-80
1,11,2.571629e-80
1,12,1.265367e-80
1,13,3.187762e-81
2,1,2.281346e-80
2,2,1.922143e-79
2,3,1.790824e-79
2,4,2.936823e-79
2,5,3.707076e-79
2,6,4.041123e-79
2,7,4.635749e-79
2,8,3.924135e-79
2,9,2.471490e-79
2,10,1.646640e-79
2,11,1.062046e-79
2,12,5.568377e-80
2,13,1.526871e-80
3,1,4.914773e-80
3,2,1.790824e-79
3,3,5.189586e-79
3,4,6.795658e-79
3,5,9.052982e-79
3,6,9.771760e-79
3,7,1.082487e-78
3,8,8.943572e-79
3,9,5.690401e-79
3,10,3.757292e-79
3,11,2.422948e-79
3,12,1.224223e-79
3,13,2.910593e-80
4,1,8.005259e-80
4,2,2.936823e-79
4,3,6.795658e-79
4,4,1.274978e-78
4,5,1.473296e-78
4,6,1.599017e-78
4,7,1.775921e-78
4,8,1.475075e-78
4,9,9.449389e-79
4,10,6.274270e-79
4,11,4.061929e-79
4,12,2.075184e-79
4,13,5.040183e-80
5,1,1.012314e-79
5,2,3.707076e-79
5,3,9.052982e-79
5,4,1.473296e-78
5,5,2.184829e-78
5,6,2.175111e-78
5,7,2.383639e-78
5,8,1.984764e-78
5,9,1.292054e-78
5,10,8.615133e-79
5,11,5.591250e-79
5,12,2.880411e-79
5,13,6.821550e-80
6,1,1.085988e-79
6,2,4.041123e-79
6,3,9.771760e-79
6,4,1.599017e-78
6,5,2.175111e-78
6,6,2.525599e-78
6,7,2.643621e-78
6,8,2.306245e-78
6,9,1.562476e-78
6,10,1.062057e-78
6,11,6.922343e-79
6,12,3.799835e-79
6,13,1.000492e-79
7,1,1.241140e-79
7,2,4.635749e-79
7,3,1.082487e-78
7,4,1.775921e-78
7,5,2.383639e-78
7,6,2.643621e-78
7,7,3.012912e-78
7,8,2.547462e-78
7,9,1.720798e-78
7,10,1.174999e-78
7,11,7.689363e-79
7,12,4.245962e-79
7,13,1.150947e-79
8,1,1.009264e-79
8,2,3.924135e-79
8,3,8.943572e-79
8,4,1.475075e-78
8,5,1.984764e-78
8,6,2.306245e-78
8,7,2.547462e-78
8,8,2.432023e-78
8,9,1.706508e-78
8,10,1.202673e-78
8,11,7.940791e-79
8,12,4.743233e-79
8,13,1.425996e-79
9,1,6.152883e-80
9,2,2.471490e-79
9,3,5.690401e-79
9,4,9.449389e-79
9,5,1.292054e-78
9,6,1.562476e-78
9,7,1.720798e-78
9,8,1.706508e-78
9,9,1.303845e-78
9,10,9.190099e-79
9,11,6.141913e-79
9,12,3.860369e-79
9,13,1.214523e-79
10,1,4.002214e-80
10,2,1.646640e-79
10,3,3.757292e-79
10,4,6.274270e-79
10,5,8.615133e-79
10,6,1.062057e-78
10,7,1.174999e-78
10,8,1.202673e-78
10,9,9.190099e-79
10,10,6.929680e-79
10,11,4.553876e-79
10,12,2.928751e-79
10,13,9.510457e-80
11,1,2.571629e-80
11,2,1.062046e-79
11,3,2.422948e-79
11,4,4.061929e-79
11,5,5.591250e-79
11,6,6.922343e-79
11,7,7.689363e-79
11,8,7.940791e-79
11,9,6.141913e-79
11,10,4.553876e-79
11,11,3.198717e-79
11,12,2.041075e-79
11,13,6.662585e-80
12,1,1.265367e-80
12,2,5.568377e-80
12,3,1.224223e-79
12,4,2.075184e-79
12,5,2.880411e-79
12,6,3.799835e-79
12,7,4.245962e-79
12,8,4.743233e-79
12,9,3.860369e-79
12,10,2.928751e-79
12,11,2.041075e-79
12,12,1.450295e-79
12,13,4.791264e-80
13,1,3.187762e-81
13,2,1.526871e-80
13,3,2.910593e-80
13,4,5.040183e-80
13,5,6.821550e-80
13,6,1.000492e-79
13,7,1.150947e-79
13,8,1.425996e-79
13,9,1.214523e-79
13,10,9.510457e-80
13,11,6.662585e-80
13,12,4.791264e-80
13,13,1.768909e-80


==> anc/data_release/cov_fullUncertainty_ptpl_2D_CCInclusive.txt <==
0,0,1.931749e-81
0,1,4.348121e-82
0,2,6.311021e-82
0,3,4.080747e-82
0,4,3.276970e-82
0,5,9.232820e-83
0,6,9.414742e-83
0,7,6.182726e-83
0,8,7.321710e-83
0,9,5.460268e-83
0,10,3.310216e-83
0,11,1.964499e-83
0,12,2.340294e-81
0,13,2.549534e-81
0,14,2.359806e-81
0,15,1.730180e-81
0,16,1.036055e-81
0,17,5.229671e-82
0,18,3.810338e-82
0,19,3.114031e-82
0,20,1.862456e-82
0,21,1.294350e-82
0,22,7.736227e-83
0,23,2.982495e-83
0,24,7.373106e-81
0,25,5.429634e-81
0,26,4.996928e-81
0,27,3.344679e-81
0,28,1.618653e-81
0,29,1.031751e-81
0,30,6.600791e-82
0,31,5.911678e-82
0,32,3.555851e-82
0,33,2.567072e-82
0,34,1.241592e-82
0,35,4.673569e-83
0,36,1.100400e-80
0,37,9.386532e-81
0,38,7.353910e-81
0,39,5.955802e-81
0,40,2.960372e-81
0,41,1.602974e-81
0,42,1.044979e-81
0,43,7.255322e-82
0,44,6.261067e-82
0,45,3.824001e-82
0,46,2.333006e-82
0,47,7.404587e-83
0,48,1.577426e-80
0,49,1.112408e-80
0,50,1.040289e-80
0,51,5.911598e-81
0,52,3.308011e-81
0,53,1.750755e-81
0,54,1.381540e-81
0,55,1.160614e-81
0,56,7.434806e-82
0,57,4.776818e-82
0,58,3.125097e-82
0,59,9.066927e-83
0,60,1.576909e-80
0,61,1.361343e-80
0,62,1.070921e-80
0,63,6.673645e-81
0,64,3.435260e-81
0,65,1.838957e-81
0,66,1.315483e-81
0,67,1.383345e-81
0,68,7.597700e-82
0,69,6.432273e-82
0,70,3.543540e-82
0,71,1.176022e-82
0,72,1.939939e-80
0,73,1.545031e-80
0,74,1.100226e-80
0,75,7.414862e-81
0,76,3.327948e-81
0,77,2.518813e-81
0,78,1.892990e-81
0,79,1.510237e-81
0,80,9.258330e-82
0,81,6.830992e-82
0,82,3.771083e-82
0,83,1.167582e-82
0,84,9.587830e-81
0,85,1.444135e-80
0,86,1.034486e-80
0,87,6.174138e-81
0,88,3.552919e-81
0,89,2.252623e-81
0,90,1.898184e-81
0,91,1.527879e-81
0,92,1.009845e-81
0,93,6.387924e-82
0,94,4.096604e-82
0,95,1.188792e-82
0,96,2.290712e-82
0,97,7.024165e-81
0,98,7.161521e-81
0,99,3.882981e-81
0,100,3.075994e-81
0,101,2.124091e-81
0,102,1.550681e-81
0,103,1.607118e-81
0,104,9.683204e-82
0,105,6.163997e-82
0,106,3.826737e-82
0,107,1.210795e-82
0,108,0.000000e+00
0,109,3.793384e-82
0,110,4.012499e-81
0,111,3.162058e-81
0,112,2.512066e-81
0,113,1.704881e-81
0,114,1.535204e-81
0,115,1.396205e-81
0,116,8.653421e-82
0,117,5.592463e-82
0,118,3.504199e-82
0,119,1.105641e-82
0,120,0.000000e+00
0,121,0.000000e+00
0,122,2.921377e-82
0,123,1.223762e-81
0,124,1.435383e-81
0,125,1.317695e-81
0,126,1.253211e-81
0,127,1.054015e-81
0,128,7.678228e-82
0,129,5.001961e-82
0,130,3.367313e-82
0,131,9.182325e-83
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,3.147234e-82
0,137,4.433908e-82
0,138,8.203406e-82
0,139,6.910058e-82
0,140,3.952318e-82
0,141,3.690340e-82
0,142,2.404478e-82
0,143,7.136873e-83
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,3.624260e-83
0,150,8.566918e-83
0,151,6.474451e-83
0,152,1.121520e-82
0,153,1.176971e-82
0,154,9.001519e-83
0,155,5.061483e-83
1,0,4.348121e-82
1,1,1.362678e-81
1,2,4.361197e-82
1,3,3.521493e-82
1,4,2.958698e-82
1,5,8.943709e-83
1,6,9.492589e-83
1,7,6.009475e-83
1,8,6.993467e-83
1,9,4.931960e-83
1,10,3.108874e-83
1,11,1.804434e-83
1,12,2.367712e-81
1,13,2.012403e-81
1,14,2.087179e-81
1,15,1.633583e-81
1,16,1.013455e-81
1,17,4.364088e-82
1,18,3.409626e-82
1,19,2.942036e-82
1,20,1.646821e-82
1,21,1.139742e-82
1,22,7.370703e-83
1,23,2.674294e-83
1,24,6.520403e-81
1,25,4.905771e-81
1,26,4.593270e-81
1,27,3.052980e-81
1,28,1.446619e-81
1,29,9.334361e-82
1,30,6.027899e-82
1,31,5.476986e-82
1,32,3.187461e-82
1,33,2.271083e-82
1,34,1.103702e-82
1,35,4.491477e-83
1,36,9.913447e-81
1,37,8.546757e-81
1,38,6.686824e-81
1,39,5.448458e-81
1,40,2.707975e-81
1,41,1.454478e-81
1,42,9.781902e-82
1,43,6.594789e-82
1,44,5.662161e-82
1,45,3.585580e-82
1,46,2.129085e-82
1,47,6.835439e-83
1,48,1.421222e-80
1,49,9.928505e-81
1,50,9.303831e-81
1,51,5.276225e-81
1,52,2.910684e-81
1,53,1.517444e-81
1,54,1.279762e-81
1,55,1.050771e-81
1,56,6.655400e-82
1,57,4.331698e-82
1,58,2.839772e-82
1,59,8.359716e-83
1,60,1.416108e-80
1,61,1.238485e-80
1,62,9.652344e-81
1,63,5.948647e-81
1,64,3.069755e-81
1,65,1.621310e-81
1,66,1.201011e-81
1,67,1.227701e-81
1,68,6.705526e-82
1,69,5.767448e-82
1,70,3.194722e-82
1,71,1.060765e-82
1,72,1.761576e-80
1,73,1.406813e-80
1,74,9.955450e-81
1,75,6.774872e-81
1,76,3.004041e-81
1,77,2.285352e-81
1,78,1.670135e-81
1,79,1.330377e-81
1,80,8.595724e-82
1,81,6.121457e-82
1,82,3.417290e-82
1,83,1.101983e-82
1,84,8.673783e-81
1,85,1.314837e-80
1,86,9.317424e-81
1,87,5.530795e-81
1,88,3.222189e-81
1,89,2.003067e-81
1,90,1.741777e-81
1,91,1.388809e-81
1,92,9.207031e-82
1,93,5.805794e-82
1,94,3.764322e-82
1,95,1.136359e-82
1,96,1.892576e-82
1,97,6.381681e-81
1,98,6.518500e-81
1,99,3.433738e-81
1,100,2.723854e-81
1,101,1.910950e-81
1,102,1.417835e-81
1,103,1.444580e-81
1,104,8.496418e-82
1,105,5.697140e-82
1,106,3.481538e-82
1,107,1.126923e-82
1,108,0.000000e+00
1,109,2.940168e-82
1,110,3.551991e-81
1,111,2.784303e-81
1,112,2.111443e-81
1,113,1.456954e-81
1,114,1.392428e-81
1,115,1.217600e-81
1,116,7.752071e-82
1,117,5.061938e-82
1,118,3.143086e-82
1,119,1.061990e-82
1,120,0.000000e+00
1,121,0.000000e+00
1,122,2.015230e-82
1,123,9.935533e-82
1,124,1.236314e-81
1,125,1.130791e-81
1,126,1.101494e-81
1,127,9.363541e-82
1,128,6.684632e-82
1,129,4.546195e-82
1,130,3.047668e-82
1,131,8.884769e-83
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,2.531489e-82
1,137,3.045083e-82
1,138,6.479902e-82
1,139,5.618118e-82
1,140,3.319422e-82
1,141,3.152772e-82
1,142,2.097757e-82
1,143,6.417694e-83
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,3.129043e-83
1,150,6.667118e-83
1,151,3.966294e-83
1,152,8.948838e-83
1,153,9.321327e-83
1,154,7.354446e-83
1,155,4.210259e-83
2,0,6.311021e-82
2,1,4.361197e-82
2,2,1.593489e-81
2,3,3.175741e-82
2,4,3.214202e-82
2,5,1.086052e-82
2,6,9.941972e-83
2,7,7.126431e-83
2,8,8.337035e-83
2,9,5.834150e-83
2,10,4.055538e-83
2,11,2.487679e-83
2,12,2.918789e-81
2,13,2.819835e-81
2,14,2.328846e-81
2,15,1.786209e-81
2,16,1.110590e-81
2,17,5.023918e-82
2,18,3.917328e-82
2,19,3.494728e-82
2,20,2.018414e-82
2,21,1.411256e-82
2,22,8.818383e-83
2,23,3.227773e-83
2,24,8.375141e-81
2,25,6.110557e-81
2,26,5.608719e-81
2,27,3.620482e-81
2,28,1.651911e-81
2,29,1.026566e-81
2,30,7.021984e-82
2,31,6.279949e-82
2,32,3.715645e-82
2,33,2.839693e-82
2,34,1.348364e-82
2,35,5.419265e-83
2,36,1.278550e-80
2,37,1.085057e-80
2,38,8.208791e-81
2,39,6.600767e-81
2,40,2.895395e-81
2,41,1.634029e-81
2,42,1.079033e-81
2,43,7.648230e-82
2,44,6.851111e-82
2,45,4.158934e-82
2,46,2.613669e-82
2,47,8.556689e-83
2,48,1.899456e-80
2,49,1.246554e-80
2,50,1.160807e-80
2,51,6.173610e-81
2,52,3.237059e-81
2,53,1.562086e-81
2,54,1.408840e-81
2,55,1.280483e-81
2,56,8.388582e-82
2,57,5.308793e-82
2,58,3.505489e-82
2,59,9.964342e-83
2,60,1.803248e-80
2,61,1.526901e-80
2,62,1.193528e-80
2,63,6.805153e-81
2,64,3.273214e-81
2,65,1.647656e-81
2,66,1.266773e-81
2,67,1.492602e-81
2,68,8.065146e-82
2,69,7.219601e-82
2,70,3.920459e-82
2,71,1.264236e-82
2,72,2.298506e-80
2,73,1.740566e-80
2,74,1.189808e-80
2,75,7.459598e-81
2,76,2.860801e-81
2,77,2.546557e-81
2,78,2.060430e-81
2,79,1.615318e-81
2,80,9.620996e-82
2,81,7.478989e-82
2,82,4.220350e-82
2,83,1.204679e-82
2,84,1.028626e-80
2,85,1.571797e-80
2,86,1.083436e-80
2,87,5.769923e-81
2,88,3.286503e-81
2,89,2.087194e-81
2,90,1.979160e-81
2,91,1.642851e-81
2,92,1.079388e-81
2,93,6.832294e-82
2,94,4.642019e-82
2,95,1.324596e-82
2,96,1.898052e-82
2,97,6.990839e-81
2,98,7.217512e-81
2,99,3.383683e-81
2,100,2.856037e-81
2,101,2.109560e-81
2,102,1.574423e-81
2,103,1.700506e-81
2,104,9.941174e-82
2,105,6.739985e-82
2,106,4.289815e-82
2,107,1.267429e-82
2,108,0.000000e+00
2,109,2.425560e-82
2,110,3.701594e-81
2,111,2.798406e-81
2,112,2.198399e-81
2,113,1.484374e-81
2,114,1.567223e-81
2,115,1.435441e-81
2,116,8.733717e-82
2,117,5.847347e-82
2,118,3.792982e-82
2,119,1.184982e-82
2,120,0.000000e+00
2,121,0.000000e+00
2,122,1.600507e-82
2,123,8.180187e-82
2,124,1.218774e-81
2,125,1.280896e-81
2,126,1.190992e-81
2,127,1.058363e-81
2,128,7.422311e-82
2,129,5.056631e-82
2,130,3.627463e-82
2,131,9.559821e-83
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,1.740105e-82
2,137,1.362168e-82
2,138,6.836967e-82
2,139,5.810691e-82
2,140,3.208806e-82
2,141,3.244518e-82
2,142,2.381438e-82
2,143,6.181935e-83
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,4.034962e-83
2,150,6.216313e-83
2,151,1.763779e-84
2,152,7.030235e-83
2,153,8.195990e-83
2,154,7.022051e-83
2,155,4.177677e-83
3,0,4.080747e-82
3,1,3.521493e-82
3,2,3.175741e-82
3,3,9.351559e-82
3,4,1.549497e-82
3,5,3.622394e-83
3,6,6.918527e-83
3,7,4.456395e-83
3,8,4.730416e-83
3,9,3.882791e-83
3,10,2.162046e-83
3,11,1.290991e-83
3,12,1.732353e-81
3,13,1.818691e-81
3,14,1.546928e-81
3,15,1.110123e-81
3,16,6.460842e-82
3,17,3.917621e-82
3,18,2.833511e-82
3,19,2.206929e-82
3,20,1.380898e-82
3,21,8.876286e-83
3,22,5.314320e-83
3,23,2.051998e-83
3,24,4.706624e-81
3,25,3.645245e-81
3,26,3.468050e-81
3,27,2.354645e-81
3,28,1.186548e-81
3,29,7.859131e-82
3,30,4.798220e-82
3,31,4.234471e-82
3,32,2.455461e-82
3,33,1.774388e-82
3,34,8.614260e-83
3,35,3.410168e-83
3,36,7.294254e-81
3,37,6.407709e-81
3,38,5.160564e-81
3,39,4.218932e-81
3,40,2.181863e-81
3,41,1.170443e-81
3,42,7.495083e-82
3,43,5.246167e-82
3,44,4.372916e-82
3,45,2.729420e-82
3,46,1.593735e-82
3,47,5.512365e-83
3,48,1.035168e-80
3,49,7.645884e-81
3,50,7.185876e-81
3,51,4.194623e-81
3,52,2.428018e-81
3,53,1.302154e-81
3,54,1.011561e-81
3,55,8.092314e-82
3,56,5.297614e-82
3,57,3.303489e-82
3,58,2.065501e-82
3,59,6.828083e-83
3,60,1.057293e-80
3,61,9.233298e-81
3,62,7.394819e-81
3,63,4.811382e-81
3,64,2.558395e-81
3,65,1.386276e-81
3,66,9.641303e-82
3,67,9.733762e-82
3,68,5.464157e-82
3,69,4.430880e-82
3,70,2.395452e-82
3,71,9.108483e-83
3,72,1.293042e-80
3,73,1.060279e-80
3,74,7.895534e-81
3,75,5.402405e-81
3,76,2.548870e-81
3,77,1.808430e-81
3,78,1.388178e-81
3,79,1.066755e-81
3,80,6.515457e-82
3,81,4.721620e-82
3,82,2.631971e-82
3,83,9.232050e-83
3,84,6.536808e-81
3,85,1.018885e-80
3,86,7.401443e-81
3,87,4.527703e-81
3,88,2.672009e-81
3,89,1.715884e-81
3,90,1.428721e-81
3,91,1.120581e-81
3,92,7.394144e-82
3,93,4.612261e-82
3,94,2.920549e-82
3,95,9.810843e-83
3,96,1.312240e-82
3,97,4.968062e-81
3,98,5.147244e-81
3,99,2.995036e-81
3,100,2.248825e-81
3,101,1.556143e-81
3,102,1.186026e-81
3,103,1.116385e-81
3,104,7.003312e-82
3,105,4.483468e-82
3,106,2.766645e-82
3,107,9.889377e-83
3,108,0.000000e+00
3,109,2.537792e-82
3,110,2.957952e-81
3,111,2.321522e-81
3,112,1.771727e-81
3,113,1.258286e-81
3,114,1.115098e-81
3,115,1.002843e-81
3,116,6.191659e-82
3,117,4.209805e-82
3,118,2.507262e-82
3,119,9.443048e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,1.820093e-82
3,123,9.036730e-82
3,124,1.035316e-81
3,125,9.389501e-82
3,126,8.737938e-82
3,127,7.389512e-82
3,128,5.505276e-82
3,129,3.713353e-82
3,130,2.426027e-82
3,131,8.050616e-83
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,2.261764e-82
3,137,2.928355e-82
3,138,5.201123e-82
3,139,4.740760e-82
3,140,2.831365e-82
3,141,2.653784e-82
3,142,1.730952e-82
3,143,6.092839e-83
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,2.334664e-83
3,150,5.739991e-83
3,151,4.905890e-83
3,152,8.056117e-83
3,153,8.186393e-83
3,154,6.229981e-83
3,155,3.652320e-83
4,0,3.276970e-82
4,1,2.958698e-82
4,2,3.214202e-82
4,3,1.549497e-82
4,4,7.130553e-82
4,5,6.874172e-83
4,6,6.746261e-84
4,7,3.458789e-83
4,8,3.677497e-83
4,9,2.963724e-83
4,10,1.517202e-83
4,11,9.289585e-84
4,12,1.276468e-81
4,13,1.381345e-81
4,14,1.340639e-81
4,15,8.650548e-82
4,16,5.604045e-82
4,17,2.375404e-82
4,18,1.837863e-82
4,19,1.874390e-82
4,20,1.176229e-82
4,21,7.429952e-83
4,22,3.890391e-83
4,23,1.610856e-83
4,24,3.394640e-81
4,25,2.801032e-81
4,26,2.652282e-81
4,27,1.967519e-81
4,28,9.953429e-82
4,29,6.525588e-82
4,30,4.144112e-82
4,31,3.395718e-82
4,32,1.908016e-82
4,33,1.325816e-82
4,34,6.719345e-83
4,35,2.715169e-83
4,36,5.341269e-81
4,37,4.821207e-81
4,38,3.987760e-81
4,39,3.301535e-81
4,40,1.905192e-81
4,41,1.046839e-81
4,42,6.572651e-82
4,43,4.331716e-82
4,44,3.384123e-82
4,45,2.117015e-82
4,46,1.207838e-82
4,47,4.390426e-83
4,48,7.320114e-81
4,49,5.910867e-81
4,50,5.476127e-81
4,51,3.519932e-81
4,52,2.113464e-81
4,53,1.124774e-81
4,54,8.633583e-82
4,55,6.331367e-82
4,56,4.032422e-82
4,57,2.592698e-82
4,58,1.588268e-82
4,59,5.317766e-83
4,60,7.921298e-81
4,61,7.099542e-81
4,62,5.926421e-81
4,63,4.056631e-81
4,64,2.256438e-81
4,65,1.244206e-81
4,66,8.514838e-82
4,67,7.718372e-82
4,68,4.486028e-82
4,69,3.501570e-82
4,70,1.877271e-82
4,71,7.148776e-83
4,72,9.486454e-81
4,73,8.067106e-81
4,74,6.395947e-81
4,75,4.509498e-81
4,76,2.403139e-81
4,77,1.559062e-81
4,78,1.146276e-81
4,79,8.745737e-82
4,80,5.342551e-82
4,81,3.767417e-82
4,82,2.127049e-82
4,83,7.901802e-83
4,84,5.185220e-81
4,85,8.110006e-81
4,86,6.219118e-81
4,87,3.985557e-81
4,88,2.431970e-81
4,89,1.545625e-81
4,90,1.182400e-81
4,91,9.263042e-82
4,92,6.096751e-82
4,93,3.747338e-82
4,94,2.287331e-82
4,95,8.357642e-83
4,96,1.105692e-82
4,97,4.180624e-81
4,98,4.335759e-81
4,99,2.864932e-81
4,100,1.961562e-81
4,101,1.367521e-81
4,102,1.017395e-81
4,103,9.034997e-82
4,104,5.841236e-82
4,105,3.727861e-82
4,106,2.210101e-82
4,107,8.724653e-83
4,108,0.000000e+00
4,109,2.435610e-82
4,110,2.613891e-81
4,111,2.127496e-81
4,112,1.629637e-81
4,113,1.128363e-81
4,114,9.149692e-82
4,115,8.408139e-82
4,116,5.228927e-82
4,117,3.560761e-82
4,118,2.029182e-82
4,119,8.502073e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,1.815883e-82
4,123,8.828452e-82
4,124,9.386926e-82
4,125,8.145727e-82
4,126,7.556145e-82
4,127,6.275690e-82
4,128,4.669616e-82
4,129,3.146187e-82
4,130,1.970564e-82
4,131,7.233013e-83
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,2.364497e-82
4,137,3.412527e-82
4,138,4.465859e-82
4,139,4.160548e-82
4,140,2.742900e-82
4,141,2.391767e-82
4,142,1.477334e-82
4,143,5.662630e-83
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,1.775657e-83
4,150,5.609053e-83
4,151,6.267500e-83
4,152,8.042653e-83
4,153,8.049902e-83
4,154,5.794637e-83
4,155,3.490551e-83
5,0,9.232820e-83
5,1,8.943709e-83
5,2,1.086052e-82
5,3,3.622394e-83
5,4,6.874172e-83
5,5,1.797577e-82
5,6,6.455158e-83
5,7,-9.561735e-85
5,8,6.401993e-84
5,9,1.169690e-83
5,10,2.595673e-84
5,11,1.718799e-84
5,12,3.121993e-82
5,13,3.954683e-82
5,14,3.912801e-82
5,15,3.199581e-82
5,16,1.794459e-82
5,17,1.330770e-82
5,18,3.422428e-83
5,19,3.868202e-83
5,20,4.712866e-83
5,21,2.120275e-83
5,22,1.248472e-83
5,23,4.603521e-84
5,24,6.498369e-82
5,25,7.305315e-82
5,26,7.029028e-82
5,27,6.376848e-82
5,28,3.960939e-82
5,29,2.408233e-82
5,30,1.319781e-82
5,31,1.237354e-82
5,32,5.595017e-83
5,33,3.790329e-83
5,34,2.060889e-83
5,35,8.967271e-84
5,36,1.105927e-81
5,37,1.174735e-81
5,38,1.216112e-81
5,39,1.002223e-81
5,40,7.488378e-82
5,41,3.765625e-82
5,42,2.573989e-82
5,43,1.773700e-82
5,44,1.048139e-82
5,45,6.928655e-83
5,46,3.019995e-83
5,47,1.377511e-83
5,48,1.372295e-81
5,49,1.676780e-81
5,50,1.457898e-81
5,51,1.198536e-81
5,52,8.401849e-82
5,53,4.566494e-82
5,54,3.269174e-82
5,55,1.943159e-82
5,56,1.232819e-82
5,57,7.146109e-83
5,58,3.547167e-83
5,59,1.824438e-83
5,60,1.748973e-81
5,61,1.848270e-81
5,62,1.661665e-81
5,63,1.497494e-81
5,64,9.241264e-82
5,65,5.891645e-82
5,66,3.762957e-82
5,67,2.336689e-82
5,68,1.626150e-82
5,69,9.891691e-83
5,70,5.427277e-83
5,71,2.585738e-83
5,72,2.086195e-81
5,73,2.225087e-81
5,74,2.070069e-81
5,75,1.759284e-81
5,76,1.142839e-81
5,77,5.596121e-82
5,78,3.939269e-82
5,79,2.831564e-82
5,80,1.858438e-82
5,81,1.135993e-82
5,82,6.353803e-83
5,83,3.223221e-83
5,84,1.460766e-81
5,85,2.495814e-81
5,86,2.147188e-81
5,87,1.604566e-81
5,88,1.045912e-81
5,89,6.682757e-82
5,90,4.464634e-82
5,91,3.211483e-82
5,92,2.159231e-82
5,93,1.338611e-82
5,94,6.637208e-83
5,95,3.424241e-83
5,96,2.986496e-83
5,97,1.551282e-81
5,98,1.612548e-81
5,99,1.260353e-81
5,100,8.066642e-82
5,101,5.515792e-82
5,102,4.175122e-82
5,103,3.038731e-82
5,104,2.115889e-82
5,105,1.362415e-82
5,106,6.781419e-83
5,107,3.495783e-83
5,108,0.000000e+00
5,109,9.468484e-83
5,110,1.036548e-81
5,111,9.287441e-82
5,112,6.762547e-82
5,113,4.705757e-82
5,114,3.259065e-82
5,115,2.909084e-82
5,116,1.895051e-82
5,117,1.382787e-82
5,118,6.786990e-83
5,119,3.635845e-83
5,120,0.000000e+00
5,121,0.000000e+00
5,122,7.733853e-83
5,123,4.562707e-82
5,124,4.305991e-82
5,125,3.360819e-82
5,126,2.944814e-82
5,127,2.389816e-82
5,128,1.853511e-82
5,129,1.181723e-82
5,130,6.420479e-83
5,131,3.355010e-83
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,1.273272e-82
5,137,2.210043e-82
5,138,1.764970e-82
5,139,1.722413e-82
5,140,1.348094e-82
5,141,1.033203e-82
5,142,5.679533e-83
5,143,2.798179e-83
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,4.941804e-84
5,150,2.773889e-83
5,151,4.548570e-83
5,152,4.263157e-83
5,153,4.120484e-83
5,154,2.802033e-83
5,155,1.687731e-83
6,0,9.414742e-83
6,1,9.492589e-83
6,2,9.941972e-83
6,3,6.918527e-83
6,4,6.746261e-84
6,5,6.455158e-83
6,6,1.619174e-82
6,7,2.788236e-83
6,8,4.658317e-84
6,9,1.183501e-83
6,10,3.598783e-84
6,11,1.857649e-84
6,12,3.468456e-82
6,13,4.021513e-82
6,14,3.666297e-82
6,15,3.142672e-82
6,16,2.312408e-82
6,17,4.275661e-83
6,18,9.167415e-83
6,19,1.598564e-83
6,20,3.558604e-83
6,21,2.241215e-83
6,22,1.373497e-83
6,23,4.364912e-84
6,24,7.930484e-82
6,25,7.676656e-82
6,26,7.339361e-82
6,27,5.791583e-82
6,28,3.376211e-82
6,29,2.162611e-82
6,30,1.184482e-82
6,31,1.121088e-82
6,32,6.215429e-83
6,33,3.809665e-83
6,34,1.948841e-83
6,35,8.848596e-84
6,36,1.286820e-81
6,37,1.219323e-81
6,38,1.170596e-81
6,39,9.715733e-82
6,40,6.425781e-82
6,41,3.261284e-82
6,42,2.388936e-82
6,43,1.525017e-82
6,44,1.059215e-82
6,45,7.335003e-83
6,46,3.234854e-83
6,47,1.349893e-83
6,48,1.704687e-81
6,49,1.624115e-81
6,50,1.444246e-81
6,51,1.059709e-81
6,52,6.789274e-82
6,53,3.904605e-82
6,54,2.776083e-82
6,55,2.020763e-82
6,56,1.220982e-82
6,57,7.289904e-83
6,58,4.238036e-83
6,59,1.688721e-83
6,60,1.970445e-81
6,61,1.975477e-81
6,62,1.629736e-81
6,63,1.293953e-81
6,64,7.459978e-82
6,65,4.948857e-82
6,66,2.949378e-82
6,67,2.245681e-82
6,68,1.423904e-82
6,69,9.531703e-83
6,70,5.706954e-83
6,71,2.245967e-83
6,72,2.337564e-81
6,73,2.308765e-81
6,74,1.893221e-81
6,75,1.572700e-81
6,76,8.913943e-82
6,77,5.071671e-82
6,78,3.445304e-82
6,79,2.613681e-82
6,80,1.823954e-82
6,81,1.060923e-82
6,82,6.365898e-83
6,83,2.765029e-83
6,84,1.438814e-81
6,85,2.408111e-81
6,86,1.871763e-81
6,87,1.351138e-81
6,88,8.385520e-82
6,89,5.389930e-82
6,90,4.093098e-82
6,91,2.907912e-82
6,92,1.981277e-82
6,93,1.185792e-82
6,94,6.741375e-83
6,95,2.871411e-83
6,96,3.421134e-83
6,97,1.379689e-81
6,98,1.430238e-81
6,99,9.709739e-82
6,100,6.658596e-82
6,101,4.696906e-82
6,102,3.634490e-82
6,103,2.834088e-82
6,104,1.838521e-82
6,105,1.268947e-82
6,106,6.435592e-83
6,107,2.958099e-83
6,108,0.000000e+00
6,109,7.628065e-83
6,110,8.889697e-82
6,111,7.363045e-82
6,112,5.329443e-82
6,113,3.928784e-82
6,114,3.016760e-82
6,115,2.622641e-82
6,116,1.688441e-82
6,117,1.215431e-82
6,118,5.923957e-83
6,119,2.939187e-83
6,120,0.000000e+00
6,121,0.000000e+00
6,122,6.035665e-83
6,123,3.504578e-82
6,124,3.405520e-82
6,125,2.805918e-82
6,126,2.513907e-82
6,127,2.192249e-82
6,128,1.614704e-82
6,129,1.010302e-82
6,130,5.874180e-83
6,131,2.771410e-83
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,9.896723e-83
6,137,1.693088e-82
6,138,1.601753e-82
6,139,1.486668e-82
6,140,9.929452e-83
6,141,8.501384e-83
6,142,4.990071e-83
6,143,2.321308e-83
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,5.202922e-84
6,150,2.205085e-83
6,151,3.064051e-83
6,152,3.426345e-83
6,153,3.202589e-83
6,154,2.287710e-83
6,155,1.295488e-83
7,0,6.182726e-83
7,1,6.009475e-83
7,2,7.126431e-83
7,3,4.456395e-83
7,4,3.458789e-83
7,5,-9.561735e-85
7,6,2.788236e-83
7,7,5.946613e-83
7,8,8.252876e-84
7,9,4.971976e-84
7,10,3.548388e-84
7,11,2.168800e-84
7,12,2.601852e-82
7,13,2.806452e-82
7,14,2.511945e-82
7,15,1.943769e-82
7,16,1.469211e-82
7,17,4.729288e-83
7,18,8.716658e-84
7,19,3.346318e-83
7,20,1.416662e-83
7,21,1.315681e-83
7,22,8.845146e-84
7,23,2.707944e-84
7,24,7.012431e-82
7,25,5.693666e-82
7,26,5.319813e-82
7,27,3.671875e-82
7,28,1.850098e-82
7,29,1.241087e-82
7,30,8.192766e-83
7,31,6.095624e-83
7,32,3.721408e-83
7,33,2.729862e-83
7,34,1.360502e-83
7,35,5.725326e-84
7,36,1.101094e-81
7,37,9.648079e-82
7,38,7.909517e-82
7,39,6.529483e-82
7,40,3.605675e-82
7,41,1.923351e-82
7,42,1.371587e-82
7,43,9.391412e-83
7,44,7.288409e-83
7,45,4.527685e-83
7,46,2.464710e-83
7,47,9.355943e-84
7,48,1.575278e-81
7,49,1.174561e-81
7,50,1.058539e-81
7,51,6.717607e-82
7,52,3.773848e-82
7,53,2.013674e-82
7,54,1.684500e-82
7,55,1.352846e-82
7,56,8.003921e-83
7,57,5.254624e-83
7,58,3.343103e-83
7,59,1.045455e-83
7,60,1.567139e-81
7,61,1.428497e-81
7,62,1.168630e-81
7,63,7.500479e-82
7,64,4.014551e-82
7,65,2.433779e-82
7,66,1.633840e-82
7,67,1.503987e-82
7,68,8.718120e-83
7,69,7.118691e-83
7,70,3.942435e-83
7,71,1.368740e-83
7,72,2.000268e-81
7,73,1.637365e-81
7,74,1.211964e-81
7,75,8.634172e-82
7,76,4.220035e-82
7,77,2.972284e-82
7,78,2.252140e-82
7,79,1.699605e-82
7,80,1.103488e-82
7,81,7.464789e-83
7,82,4.399869e-83
7,83,1.540321e-83
7,84,1.010502e-81
7,85,1.591355e-81
7,86,1.163260e-81
7,87,7.198755e-82
7,88,4.436150e-82
7,89,2.805614e-82
7,90,2.344877e-82
7,91,1.805198e-82
7,92,1.211164e-82
7,93,7.365044e-83
7,94,4.580065e-83
7,95,1.628295e-83
7,96,1.690308e-83
7,97,7.659019e-82
7,98,8.261574e-82
7,99,4.875370e-82
7,100,3.463979e-82
7,101,2.681660e-82
7,102,1.984905e-82
7,103,1.815887e-82
7,104,1.128205e-82
7,105,7.735284e-83
7,106,4.389668e-83
7,107,1.602220e-83
7,108,0.000000e+00
7,109,2.777969e-83
7,110,4.693946e-82
7,111,3.754385e-82
7,112,2.934264e-82
7,113,2.012308e-82
7,114,1.805186e-82
7,115,1.639444e-82
7,116,1.010540e-82
7,117,7.333294e-83
7,118,4.016864e-83
7,119,1.619168e-83
7,120,0.000000e+00
7,121,0.000000e+00
7,122,2.911159e-83
7,123,1.489944e-82
7,124,1.713393e-82
7,125,1.578420e-82
7,126,1.481883e-82
7,127,1.261128e-82
7,128,9.191024e-83
7,129,6.141197e-83
7,130,3.967519e-83
7,131,1.387718e-83
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,4.042559e-83
7,137,6.202191e-83
7,138,8.760791e-83
7,139,7.906482e-83
7,140,5.164489e-83
7,141,4.502342e-83
7,142,2.921054e-83
7,143,1.068614e-83
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,3.770131e-84
7,150,1.115622e-83
7,151,1.072947e-83
7,152,1.500451e-83
7,153,1.528378e-83
7,154,1.105281e-83
7,155,6.648795e-84
8,0,7.321710e-83
8,1,6.993467e-83
8,2,8.337035e-83
8,3,4.730416e-83
8,4,3.677497e-83
8,5,6.401993e-84
8,6,4.658317e-84
8,7,8.252876e-84
8,8,4.010092e-83
8,9,5.419976e-84
8,10,5.380586e-84
8,11,3.332132e-84
8,12,3.615013e-82
8,13,3.313430e-82
8,14,2.983926e-82
8,15,2.146965e-82
8,16,1.052039e-82
8,17,4.282556e-83
8,18,4.739272e-83
8,19,2.878719e-83
8,20,1.310441e-83
8,21,9.239087e-84
8,22,1.065743e-83
8,23,4.164717e-84
8,24,1.124373e-81
8,25,7.408320e-82
8,26,6.780296e-82
8,27,3.828500e-82
8,28,1.408451e-82
8,29,9.193636e-83
8,30,7.543840e-83
8,31,7.272258e-83
8,32,3.903001e-83
8,33,3.134704e-83
8,34,1.573539e-83
8,35,6.356030e-84
8,36,1.682448e-81
8,37,1.353822e-81
8,38,9.223636e-82
8,39,7.444781e-82
8,40,2.467680e-82
8,41,1.539494e-82
8,42,1.051814e-82
8,43,7.151569e-83
8,44,8.160284e-83
8,45,5.112522e-83
8,46,3.397240e-83
8,47,9.445927e-84
8,48,2.530211e-81
8,49,1.428741e-81
8,50,1.380684e-81
8,51,6.059238e-82
8,52,2.516853e-82
8,53,1.211116e-82
8,54,1.383666e-82
8,55,1.456710e-82
8,56,9.483360e-83
8,57,6.612771e-83
8,58,4.725031e-83
8,59,1.075197e-83
8,60,2.330541e-81
8,61,1.882903e-81
8,62,1.372365e-81
8,63,6.237119e-82
8,64,2.420335e-82
8,65,8.794077e-83
8,66,1.024160e-82
8,67,1.701449e-82
8,68,7.745169e-83
8,69,8.431062e-83
8,70,4.712925e-83
8,71,1.229132e-83
8,72,2.971284e-81
8,73,2.095458e-81
8,74,1.250922e-81
8,75,6.812420e-82
8,76,1.301517e-82
8,77,2.561760e-82
8,78,2.049402e-82
8,79,1.728362e-82
8,80,1.074394e-82
8,81,8.606828e-83
8,82,4.845338e-83
8,83,1.050343e-83
8,84,1.234629e-81
8,85,1.751353e-81
8,86,1.078610e-81
8,87,4.671827e-82
8,88,2.226753e-82
8,89,1.443515e-82
8,90,1.930722e-82
8,91,1.709144e-82
8,92,1.107496e-82
8,93,7.158912e-83
8,94,5.510361e-83
8,95,1.123169e-83
8,96,2.771649e-83
8,97,6.970123e-82
8,98,6.950122e-82
8,99,1.735318e-82
8,100,2.249164e-82
8,101,1.827706e-82
8,102,1.376253e-82
8,103,1.900790e-82
8,104,9.695202e-83
8,105,6.947942e-83
8,106,4.845645e-83
8,107,1.078473e-83
8,108,0.000000e+00
8,109,1.888647e-83
8,110,3.027768e-82
8,111,1.858066e-82
8,112,1.487738e-82
8,113,1.147488e-82
8,114,1.690864e-82
8,115,1.458944e-82
8,116,9.040516e-83
8,117,5.291651e-83
8,118,4.085719e-83
8,119,9.030370e-84
8,120,0.000000e+00
8,121,0.000000e+00
8,122,4.842834e-84
8,123,4.103241e-84
8,124,7.476866e-83
8,125,1.110730e-82
8,126,1.187813e-82
8,127,1.086051e-82
8,128,6.886198e-83
8,129,5.048297e-83
8,130,4.050134e-83
8,131,6.411329e-84
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,-3.081219e-84
8,137,-3.159466e-83
8,138,6.653557e-83
8,139,4.875777e-83
8,140,1.605585e-83
8,141,2.558134e-83
8,142,2.275534e-83
8,143,2.722053e-84
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,5.228348e-84
8,150,2.985658e-84
8,151,-1.152351e-83
8,152,9.393183e-85
8,153,2.601062e-84
8,154,4.119096e-84
8,155,2.246276e-84
9,0,5.460268e-83
9,1,4.931960e-83
9,2,5.834150e-83
9,3,3.882791e-83
9,4,2.963724e-83
9,5,1.169690e-83
9,6,1.183501e-83
9,7,4.971976e-84
9,8,5.419976e-84
9,9,3.634703e-83
9,10,2.784698e-84
9,11,1.246656e-84
9,12,2.164912e-82
9,13,2.407294e-82
9,14,2.158153e-82
9,15,1.696519e-82
9,16,1.192231e-82
9,17,6.021856e-83
9,18,3.702058e-83
9,19,3.154519e-83
9,20,1.132390e-83
9,21,1.977370e-83
9,22,4.544187e-84
9,23,2.414006e-84
9,24,5.388059e-82
9,25,4.642839e-82
9,26,4.403571e-82
9,27,3.361539e-82
9,28,1.733095e-82
9,29,1.156150e-82
9,30,7.029268e-83
9,31,6.450437e-83
9,32,3.312520e-83
9,33,1.490594e-83
9,34,9.872100e-84
9,35,4.946369e-84
9,36,8.436848e-82
9,37,7.802338e-82
9,38,6.782855e-82
9,39,5.670319e-82
9,40,3.421658e-82
9,41,1.717066e-82
9,42,1.218004e-82
9,43,8.230301e-83
9,44,6.408360e-83
9,45,3.639241e-83
9,46,2.028958e-83
9,47,8.236592e-84
9,48,1.184640e-81
9,49,9.860005e-82
9,50,9.220243e-82
9,51,5.829557e-82
9,52,3.696564e-82
9,53,2.083072e-82
9,54,1.551912e-82
9,55,1.112477e-82
9,56,7.032512e-83
9,57,4.348440e-83
9,58,2.740034e-83
9,59,1.032948e-83
9,60,1.253773e-81
9,61,1.171187e-81
9,62,9.572312e-82
9,63,7.032596e-82
9,64,3.876218e-82
9,65,2.417852e-82
9,66,1.623606e-82
9,67,1.345198e-82
9,68,7.963268e-83
9,69,5.920335e-83
9,70,3.388487e-83
9,71,1.313648e-83
9,72,1.540440e-81
9,73,1.383168e-81
9,74,1.075248e-81
9,75,8.229399e-82
9,76,4.369356e-82
9,77,2.686641e-82
9,78,2.062108e-82
9,79,1.514718e-82
9,80,9.579378e-83
9,81,6.365301e-83
9,82,3.702557e-83
9,83,1.451615e-83
9,84,8.514344e-82
9,85,1.366411e-81
9,86,1.047271e-81
9,87,7.056175e-82
9,88,4.295028e-82
9,89,2.811667e-82
9,90,2.150358e-82
9,91,1.608255e-82
9,92,1.075214e-82
9,93,6.672564e-83
9,94,3.825892e-83
9,95,1.529041e-83
9,96,1.622949e-83
9,97,7.211732e-82
9,98,7.647929e-82
9,99,4.929403e-82
9,100,3.452273e-82
9,101,2.472380e-82
9,102,1.872149e-82
9,103,1.615009e-82
9,104,1.046359e-82
9,105,6.940895e-83
9,106,3.712705e-83
9,107,1.550849e-83
9,108,0.000000e+00
9,109,3.606313e-83
9,110,4.496951e-82
9,111,3.747187e-82
9,112,2.854549e-82
9,113,2.013585e-82
9,114,1.640886e-82
9,115,1.478489e-82
9,116,9.250111e-83
9,117,6.565418e-83
9,118,3.559788e-83
9,119,1.547706e-83
9,120,0.000000e+00
9,121,0.000000e+00
9,122,3.237370e-83
9,123,1.698617e-82
9,124,1.739415e-82
9,125,1.506006e-82
9,126,1.361470e-82
9,127,1.159707e-82
9,128,8.706332e-83
9,129,5.560527e-83
9,130,3.396335e-83
9,131,1.367540e-83
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,4.531084e-83
9,137,7.258594e-83
9,138,8.592955e-83
9,139,7.777192e-83
9,140,5.261550e-83
9,141,4.401332e-83
9,142,2.707407e-83
9,143,1.093630e-83
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,3.190131e-84
9,150,1.122984e-83
9,151,1.397210e-83
9,152,1.615957e-83
9,153,1.592048e-83
9,154,1.141311e-83
9,155,6.731144e-84
10,0,3.310216e-83
10,1,3.108874e-83
10,2,4.055538e-83
10,3,2.162046e-83
10,4,1.517202e-83
10,5,2.595673e-84
10,6,3.598783e-84
10,7,3.548388e-84
10,8,5.380586e-84
10,9,2.784698e-84
10,10,6.774257e-84
10,11,2.321984e-84
10,12,1.886237e-82
10,13,1.592808e-82
10,14,1.398929e-82
10,15,9.631702e-83
10,16,3.283697e-83
10,17,8.913451e-84
10,18,1.731554e-83
10,19,1.910441e-83
10,20,6.444510e-84
10,21,5.046923e-84
10,22,6.422413e-84
10,23,1.393029e-84
10,24,6.155475e-82
10,25,3.677252e-82
10,26,3.271662e-82
10,27,1.586111e-82
10,28,4.823989e-83
10,29,2.641474e-83
10,30,2.753749e-83
10,31,2.877853e-83
10,32,2.016176e-83
10,33,1.588415e-83
10,34,5.624669e-84
10,35,2.188809e-84
10,36,8.983679e-82
10,37,6.999342e-82
10,38,4.466042e-82
10,39,3.410209e-82
10,40,6.225691e-83
10,41,4.200369e-83
10,42,3.353117e-83
10,43,2.961041e-83
10,44,3.670131e-83
10,45,2.160102e-83
10,46,1.660792e-83
10,47,4.184851e-84
10,48,1.428017e-81
10,49,7.101725e-82
10,50,6.763393e-82
10,51,2.337726e-82
10,52,6.054442e-83
10,53,1.543636e-83
10,54,4.639033e-83
10,55,6.811657e-83
10,56,4.355411e-83
10,57,3.040944e-83
10,58,2.353640e-83
10,59,4.880768e-84
10,60,1.177224e-81
10,61,9.139116e-82
10,62,6.340785e-82
10,63,2.115797e-82
10,64,4.029781e-83
10,65,-6.426712e-84
10,66,2.371146e-83
10,67,7.313612e-83
10,68,3.082802e-83
10,69,4.060155e-83
10,70,2.211302e-83
10,71,5.069522e-84
10,72,1.598171e-81
10,73,1.024963e-81
10,74,5.245910e-82
10,75,2.177691e-82
10,76,-5.013866e-83
10,77,7.910703e-83
10,78,8.201924e-83
10,79,6.981394e-83
10,80,4.102040e-83
10,81,3.986427e-83
10,82,2.144371e-83
10,83,2.727476e-84
10,84,5.701455e-82
10,85,7.700108e-82
10,86,4.041500e-82
10,87,8.582766e-83
10,88,1.699689e-83
10,89,8.288360e-84
10,90,6.248964e-83
10,91,6.446238e-83
10,92,4.089516e-83
10,93,2.956271e-83
10,94,2.494452e-83
10,95,2.945052e-84
10,96,8.300273e-84
10,97,2.208273e-82
10,98,2.285960e-82
10,99,-5.254849e-83
10,100,3.981662e-83
10,101,4.440044e-83
10,102,3.161562e-83
10,103,7.829400e-83
10,104,3.475214e-83
10,105,2.520116e-83
10,106,2.118942e-83
10,107,1.854319e-84
10,108,0.000000e+00
10,109,-6.938658e-84
10,110,4.593012e-83
10,111,-1.273658e-84
10,112,8.035541e-84
10,113,6.307430e-84
10,114,5.866993e-83
10,115,5.007614e-83
10,116,2.993575e-83
10,117,1.647863e-83
10,118,1.754991e-83
10,119,1.095256e-84
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-9.125344e-84
10,123,-5.449244e-83
10,124,-4.736440e-84
10,125,2.755819e-83
10,126,3.338791e-83
10,127,3.407982e-83
10,128,1.874377e-83
10,129,1.595648e-83
10,130,1.683600e-83
10,131,-4.408165e-85
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-2.075751e-83
10,137,-5.118378e-83
10,138,1.482969e-83
10,139,6.279969e-84
10,140,-6.170784e-84
10,141,1.897722e-84
10,142,6.398055e-84
10,143,-2.062427e-84
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,2.430484e-84
10,150,-1.989356e-84
10,151,-1.267434e-83
10,152,-5.500253e-84
10,153,-3.722071e-84
10,154,-1.245519e-84
10,155,-6.556239e-85
11,0,1.964499e-83
11,1,1.804434e-83
11,2,2.487679e-83
11,3,1.290991e-83
11,4,9.289585e-84
11,5,1.718799e-84
11,6,1.857649e-84
11,7,2.168800e-84
11,8,3.332132e-84
11,9,1.246656e-84
11,10,2.321984e-84
11,11,2.799952e-84
11,12,1.121741e-82
11,13,9.724787e-83
11,14,8.385783e-83
11,15,5.830700e-83
11,16,2.001066e-83
11,17,5.563810e-84
11,18,9.718756e-84
11,19,1.127303e-83
11,20,4.728758e-84
11,21,3.821809e-84
11,22,2.545446e-84
11,23,2.040630e-84
11,24,3.679964e-82
11,25,2.226493e-82
11,26,1.985424e-82
11,27,9.817455e-83
11,28,2.953994e-83
11,29,1.628924e-83
11,30,1.748068e-83
11,31,1.739616e-83
11,32,1.136969e-83
11,33,1.018667e-83
11,34,4.118248e-84
11,35,1.501171e-84
11,36,5.380060e-82
11,37,4.208356e-82
11,38,2.683378e-82
11,39,2.080277e-82
11,40,4.182663e-83
11,41,2.612785e-83
11,42,2.262725e-83
11,43,1.985245e-83
11,44,2.255294e-83
11,45,1.225294e-83
11,46,1.022084e-83
11,47,2.109621e-84
11,48,8.643777e-82
11,49,4.333469e-82
11,50,4.103163e-82
11,51,1.453554e-82
11,52,4.163707e-83
11,53,1.018831e-83
11,54,2.890332e-83
11,55,4.130740e-83
11,56,2.618601e-83
11,57,1.809683e-83
11,58,1.413560e-83
11,59,2.611223e-84
11,60,7.014273e-82
11,61,5.476369e-82
11,62,3.838713e-82
11,63,1.302738e-82
11,64,2.553036e-83
11,65,-3.810593e-85
11,66,1.602311e-83
11,67,4.433020e-83
11,68,1.937053e-83
11,69,2.503050e-83
11,70,1.359469e-83
11,71,3.040212e-84
11,72,9.634857e-82
11,73,6.190051e-82
11,74,3.189395e-82
11,75,1.344758e-82
11,76,-2.561544e-83
11,77,4.745708e-83
11,78,5.256883e-83
11,79,4.321243e-83
11,80,2.458726e-83
11,81,2.411842e-83
11,82,1.318433e-83
11,83,1.929356e-84
11,84,3.399568e-82
11,85,4.633512e-82
11,86,2.465628e-82
11,87,5.443971e-83
11,88,1.337863e-83
11,89,6.603911e-84
11,90,3.720144e-83
11,91,3.878150e-83
11,92,2.478828e-83
11,93,1.786959e-83
11,94,1.466819e-83
11,95,2.036203e-84
11,96,3.534750e-84
11,97,1.253366e-82
11,98,1.399886e-82
11,99,-2.962531e-83
11,100,2.360840e-83
11,101,2.889181e-83
11,102,1.839887e-83
11,103,4.781883e-83
11,104,2.148447e-83
11,105,1.609329e-83
11,106,1.263755e-83
11,107,1.244415e-84
11,108,0.000000e+00
11,109,-6.870923e-84
11,110,2.297520e-83
11,111,-6.122208e-85
11,112,8.515870e-84
11,113,2.179002e-84
11,114,3.430412e-83
11,115,3.061434e-83
11,116,1.776403e-83
11,117,1.081669e-83
11,118,1.077801e-83
11,119,9.094281e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,-4.968621e-84
11,123,-3.172777e-83
11,124,-2.336874e-84
11,125,1.668885e-83
11,126,2.002296e-83
11,127,2.034356e-83
11,128,1.166004e-83
11,129,9.601163e-84
11,130,1.019160e-83
11,131,-5.786166e-86
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,-1.267407e-83
11,137,-3.021767e-83
11,138,9.150200e-84
11,139,3.619267e-84
11,140,-2.926269e-84
11,141,1.088112e-84
11,142,4.014883e-84
11,143,-1.093501e-84
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,1.420228e-84
11,150,-1.062312e-84
11,151,-7.315498e-84
11,152,-3.312538e-84
11,153,-2.081591e-84
11,154,-7.165223e-85
11,155,-2.519156e-85
12,0,2.340294e-81
12,1,2.367712e-81
12,2,2.918789e-81
12,3,1.732353e-81
12,4,1.276468e-81
12,5,3.121993e-82
12,6,3.468456e-82
12,7,2.601852e-82
12,8,3.615013e-82
12,9,2.164912e-82
12,10,1.886237e-82
12,11,1.121741e-82
12,12,1.759426e-80
12,13,1.115950e-80
12,14,1.037153e-80
12,15,7.547874e-81
12,16,3.665478e-81
12,17,1.605416e-81
12,18,1.513434e-81
12,19,1.383427e-81
12,20,6.833942e-82
12,21,5.553210e-82
12,22,3.689856e-82
12,23,1.293281e-82
12,24,3.733631e-80
12,25,2.538725e-80
12,26,2.323348e-80
12,27,1.358972e-80
12,28,5.678171e-81
12,29,3.493827e-81
12,30,2.528394e-81
12,31,2.418074e-81
12,32,1.536684e-81
12,33,1.203754e-81
12,34,5.483174e-82
12,35,2.058839e-82
12,36,5.724491e-80
12,37,4.676820e-80
12,38,3.335444e-80
12,39,2.626136e-80
12,40,9.431315e-81
12,41,5.309705e-81
12,42,3.595762e-81
12,43,2.757566e-81
12,44,2.769803e-81
12,45,1.620185e-81
12,46,1.125833e-81
12,47,3.283513e-82
12,48,8.661760e-80
12,49,5.141411e-80
12,50,4.879202e-80
12,51,2.255040e-80
12,52,1.040889e-80
12,53,4.971539e-81
12,54,4.978942e-81
12,55,5.136729e-81
12,56,3.353177e-81
12,57,2.164254e-81
12,58,1.520096e-81
12,59,3.906540e-82
12,60,7.843114e-80
12,61,6.392079e-80
12,62,4.763632e-80
12,63,2.379157e-80
12,64,1.010578e-80
12,65,4.399184e-81
12,66,3.984422e-81
12,67,5.873762e-81
12,68,2.917554e-81
12,69,2.928287e-81
12,70,1.592425e-81
12,71,4.693882e-82
12,72,1.013219e-79
12,73,7.263126e-80
12,74,4.528313e-80
12,75,2.581857e-80
12,76,6.569151e-81
12,77,8.814042e-81
12,78,7.450385e-81
12,79,6.031545e-81
12,80,3.598351e-81
12,81,3.006153e-81
12,82,1.636768e-81
12,83,3.888051e-82
12,84,4.238021e-80
12,85,6.205620e-80
12,86,3.919045e-80
12,87,1.835745e-80
12,88,9.486865e-81
12,89,5.998830e-81
12,90,6.919635e-81
12,91,5.998258e-81
12,92,3.893421e-81
12,93,2.557078e-81
12,94,1.859679e-81
12,95,4.109522e-82
12,96,8.207701e-82
12,97,2.500659e-80
12,98,2.561815e-80
12,99,8.224523e-81
12,100,9.149613e-81
12,101,6.778786e-81
12,102,5.083629e-81
12,103,6.531849e-81
12,104,3.606672e-81
12,105,2.370959e-81
12,106,1.674784e-81
12,107,3.772905e-82
12,108,0.000000e+00
12,109,7.074701e-82
12,110,1.193643e-80
12,111,8.012090e-81
12,112,6.646075e-81
12,113,4.556804e-81
12,114,5.802857e-81
12,115,5.255171e-81
12,116,3.146523e-81
12,117,1.986114e-81
12,118,1.458490e-81
12,119,3.258818e-82
12,120,0.000000e+00
12,121,0.000000e+00
12,122,3.841161e-82
12,123,1.367880e-81
12,124,3.546063e-81
12,125,4.283616e-81
12,126,4.162362e-81
12,127,3.762966e-81
12,128,2.569781e-81
12,129,1.803529e-81
12,130,1.411392e-81
12,131,2.325744e-82
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,1.279225e-82
12,137,-6.166769e-82
12,138,2.490143e-81
12,139,1.953149e-81
12,140,7.743161e-82
12,141,9.984826e-82
12,142,8.308207e-82
12,143,1.242035e-82
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,1.739167e-82
12,150,1.443142e-82
12,151,-2.530912e-82
12,152,1.034237e-82
12,153,1.676366e-82
12,154,1.832216e-82
12,155,1.014068e-82
13,0,2.549534e-81
13,1,2.012403e-81
13,2,2.819835e-81
13,3,1.818691e-81
13,4,1.381345e-81
13,5,3.954683e-82
13,6,4.021513e-82
13,7,2.806452e-82
13,8,3.313430e-82
13,9,2.407294e-82
13,10,1.592808e-82
13,11,9.724787e-83
13,12,1.115950e-80
13,13,1.517320e-80
13,14,9.845670e-81
13,15,7.774359e-81
13,16,4.583156e-81
13,17,2.114537e-81
13,18,1.628584e-81
13,19,1.423179e-81
13,20,8.166173e-82
13,21,5.593394e-82
13,22,3.554676e-82
13,23,1.296309e-82
13,24,3.335609e-80
13,25,2.351233e-80
13,26,2.243170e-80
13,27,1.479833e-80
13,28,6.843266e-81
13,29,4.336981e-81
13,30,2.881591e-81
13,31,2.604156e-81
13,32,1.569890e-81
13,33,1.152379e-81
13,34,5.561990e-82
13,35,2.192744e-82
13,36,5.062785e-80
13,37,4.337307e-80
13,38,3.319657e-80
13,39,2.693538e-80
13,40,1.244064e-80
13,41,6.685195e-81
13,42,4.516518e-81
13,43,3.185333e-81
13,44,2.817511e-81
13,45,1.684375e-81
13,46,1.061652e-81
13,47,3.524707e-82
13,48,7.432851e-80
13,49,5.003268e-80
13,50,4.729739e-80
13,51,2.516874e-80
13,52,1.356729e-80
13,53,6.956789e-81
13,54,6.028077e-81
13,55,5.183473e-81
13,56,3.336369e-81
13,57,2.134903e-81
13,58,1.422129e-81
13,59,4.264495e-82
13,60,7.157892e-80
13,61,6.121680e-80
13,62,4.760812e-80
13,63,2.804542e-80
13,64,1.383627e-80
13,65,7.165668e-81
13,66,5.445130e-81
13,67,6.085316e-81
13,68,3.267325e-81
13,69,2.898513e-81
13,70,1.578773e-81
13,71,5.266169e-82
13,72,9.038077e-80
13,73,7.011011e-80
13,74,4.845425e-80
13,75,3.131387e-80
13,76,1.256374e-80
13,77,1.057832e-80
13,78,8.337854e-81
13,79,6.494402e-81
13,80,3.996463e-81
13,81,3.035464e-81
13,82,1.692749e-81
13,83,5.159193e-82
13,84,4.207910e-80
13,85,6.403731e-80
13,86,4.432206e-80
13,87,2.488992e-80
13,88,1.421350e-80
13,89,9.025458e-81
13,90,8.269256e-81
13,91,6.712320e-81
13,92,4.410072e-81
13,93,2.803401e-81
13,94,1.861375e-81
13,95,5.500896e-82
13,96,8.210365e-82
13,97,2.900155e-80
13,98,3.027533e-80
13,99,1.488649e-80
13,100,1.222901e-80
13,101,8.797191e-81
13,102,6.596661e-81
13,103,6.937078e-81
13,104,4.135096e-81
13,105,2.734777e-81
13,106,1.728805e-81
13,107,5.389106e-82
13,108,0.000000e+00
13,109,1.158600e-81
13,110,1.608728e-80
13,111,1.213801e-80
13,112,9.523467e-81
13,113,6.563096e-81
13,114,6.555214e-81
13,115,5.941097e-81
13,116,3.644470e-81
13,117,2.435853e-81
13,118,1.544515e-81
13,119,5.066344e-82
13,120,0.000000e+00
13,121,0.000000e+00
13,122,8.346167e-82
13,123,3.998793e-81
13,124,5.402474e-81
13,125,5.333366e-81
13,126,4.991006e-81
13,127,4.405929e-81
13,128,3.146176e-81
13,129,2.137685e-81
13,130,1.493286e-81
13,131,4.118946e-82
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,9.035277e-82
13,137,8.575753e-82
13,138,2.966882e-81
13,139,2.559609e-81
13,140,1.410282e-81
13,141,1.410800e-81
13,142,1.001695e-81
13,143,2.871877e-82
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,1.579469e-82
13,150,2.794858e-82
13,151,7.904919e-83
13,152,3.466919e-82
13,153,3.799343e-82
13,154,3.115182e-82
13,155,1.837392e-82
14,0,2.359806e-81
14,1,2.087179e-81
14,2,2.328846e-81
14,3,1.546928e-81
14,4,1.340639e-81
14,5,3.912801e-82
14,6,3.666297e-82
14,7,2.511945e-82
14,8,2.983926e-82
14,9,2.158153e-82
14,10,1.398929e-82
14,11,8.385783e-83
14,12,1.037153e-80
14,13,9.845670e-81
14,14,1.294829e-80
14,15,6.639708e-81
14,16,4.115626e-81
14,17,2.049535e-81
14,18,1.504654e-81
14,19,1.300524e-81
14,20,7.480425e-82
14,21,5.159469e-82
14,22,3.189997e-82
14,23,1.231459e-82
14,24,2.942397e-80
14,25,2.182179e-80
14,26,1.973119e-80
14,27,1.324988e-80
14,28,6.398025e-81
14,29,4.137025e-81
14,30,2.661141e-81
14,31,2.397775e-81
14,32,1.413733e-81
14,33,1.048424e-81
14,34,5.014402e-82
14,35,2.013623e-82
14,36,4.487715e-80
14,37,3.889982e-80
14,38,3.014294e-80
14,39,2.445319e-80
14,40,1.167999e-80
14,41,6.338470e-81
14,42,4.140745e-81
14,43,2.916410e-81
14,44,2.538899e-81
14,45,1.560789e-81
14,46,9.569784e-82
14,47,3.167206e-82
14,48,6.529152e-80
14,49,4.501299e-80
14,50,4.234131e-80
14,51,2.335618e-80
14,52,1.282674e-80
14,53,6.623998e-81
14,54,5.587252e-81
14,55,4.680184e-81
14,56,3.051077e-81
14,57,1.948092e-81
14,58,1.259889e-81
14,59,3.857064e-82
14,60,6.421901e-80
14,61,5.515510e-80
14,62,4.326232e-80
14,63,2.623329e-80
14,64,1.332747e-80
14,65,6.817740e-81
14,66,5.174282e-81
14,67,5.565931e-81
14,68,3.027091e-81
14,69,2.609908e-81
14,70,1.420225e-81
14,71,4.949886e-82
14,72,8.016706e-80
14,73,6.299548e-80
14,74,4.449586e-80
14,75,2.931512e-80
14,76,1.255470e-80
14,77,9.922614e-81
14,78,7.673956e-81
14,79,6.017593e-81
14,80,3.684960e-81
14,81,2.766147e-81
14,82,1.527365e-81
14,83,4.900295e-82
14,84,3.842226e-80
14,85,5.836915e-80
14,86,4.132704e-80
14,87,2.371751e-80
14,88,1.373799e-80
14,89,8.738159e-81
14,90,7.703654e-81
14,91,6.242840e-81
14,92,4.101993e-81
14,93,2.613709e-81
14,94,1.698199e-81
14,95,5.213581e-82
14,96,7.870037e-82
14,97,2.756913e-80
14,98,2.827754e-80
14,99,1.473077e-80
14,100,1.179316e-80
14,101,8.312892e-81
14,102,6.262934e-81
14,103,6.404632e-81
14,104,3.838759e-81
14,105,2.516779e-81
14,106,1.584665e-81
14,107,5.192635e-82
14,108,0.000000e+00
14,109,1.266043e-81
14,110,1.532272e-80
14,111,1.189652e-80
14,112,9.091675e-81
14,113,6.398113e-81
14,114,6.158607e-81
14,115,5.498598e-81
14,116,3.429953e-81
14,117,2.252481e-81
14,118,1.429109e-81
14,119,4.920953e-82
14,120,0.000000e+00
14,121,0.000000e+00
14,122,8.199722e-82
14,123,4.091924e-81
14,124,5.245437e-81
14,125,5.050286e-81
14,126,4.786835e-81
14,127,4.116177e-81
14,128,2.955004e-81
14,129,2.030187e-81
14,130,1.380500e-81
14,131,4.069736e-82
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,9.675997e-82
14,137,1.040222e-81
14,138,2.782342e-81
14,139,2.437441e-81
14,140,1.418561e-81
14,141,1.372920e-81
14,142,9.373384e-82
14,143,2.891405e-82
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,1.448463e-82
14,150,2.756846e-82
14,151,1.305358e-82
14,152,3.567187e-82
14,153,3.836471e-82
14,154,3.073135e-82
14,155,1.838393e-82
15,0,1.730180e-81
15,1,1.633583e-81
15,2,1.786209e-81
15,3,1.110123e-81
15,4,8.650548e-82
15,5,3.199581e-82
15,6,3.142672e-82
15,7,1.943769e-82
15,8,2.146965e-82
15,9,1.696519e-82
15,10,9.631702e-83
15,11,5.830700e-83
15,12,7.547874e-81
15,13,7.774359e-81
15,14,6.639708e-81
15,15,8.120890e-81
15,16,3.120864e-81
15,17,1.512734e-81
15,18,1.182446e-81
15,19,9.811361e-82
15,20,5.970142e-82
15,21,3.857694e-82
15,22,2.362034e-82
15,23,9.027002e-83
15,24,2.074428e-80
15,25,1.613368e-80
15,26,1.499164e-80
15,27,1.008918e-80
15,28,4.852821e-81
15,29,3.319293e-81
15,30,2.118341e-81
15,31,1.851389e-81
15,32,1.082370e-81
15,33,7.757039e-82
15,34,3.795601e-82
15,35,1.532820e-82
15,36,3.204699e-80
15,37,2.813784e-80
15,38,2.267637e-80
15,39,1.845222e-80
15,40,9.573866e-81
15,41,5.150946e-81
15,42,3.396756e-81
15,43,2.301701e-81
15,44,1.926062e-81
15,45,1.185032e-81
15,46,7.000439e-82
15,47,2.447611e-82
15,48,4.581874e-80
15,49,3.345447e-80
15,50,3.140855e-80
15,51,1.822561e-80
15,52,1.053213e-80
15,53,5.564749e-81
15,54,4.482178e-81
15,55,3.543372e-81
15,56,2.300277e-81
15,57,1.449109e-81
15,58,9.214366e-82
15,59,3.010354e-82
15,60,4.639469e-80
15,61,4.066043e-80
15,62,3.239061e-80
15,63,2.081616e-80
15,64,1.097183e-80
15,65,5.917780e-81
15,66,4.241912e-81
15,67,4.222282e-81
15,68,2.368293e-81
15,69,1.944328e-81
15,70,1.065581e-81
15,71,3.853389e-82
15,72,5.734087e-80
15,73,4.669369e-80
15,74,3.428476e-80
15,75,2.351118e-80
15,76,1.096970e-80
15,77,7.926150e-81
15,78,5.994327e-81
15,79,4.623964e-81
15,80,2.881005e-81
15,81,2.078800e-81
15,82,1.163131e-81
15,83,4.000989e-82
15,84,2.864669e-80
15,85,4.454055e-80
15,86,3.225279e-80
15,87,1.962201e-80
15,88,1.156338e-80
15,89,7.390110e-81
15,90,6.203877e-81
15,91,4.882481e-81
15,92,3.224249e-81
15,93,2.016310e-81
15,94,1.278113e-81
15,95,4.275348e-82
15,96,6.009925e-82
15,97,2.178248e-80
15,98,2.253361e-80
15,99,1.284971e-80
15,100,9.697653e-81
15,101,6.814674e-81
15,102,5.162195e-81
15,103,4.918237e-81
15,104,3.042552e-81
15,105,1.996987e-81
15,106,1.207428e-81
15,107,4.315641e-82
15,108,0.000000e+00
15,109,1.069412e-81
15,110,1.277850e-80
15,111,1.007787e-80
15,112,7.705811e-81
15,113,5.399619e-81
15,114,4.843955e-81
15,115,4.377135e-81
15,116,2.712637e-81
15,117,1.834859e-81
15,118,1.093050e-81
15,119,4.136499e-82
15,120,0.000000e+00
15,121,0.000000e+00
15,122,7.593820e-82
15,123,3.876075e-81
15,124,4.513141e-81
15,125,4.142425e-81
15,126,3.823308e-81
15,127,3.306030e-81
15,128,2.407072e-81
15,129,1.615056e-81
15,130,1.061246e-81
15,131,3.531219e-82
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,9.769483e-82
15,137,1.267178e-81
15,138,2.285355e-81
15,139,2.052143e-81
15,140,1.244385e-81
15,141,1.159686e-81
15,142,7.627099e-82
15,143,2.646310e-82
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,1.070930e-82
15,150,2.532903e-82
15,151,2.016436e-82
15,152,3.487550e-82
15,153,3.565790e-82
15,154,2.734769e-82
15,155,1.614555e-82
16,0,1.036055e-81
16,1,1.013455e-81
16,2,1.110590e-81
16,3,6.460842e-82
16,4,5.604045e-82
16,5,1.794459e-82
16,6,2.312408e-82
16,7,1.469211e-82
16,8,1.052039e-82
16,9,1.192231e-82
16,10,3.283697e-83
16,11,2.001066e-83
16,12,3.665478e-81
16,13,4.583156e-81
16,14,4.115626e-81
16,15,3.120864e-81
16,16,5.019252e-81
16,17,1.340982e-81
16,18,6.555944e-82
16,19,6.335791e-82
16,20,4.591161e-82
16,21,2.169462e-82
16,22,1.295534e-82
16,23,5.269711e-83
16,24,8.082297e-81
16,25,8.633610e-81
16,26,8.538698e-81
16,27,7.009286e-81
16,28,3.981029e-81
16,29,2.549195e-81
16,30,1.462775e-81
16,31,1.313580e-81
16,32,6.774152e-82
16,33,4.120091e-82
16,34,2.285669e-82
16,35,1.009968e-82
16,36,1.356315e-80
16,37,1.364186e-80
16,38,1.330300e-80
16,39,1.160238e-80
16,40,8.401978e-81
16,41,4.248692e-81
16,42,2.849326e-81
16,43,1.778120e-81
16,44,1.187486e-81
16,45,7.850551e-82
16,46,3.616737e-82
16,47,1.586917e-82
16,48,1.645144e-80
16,49,1.854290e-80
16,50,1.702868e-80
16,51,1.333502e-80
16,52,9.175897e-81
16,53,5.232455e-81
16,54,3.604150e-81
16,55,2.223001e-81
16,56,1.355734e-81
16,57,8.408944e-82
16,58,4.615361e-82
16,59,2.056131e-82
16,60,2.191137e-80
16,61,2.209493e-80
16,62,1.926207e-80
16,63,1.641355e-80
16,64,1.002570e-80
16,65,6.189746e-81
16,66,3.852953e-81
16,67,2.654557e-81
16,68,1.700760e-81
16,69,1.111962e-81
16,70,6.223991e-82
16,71,2.835383e-82
16,72,2.461903e-80
16,73,2.582595e-80
16,74,2.325585e-80
16,75,1.927027e-80
16,76,1.227532e-80
16,77,6.340126e-81
16,78,4.331069e-81
16,79,3.138889e-81
16,80,2.130596e-81
16,81,1.238199e-81
16,82,7.318830e-82
16,83,3.492443e-82
16,84,1.735602e-80
16,85,2.888557e-80
16,86,2.390095e-80
16,87,1.799870e-80
16,88,1.154084e-80
16,89,7.233312e-81
16,90,4.956671e-81
16,91,3.544858e-81
16,92,2.407787e-81
16,93,1.418864e-81
16,94,7.587344e-82
16,95,3.654463e-82
16,96,4.185431e-82
16,97,1.739901e-80
16,98,1.807874e-80
16,99,1.394116e-80
16,100,8.918149e-81
16,101,6.008922e-81
16,102,4.498888e-81
16,103,3.363964e-81
16,104,2.315609e-81
16,105,1.516476e-81
16,106,7.658163e-82
16,107,3.908347e-82
16,108,0.000000e+00
16,109,1.154166e-81
16,110,1.186846e-80
16,111,1.025749e-80
16,112,7.543903e-81
16,113,5.319382e-81
16,114,3.707048e-81
16,115,3.315605e-81
16,116,2.132740e-81
16,117,1.527310e-81
16,118,7.413345e-82
16,119,3.990133e-82
16,120,0.000000e+00
16,121,0.000000e+00
16,122,9.443868e-82
16,123,5.060695e-81
16,124,4.663593e-81
16,125,3.582571e-81
16,126,3.252424e-81
16,127,2.658643e-81
16,128,2.037424e-81
16,129,1.328710e-81
16,130,7.324748e-82
16,131,3.664740e-82
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,1.445229e-81
16,137,2.376128e-81
16,138,1.984658e-81
16,139,1.929691e-81
16,140,1.403968e-81
16,141,1.139295e-81
16,142,6.338272e-82
16,143,3.116549e-82
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,5.642255e-83
16,150,3.008811e-82
16,151,4.709786e-82
16,152,4.717353e-82
16,153,4.457561e-82
16,154,3.034932e-82
16,155,1.795720e-82
17,0,5.229671e-82
17,1,4.364088e-82
17,2,5.023918e-82
17,3,3.917621e-82
17,4,2.375404e-82
17,5,1.330770e-82
17,6,4.275661e-83
17,7,4.729288e-83
17,8,4.282556e-83
17,9,6.021856e-83
17,10,8.913451e-84
17,11,5.563810e-84
17,12,1.605416e-81
17,13,2.114537e-81
17,14,2.049535e-81
17,15,1.512734e-81
17,16,1.340982e-81
17,17,1.902305e-81
17,18,4.907467e-82
17,19,2.469683e-82
17,20,2.456148e-82
17,21,1.136450e-82
17,22,5.447696e-83
17,23,2.856793e-83
17,24,2.965374e-81
17,25,3.749454e-81
17,26,3.738025e-81
17,27,3.683132e-81
17,28,1.992803e-81
17,29,1.458158e-81
17,30,6.654419e-82
17,31,6.077251e-82
17,32,3.441141e-82
17,33,2.064434e-82
17,34,1.122269e-82
17,35,4.677238e-83
17,36,5.136092e-81
17,37,5.868790e-81
17,38,6.240491e-81
17,39,5.423947e-81
17,40,4.454564e-81
17,41,2.215088e-81
17,42,1.363914e-81
17,43,9.119446e-82
17,44,5.787273e-82
17,45,3.703371e-82
17,46,1.608715e-82
17,47,7.777484e-83
17,48,5.289480e-81
17,49,8.471249e-81
17,50,7.956792e-81
17,51,6.665888e-81
17,52,4.937614e-81
17,53,2.962396e-81
17,54,1.880486e-81
17,55,1.051522e-81
17,56,6.703845e-82
17,57,3.934129e-82
17,58,1.908441e-82
17,59,1.075394e-82
17,60,9.220739e-81
17,61,9.607867e-81
17,62,8.912416e-81
17,63,8.587335e-81
17,64,5.424762e-81
17,65,3.385752e-81
17,66,2.103705e-81
17,67,1.368728e-81
17,68,8.924208e-82
17,69,5.244773e-82
17,70,2.853946e-82
17,71,1.534714e-82
17,72,9.262822e-81
17,73,1.144566e-80
17,74,1.158922e-80
17,75,9.915338e-81
17,76,6.804439e-81
17,77,3.315872e-81
17,78,2.319533e-81
17,79,1.639660e-81
17,80,1.032415e-81
17,81,6.096673e-82
17,82,3.487735e-82
17,83,1.878638e-82
17,84,8.124817e-81
17,85,1.376610e-80
17,86,1.227435e-80
17,87,9.710468e-81
17,88,6.222305e-81
17,89,4.079828e-81
17,90,2.611683e-81
17,91,1.852513e-81
17,92,1.237090e-81
17,93,7.362144e-82
17,94,3.648016e-82
17,95,1.962678e-82
17,96,2.218740e-82
17,97,8.970850e-81
17,98,9.219821e-81
17,99,7.912486e-81
17,100,4.858934e-81
17,101,3.193231e-81
17,102,2.457036e-81
17,103,1.691020e-81
17,104,1.246684e-81
17,105,7.517577e-82
17,106,3.796549e-82
17,107,2.195423e-82
17,108,0.000000e+00
17,109,7.507574e-82
17,110,6.482793e-81
17,111,5.657066e-81
17,112,4.162789e-81
17,113,3.063782e-81
17,114,1.955059e-81
17,115,1.777220e-81
17,116,1.134222e-81
17,117,7.972458e-82
17,118,3.809772e-82
17,119,2.210620e-82
17,120,0.000000e+00
17,121,0.000000e+00
17,122,5.846623e-82
17,123,2.959686e-81
17,124,2.579325e-81
17,125,1.980623e-81
17,126,1.760130e-81
17,127,1.392287e-81
17,128,1.114150e-81
17,129,7.120829e-82
17,130,3.704779e-82
17,131,2.044781e-82
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,8.462740e-82
17,137,1.467160e-81
17,138,1.131779e-81
17,139,1.110610e-81
17,140,8.135736e-82
17,141,6.458079e-82
17,142,3.421542e-82
17,143,1.808162e-82
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,2.646844e-83
17,150,1.767075e-82
17,151,3.053206e-82
17,152,2.812091e-82
17,153,2.623655e-82
17,154,1.754838e-82
17,155,1.038380e-82
18,0,3.810338e-82
18,1,3.409626e-82
18,2,3.917328e-82
18,3,2.833511e-82
18,4,1.837863e-82
18,5,3.422428e-83
18,6,9.167415e-83
18,7,8.716658e-84
18,8,4.739272e-83
18,9,3.702058e-83
18,10,1.731554e-83
18,11,9.718756e-84
18,12,1.513434e-81
18,13,1.628584e-81
18,14,1.504654e-81
18,15,1.182446e-81
18,16,6.555944e-82
18,17,4.907467e-82
18,18,8.397169e-82
18,19,2.302420e-82
18,20,1.217428e-82
18,21,9.323384e-83
18,22,4.831048e-83
18,23,2.075800e-83
18,24,3.936035e-81
18,25,3.237709e-81
18,26,3.098028e-81
18,27,2.301700e-81
18,28,1.191382e-81
18,29,6.708671e-82
18,30,5.323793e-82
18,31,3.474832e-82
18,32,2.461229e-82
18,33,1.699835e-82
18,34,8.119944e-83
18,35,3.357017e-83
18,36,6.212872e-81
18,37,5.627734e-81
18,38,4.640287e-81
18,39,3.897602e-81
18,40,2.243834e-81
18,41,1.261615e-81
18,42,7.872479e-82
18,43,4.867883e-82
18,44,4.175596e-82
18,45,2.644389e-82
18,46,1.461468e-82
18,47,5.258308e-83
18,48,8.235613e-81
18,49,6.750568e-81
18,50,6.461970e-81
18,51,4.046150e-81
18,52,2.468949e-81
18,53,1.387898e-81
18,54,1.099528e-81
18,55,7.729901e-82
18,56,5.043948e-82
18,57,3.127669e-82
18,58,1.931304e-82
18,59,6.710580e-83
18,60,9.312222e-81
18,61,8.217760e-81
18,62,6.757428e-81
18,63,4.739016e-81
18,64,2.635048e-81
18,65,1.470770e-81
18,66,1.052148e-81
18,67,9.402585e-82
18,68,5.409628e-82
18,69,4.117342e-82
18,70,2.235665e-82
18,71,8.725772e-83
18,72,1.091754e-80
18,73,9.429396e-81
18,74,7.537017e-81
18,75,5.311069e-81
18,76,2.798110e-81
18,77,1.910797e-81
18,78,1.384058e-81
18,79,1.052363e-81
18,80,6.618164e-82
18,81,4.562977e-82
18,82,2.543621e-82
18,83,9.765660e-83
18,84,6.023692e-81
18,85,9.576578e-81
18,86,7.268757e-81
18,87,4.785370e-81
18,88,2.825469e-81
18,89,1.907678e-81
18,90,1.505811e-81
18,91,1.146690e-81
18,92,7.516790e-82
18,93,4.539351e-82
18,94,2.827069e-82
18,95,1.034742e-82
18,96,1.612122e-82
18,97,5.048603e-81
18,98,5.110139e-81
18,99,3.357541e-81
18,100,2.337806e-81
18,101,1.659474e-81
18,102,1.305743e-81
18,103,1.106355e-81
18,104,7.157874e-82
18,105,4.534260e-82
18,106,2.689232e-82
18,107,1.095850e-82
18,108,0.000000e+00
18,109,3.326915e-82
18,110,3.181308e-81
18,111,2.528452e-81
18,112,1.923225e-81
18,113,1.447733e-81
18,114,1.160237e-81
18,115,1.056365e-81
18,116,6.525480e-82
18,117,4.341768e-82
18,118,2.435069e-82
18,119,1.038305e-82
18,120,0.000000e+00
18,121,0.000000e+00
18,122,2.236398e-82
18,123,1.074788e-81
18,124,1.127745e-81
18,125,1.039819e-81
18,126,9.539632e-82
18,127,7.988143e-82
18,128,5.927468e-82
18,129,3.892931e-82
18,130,2.404587e-82
18,131,9.214198e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,3.020210e-82
18,137,4.911626e-82
18,138,6.063550e-82
18,139,5.481445e-82
18,140,3.411656e-82
18,141,3.081005e-82
18,142,1.877385e-82
18,143,7.496321e-83
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,2.397492e-83
18,150,7.581291e-83
18,151,8.660468e-83
18,152,1.103827e-82
18,153,1.057480e-82
18,154,7.721186e-83
18,155,4.416652e-83
19,0,3.114031e-82
19,1,2.942036e-82
19,2,3.494728e-82
19,3,2.206929e-82
19,4,1.874390e-82
19,5,3.868202e-83
19,6,1.598564e-83
19,7,3.346318e-83
19,8,2.878719e-83
19,9,3.154519e-83
19,10,1.910441e-83
19,11,1.127303e-83
19,12,1.383427e-81
19,13,1.423179e-81
19,14,1.300524e-81
19,15,9.811361e-82
19,16,6.335791e-82
19,17,2.469683e-82
19,18,2.302420e-82
19,19,4.538272e-82
19,20,1.024136e-82
19,21,6.692407e-83
19,22,4.494453e-83
19,23,1.718749e-83
19,24,3.789280e-81
19,25,2.918323e-81
19,26,2.726640e-81
19,27,1.890382e-81
19,28,9.419516e-82
19,29,6.165422e-82
19,30,3.212756e-82
19,31,3.155982e-82
19,32,1.799892e-82
19,33,1.424728e-82
19,34,7.021424e-83
19,35,2.885624e-83
19,36,5.823997e-81
19,37,5.162825e-81
19,38,4.049939e-81
19,39,3.338449e-81
19,40,1.692974e-81
19,41,9.301739e-82
19,42,6.487432e-82
19,43,4.136225e-82
19,44,3.527338e-82
19,45,2.190403e-82
19,46,1.295420e-82
19,47,4.451296e-83
19,48,8.306710e-81
19,49,5.977338e-81
19,50,5.698080e-81
19,51,3.224028e-81
19,52,1.862562e-81
19,53,9.698322e-82
19,54,8.560072e-82
19,55,6.612344e-82
19,56,4.234144e-82
19,57,2.695387e-82
19,58,1.707343e-82
19,59,5.733114e-83
19,60,8.369303e-81
19,61,7.303844e-81
19,62,5.777234e-81
19,63,3.726503e-81
19,64,1.904917e-81
19,65,1.064036e-81
19,66,8.390880e-82
19,67,7.717249e-82
19,68,4.342685e-82
19,69,3.647259e-82
19,70,1.946906e-82
19,71,7.053769e-83
19,72,1.050403e-80
19,73,8.460134e-81
19,74,6.160331e-81
19,75,4.166112e-81
19,76,1.941702e-81
19,77,1.434554e-81
19,78,1.125807e-81
19,79,8.374168e-82
19,80,5.375250e-82
19,81,3.867805e-82
19,82,2.142121e-82
19,83,7.444418e-83
19,84,5.215664e-81
19,85,8.022724e-81
19,86,5.818993e-81
19,87,3.503205e-81
19,88,2.083869e-81
19,89,1.352465e-81
19,90,1.148841e-81
19,91,9.016588e-82
19,92,5.960736e-82
19,93,3.743493e-82
19,94,2.353247e-82
19,95,7.866540e-83
19,96,1.101003e-82
19,97,3.934179e-81
19,98,4.022499e-81
19,99,2.250813e-81
19,100,1.721598e-81
19,101,1.252665e-81
19,102,9.558572e-82
19,103,9.188071e-82
19,104,5.603516e-82
19,105,3.679838e-82
19,106,2.212845e-82
19,107,7.904023e-83
19,108,0.000000e+00
19,109,1.920161e-82
19,110,2.258274e-81
19,111,1.808664e-81
19,112,1.364682e-81
19,113,1.002796e-81
19,114,9.036055e-82
19,115,8.031351e-82
19,116,5.083819e-82
19,117,3.379195e-82
19,118,2.052467e-82
19,119,7.689580e-83
19,120,0.000000e+00
19,121,0.000000e+00
19,122,1.307414e-82
19,123,6.698791e-82
19,124,8.024218e-82
19,125,7.816516e-82
19,126,7.355911e-82
19,127,6.184226e-82
19,128,4.475447e-82
19,129,3.060391e-82
19,130,1.988388e-82
19,131,6.499374e-83
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,1.724994e-82
19,137,2.488568e-82
19,138,4.353803e-82
19,139,3.822147e-82
19,140,2.389110e-82
19,141,2.184909e-82
19,142,1.408826e-82
19,143,4.880355e-83
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,2.042182e-83
19,150,4.945351e-83
19,151,3.980218e-83
19,152,6.535951e-83
19,153,6.793325e-83
19,154,5.142201e-83
19,155,3.081223e-83
20,0,1.862456e-82
20,1,1.646821e-82
20,2,2.018414e-82
20,3,1.380898e-82
20,4,1.176229e-82
20,5,4.712866e-83
20,6,3.558604e-83
20,7,1.416662e-83
20,8,1.310441e-83
20,9,1.132390e-83
20,10,6.444510e-84
20,11,4.728758e-84
20,12,6.833942e-82
20,13,8.166173e-82
20,14,7.480425e-82
20,15,5.970142e-82
20,16,4.591161e-82
20,17,2.456148e-82
20,18,1.217428e-82
20,19,1.024136e-82
20,20,1.831326e-82
20,21,4.335227e-83
20,22,2.264736e-83
20,23,9.038457e-84
20,24,1.582130e-81
20,25,1.539945e-81
20,26,1.487323e-81
20,27,1.215028e-81
20,28,6.786994e-82
20,29,4.619574e-82
20,30,2.763873e-82
20,31,1.993037e-82
20,32,1.098426e-82
20,33,6.742537e-83
20,34,4.192121e-83
20,35,1.728068e-83
20,36,2.593505e-81
20,37,2.529625e-81
20,38,2.366938e-81
20,39,1.993158e-81
20,40,1.341141e-81
20,41,7.029220e-82
20,42,4.731706e-82
20,43,3.188917e-82
20,44,1.956962e-82
20,45,1.220619e-82
20,46,6.660827e-83
20,47,2.907134e-83
20,48,3.379943e-81
20,49,3.392870e-81
20,50,3.084621e-81
20,51,2.274844e-81
20,52,1.506797e-81
20,53,8.441488e-82
20,54,6.005309e-82
20,55,3.980859e-82
20,56,2.595868e-82
20,57,1.523140e-82
20,58,8.428598e-83
20,59,3.582763e-83
20,60,3.984760e-81
20,61,3.848783e-81
20,62,3.396295e-81
20,63,2.727376e-81
20,64,1.616947e-81
20,65,1.010454e-81
20,66,6.400401e-82
20,67,4.790466e-82
20,68,3.088254e-82
20,69,2.110473e-82
20,70,1.130299e-82
20,71,5.021457e-83
20,72,4.720003e-81
20,73,4.545594e-81
20,74,3.992266e-81
20,75,3.118007e-81
20,76,1.878541e-81
20,77,1.042467e-81
20,78,7.876837e-82
20,79,5.664642e-82
20,80,3.485226e-82
20,81,2.264674e-82
20,82,1.317827e-82
20,83,5.801688e-83
20,84,2.902753e-81
20,85,4.914482e-81
20,86,3.996992e-81
20,87,2.844648e-81
20,88,1.789933e-81
20,89,1.179529e-81
20,90,8.445826e-82
20,91,6.157282e-82
20,92,4.135946e-82
20,93,2.460798e-82
20,94,1.358450e-82
20,95,6.241233e-83
20,96,5.563726e-83
20,97,2.727849e-81
20,98,2.897208e-81
20,99,2.166037e-81
20,100,1.392536e-81
20,101,9.947314e-82
20,102,7.595057e-82
20,103,5.810363e-82
20,104,4.045188e-82
20,105,2.584092e-82
20,106,1.371013e-82
20,107,6.431256e-83
20,108,0.000000e+00
20,109,1.615074e-82
20,110,1.845467e-81
20,111,1.573307e-81
20,112,1.204752e-81
20,113,8.499208e-82
20,114,6.210226e-82
20,115,5.785162e-82
20,116,3.534258e-82
20,117,2.618341e-82
20,118,1.310433e-82
20,119,6.502781e-83
20,120,0.000000e+00
20,121,0.000000e+00
20,122,1.442138e-82
20,123,7.552151e-82
20,124,7.211869e-82
20,125,6.073427e-82
20,126,5.339708e-82
20,127,4.392176e-82
20,128,3.410010e-82
20,129,2.174104e-82
20,130,1.260218e-82
20,131,5.877682e-83
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,2.087138e-82
20,137,3.625619e-82
20,138,3.338476e-82
20,139,3.185581e-82
20,140,2.258513e-82
20,141,1.832194e-82
20,142,1.067215e-82
20,143,4.898565e-83
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,1.032398e-83
20,150,4.921141e-83
20,151,7.288281e-83
20,152,7.324170e-83
20,153,7.076528e-83
20,154,4.854082e-83
20,155,2.909148e-83
21,0,1.294350e-82
21,1,1.139742e-82
21,2,1.411256e-82
21,3,8.876286e-83
21,4,7.429952e-83
21,5,2.120275e-83
21,6,2.241215e-83
21,7,1.315681e-83
21,8,9.239087e-84
21,9,1.977370e-83
21,10,5.046923e-84
21,11,3.821809e-84
21,12,5.553210e-82
21,13,5.593394e-82
21,14,5.159469e-82
21,15,3.857694e-82
21,16,2.169462e-82
21,17,1.136450e-82
21,18,9.323384e-83
21,19,6.692407e-83
21,20,4.335227e-83
21,21,8.060094e-83
21,22,1.694932e-83
21,23,6.686980e-84
21,24,1.552996e-81
21,25,1.144958e-81
21,26,1.081401e-81
21,27,7.096620e-82
21,28,3.582886e-82
21,29,2.213305e-82
21,30,1.525256e-82
21,31,1.336152e-82
21,32,6.945889e-83
21,33,7.029866e-83
21,34,2.500618e-83
21,35,1.076677e-83
21,36,2.401232e-81
21,37,2.071497e-81
21,38,1.620227e-81
21,39,1.308138e-81
21,40,6.097225e-82
21,41,3.515880e-82
21,42,2.268957e-82
21,43,1.584097e-82
21,44,1.380439e-82
21,45,7.152164e-83
21,46,4.883612e-83
21,47,1.719630e-83
21,48,3.400997e-81
21,49,2.422928e-81
21,50,2.263817e-81
21,51,1.264317e-81
21,52,6.931662e-82
21,53,3.665986e-82
21,54,3.187551e-82
21,55,2.566571e-82
21,56,1.712549e-82
21,57,1.044682e-82
21,58,6.836598e-83
21,59,2.134199e-83
21,60,3.428547e-81
21,61,2.904515e-81
21,62,2.318298e-81
21,63,1.418207e-81
21,64,7.238039e-82
21,65,3.784991e-82
21,66,2.883634e-82
21,67,3.045382e-82
21,68,1.709595e-82
21,69,1.424176e-82
21,70,7.789809e-83
21,71,2.668456e-83
21,72,4.215843e-81
21,73,3.317481e-81
21,74,2.431993e-81
21,75,1.560579e-81
21,76,6.687678e-82
21,77,5.593914e-82
21,78,4.194202e-82
21,79,3.324589e-82
21,80,2.010688e-82
21,81,1.560146e-82
21,82,8.418101e-83
21,83,2.789950e-83
21,84,2.033757e-81
21,85,3.144329e-81
21,86,2.232612e-81
21,87,1.296435e-81
21,88,7.285684e-82
21,89,4.996638e-82
21,90,4.419056e-82
21,91,3.552202e-82
21,92,2.273348e-82
21,93,1.440178e-82
21,94,9.557686e-83
21,95,2.947921e-83
21,96,4.971320e-83
21,97,1.486427e-81
21,98,1.513355e-81
21,99,8.258030e-82
21,100,6.371930e-82
21,101,4.639427e-82
21,102,3.688265e-82
21,103,3.491002e-82
21,104,2.172245e-82
21,105,1.350334e-82
21,106,8.868909e-83
21,107,2.987407e-83
21,108,0.000000e+00
21,109,8.257767e-83
21,110,8.702109e-82
21,111,6.461808e-82
21,112,5.049749e-82
21,113,3.797161e-82
21,114,3.446786e-82
21,115,3.183849e-82
21,116,1.923192e-82
21,117,1.251410e-82
21,118,7.763351e-83
21,119,2.746019e-83
21,120,0.000000e+00
21,121,0.000000e+00
21,122,4.829923e-83
21,123,2.279002e-82
21,124,2.911249e-82
21,125,2.969778e-82
21,126,2.679085e-82
21,127,2.364023e-82
21,128,1.689228e-82
21,129,1.123224e-82
21,130,7.644949e-83
21,131,2.324338e-83
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,5.721470e-83
21,137,7.733151e-83
21,138,1.679166e-82
21,139,1.481290e-82
21,140,8.176612e-83
21,141,8.088784e-83
21,142,5.451877e-83
21,143,1.759416e-83
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,8.463860e-84
21,150,1.735534e-83
21,151,1.065917e-83
21,152,2.315420e-83
21,153,2.355729e-83
21,154,1.855814e-83
21,155,1.067404e-83
22,0,7.736227e-83
22,1,7.370703e-83
22,2,8.818383e-83
22,3,5.314320e-83
22,4,3.890391e-83
22,5,1.248472e-83
22,6,1.373497e-83
22,7,8.845146e-84
22,8,1.065743e-83
22,9,4.544187e-84
22,10,6.422413e-84
22,11,2.545446e-84
22,12,3.689856e-82
22,13,3.554676e-82
22,14,3.189997e-82
22,15,2.362034e-82
22,16,1.295534e-82
22,17,5.447696e-83
22,18,4.831048e-83
22,19,4.494453e-83
22,20,2.264736e-83
22,21,1.694932e-83
22,22,2.222839e-83
22,23,3.959531e-84
22,24,1.066725e-81
22,25,7.467568e-82
22,26,6.891162e-82
22,27,4.272996e-82
22,28,1.923508e-82
22,29,1.196053e-82
22,30,8.441326e-83
22,31,8.043828e-83
22,32,4.820938e-83
22,33,3.261727e-83
22,34,1.848516e-83
22,35,6.293583e-84
22,36,1.608562e-81
22,37,1.351117e-81
22,38,1.007027e-81
22,39,8.084430e-82
22,40,3.288314e-82
22,41,1.754922e-82
22,42,1.317874e-82
22,43,9.520505e-83
22,44,8.690061e-83
22,45,5.174421e-83
22,46,2.852242e-83
22,47,9.214414e-84
22,48,2.407650e-81
22,49,1.512783e-81
22,50,1.431824e-81
22,51,6.966494e-82
22,52,3.524159e-82
22,53,1.749963e-82
22,54,1.732723e-82
22,55,1.587878e-82
22,56,1.006127e-82
22,57,6.640898e-83
22,58,4.311333e-83
22,59,1.266647e-83
22,60,2.221092e-81
22,61,1.876996e-81
22,62,1.398068e-81
22,63,7.737849e-82
22,64,3.431717e-82
22,65,1.822119e-82
22,66,1.549303e-82
22,67,1.788669e-82
22,68,9.448931e-83
22,69,8.823901e-83
22,70,4.966598e-83
22,71,1.524319e-83
22,72,2.871333e-81
22,73,2.162850e-81
22,74,1.406678e-81
22,75,8.798491e-82
22,76,2.923887e-82
22,77,2.955612e-82
22,78,2.379071e-82
22,79,1.867458e-82
22,80,1.204702e-82
22,81,9.245203e-83
22,82,5.097213e-83
22,83,1.479762e-83
22,84,1.269158e-81
22,85,1.892782e-81
22,86,1.241465e-81
22,87,6.494725e-82
22,88,3.531648e-82
22,89,2.289040e-82
22,90,2.384023e-82
22,91,1.954323e-82
22,92,1.271529e-82
22,93,8.365213e-83
22,94,5.707143e-83
22,95,1.532437e-83
22,96,2.489084e-83
22,97,8.195637e-82
22,98,8.469637e-82
22,99,3.256591e-82
22,100,3.181430e-82
22,101,2.385085e-82
22,102,1.824526e-82
22,103,2.084009e-82
22,104,1.168418e-82
22,105,7.944664e-83
22,106,5.135264e-83
22,107,1.412439e-83
22,108,0.000000e+00
22,109,2.639235e-83
22,110,4.097416e-82
22,111,2.935799e-82
22,112,2.257309e-82
22,113,1.685060e-82
22,114,1.906558e-82
22,115,1.665235e-82
22,116,1.042997e-82
22,117,6.732258e-83
22,118,4.547956e-83
22,119,1.299412e-83
22,120,0.000000e+00
22,121,0.000000e+00
22,122,1.433034e-83
22,123,7.456446e-83
22,124,1.327660e-82
22,125,1.478897e-82
22,126,1.416921e-82
22,127,1.287556e-82
22,128,8.793867e-83
22,129,6.036988e-83
22,130,4.421381e-83
22,131,1.041437e-83
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,1.369837e-83
22,137,4.206594e-84
22,138,8.321478e-83
22,139,6.819481e-83
22,140,3.330348e-83
22,141,3.690919e-83
22,142,2.791757e-83
22,143,6.665490e-84
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,5.218602e-84
22,150,6.531533e-84
22,151,-2.902914e-84
22,152,6.964031e-84
22,153,8.368344e-84
22,154,7.687178e-84
22,155,4.429673e-84
23,0,2.982495e-83
23,1,2.674294e-83
23,2,3.227773e-83
23,3,2.051998e-83
23,4,1.610856e-83
23,5,4.603521e-84
23,6,4.364912e-84
23,7,2.707944e-84
23,8,4.164717e-84
23,9,2.414006e-84
23,10,1.393029e-84
23,11,2.040630e-84
23,12,1.293281e-82
23,13,1.296309e-82
23,14,1.231459e-82
23,15,9.027002e-83
23,16,5.269711e-83
23,17,2.856793e-83
23,18,2.075800e-83
23,19,1.718749e-83
23,20,9.038457e-84
23,21,6.686980e-84
23,22,3.959531e-84
23,23,4.024840e-84
23,24,3.683875e-82
23,25,2.737655e-82
23,26,2.567401e-82
23,27,1.756796e-82
23,28,8.090596e-83
23,29,5.658566e-83
23,30,3.521110e-83
23,31,3.143896e-83
23,32,1.908914e-83
23,33,1.424046e-83
23,34,5.959691e-84
23,35,4.191017e-84
23,36,5.603438e-82
23,37,4.928424e-82
23,38,3.807826e-82
23,39,3.087171e-82
23,40,1.458049e-82
23,41,8.285656e-83
23,42,5.398544e-83
23,43,3.731113e-83
23,44,3.277314e-83
23,45,2.083018e-83
23,46,1.178224e-83
23,47,3.449365e-84
23,48,8.005005e-82
23,49,5.572683e-82
23,50,5.355268e-82
23,51,2.871639e-82
23,52,1.653804e-82
23,53,8.806373e-83
23,54,7.315431e-83
23,55,5.833750e-83
23,56,3.953175e-83
23,57,2.541809e-83
23,58,1.617338e-83
23,59,4.199629e-84
23,60,8.210860e-82
23,61,6.943409e-82
23,62,5.378980e-82
23,63,3.373815e-82
23,64,1.674517e-82
23,65,8.402442e-83
23,66,7.115124e-83
23,67,7.307898e-83
23,68,3.930871e-83
23,69,3.295623e-83
23,70,1.848942e-83
23,71,6.169977e-84
23,72,9.955033e-82
23,73,7.921686e-82
23,74,5.674698e-82
23,75,3.726115e-82
23,76,1.661843e-82
23,77,1.309874e-82
23,78,1.016396e-82
23,79,7.934317e-83
23,80,4.800955e-83
23,81,3.581817e-83
23,82,1.945995e-83
23,83,6.592000e-84
23,84,4.935239e-82
23,85,7.329102e-82
23,86,5.323103e-82
23,87,3.094485e-82
23,88,1.752425e-82
23,89,1.173848e-82
23,90,1.008781e-82
23,91,8.282618e-83
23,92,5.357425e-83
23,93,3.482099e-83
23,94,2.215504e-83
23,95,7.096441e-84
23,96,1.242597e-83
23,97,3.707975e-82
23,98,3.604767e-82
23,99,1.924329e-82
23,100,1.561368e-82
23,101,1.079423e-82
23,102,8.335815e-83
23,103,8.515952e-83
23,104,5.031020e-83
23,105,3.249053e-83
23,106,2.040203e-83
23,107,7.455094e-84
23,108,0.000000e+00
23,109,2.280662e-83
23,110,1.977206e-82
23,111,1.573862e-82
23,112,1.146226e-82
23,113,9.043317e-83
23,114,8.294361e-83
23,115,7.223789e-83
23,116,4.664851e-83
23,117,2.797485e-83
23,118,1.868573e-83
23,119,6.903551e-84
23,120,0.000000e+00
23,121,0.000000e+00
23,122,1.120487e-83
23,123,5.488819e-83
23,124,6.778056e-83
23,125,6.890018e-83
23,126,6.651722e-83
23,127,5.615231e-83
23,128,3.965001e-83
23,129,2.748875e-83
23,130,1.816024e-83
23,131,5.893829e-84
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,1.396221e-83
23,137,1.706728e-83
23,138,3.905682e-83
23,139,3.380050e-83
23,140,1.997013e-83
23,141,1.925572e-83
23,142,1.259285e-83
23,143,4.329308e-84
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,2.026550e-84
23,150,3.977051e-84
23,151,2.246524e-84
23,152,5.095874e-84
23,153,5.381509e-84
23,154,4.340143e-84
23,155,2.678962e-84
24,0,7.373106e-81
24,1,6.520403e-81
24,2,8.375141e-81
24,3,4.706624e-81
24,4,3.394640e-81
24,5,6.498369e-82
24,6,7.930484e-82
24,7,7.012431e-82
24,8,1.124373e-81
24,9,5.388059e-82
24,10,6.155475e-82
24,11,3.679964e-82
24,12,3.733631e-80
24,13,3.335609e-80
24,14,2.942397e-80
24,15,2.074428e-80
24,16,8.082297e-81
24,17,2.965374e-81
24,18,3.936035e-81
24,19,3.789280e-81
24,20,1.582130e-81
24,21,1.552996e-81
24,22,1.066725e-81
24,23,3.683875e-82
24,24,1.347218e-79
24,25,7.874604e-80
24,26,7.234576e-80
24,27,3.905944e-80
24,28,1.448458e-80
24,29,8.663344e-81
24,30,7.101579e-81
24,31,6.939276e-81
24,32,4.540232e-81
24,33,3.703354e-81
24,34,1.648779e-81
24,35,6.272074e-82
24,36,1.834436e-79
24,37,1.486336e-79
24,38,1.014264e-79
24,39,7.883900e-80
24,40,2.260265e-80
24,41,1.377271e-80
24,42,9.351865e-81
24,43,7.434058e-81
24,44,8.305238e-81
24,45,4.827896e-81
24,46,3.572837e-81
24,47,9.970070e-82
24,48,2.948492e-79
24,49,1.647081e-79
24,50,1.553193e-79
24,51,6.635371e-80
24,52,2.672315e-80
24,53,1.159979e-80
24,54,1.394075e-80
24,55,1.607959e-80
24,56,1.056114e-80
24,57,7.005576e-81
24,58,5.023337e-81
24,59,1.166180e-81
24,60,2.590898e-79
24,61,2.068175e-79
24,62,1.514313e-79
24,63,6.652114e-80
24,64,2.498065e-80
24,65,8.244447e-81
24,66,9.615523e-81
24,67,1.812445e-80
24,68,8.575148e-81
24,69,9.322108e-81
24,70,5.073584e-81
24,71,1.363405e-81
24,72,3.339663e-79
24,73,2.279677e-79
24,74,1.329054e-79
24,75,6.794112e-80
24,76,7.963963e-81
24,77,2.397886e-80
24,78,2.123446e-80
24,79,1.781135e-80
24,80,1.031135e-80
24,81,9.224176e-81
24,82,5.007790e-81
24,83,9.645926e-82
24,84,1.307074e-79
24,85,1.862023e-79
24,86,1.110194e-79
24,87,4.230313e-80
24,88,1.933156e-80
24,89,1.204819e-80
24,90,1.853648e-80
24,91,1.720591e-80
24,92,1.102327e-80
24,93,7.450420e-81
24,94,5.762135e-81
24,95,1.063378e-81
24,96,2.370319e-81
24,97,6.905305e-80
24,98,7.114725e-80
24,99,1.328726e-80
24,100,2.197503e-80
24,101,1.757575e-80
24,102,1.306865e-80
24,103,1.967120e-80
24,104,1.021391e-80
24,105,6.949793e-81
24,106,5.206287e-81
24,107,9.696563e-82
24,108,0.000000e+00
24,109,9.258645e-82
24,110,2.858850e-80
24,111,1.638378e-80
24,112,1.442135e-80
24,113,9.747988e-81
24,114,1.664603e-80
24,115,1.498296e-80
24,116,8.878937e-81
24,117,5.426316e-81
24,118,4.408227e-81
24,119,7.981729e-82
24,120,0.000000e+00
24,121,0.000000e+00
24,122,4.130493e-84
24,123,-1.679653e-81
24,124,6.884450e-81
24,125,1.098778e-80
24,126,1.111254e-80
24,127,1.050094e-80
24,128,6.775802e-81
24,129,4.985732e-81
24,130,4.270160e-81
24,131,4.834448e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-1.451374e-81
24,137,-5.692174e-81
24,138,6.108628e-81
24,139,4.419854e-81
24,140,1.060730e-81
24,141,2.187519e-81
24,142,2.246058e-81
24,143,1.035013e-82
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,5.397700e-82
24,150,5.491618e-83
24,151,-1.683540e-81
24,152,-3.499343e-82
24,153,-7.329433e-83
24,154,2.003765e-82
24,155,1.161331e-82
25,0,5.429634e-81
25,1,4.905771e-81
25,2,6.110557e-81
25,3,3.645245e-81
25,4,2.801032e-81
25,5,7.305315e-82
25,6,7.676656e-82
25,7,5.693666e-82
25,8,7.408320e-82
25,9,4.642839e-82
25,10,3.677252e-82
25,11,2.226493e-82
25,12,2.538725e-80
25,13,2.351233e-80
25,14,2.182179e-80
25,15,1.613368e-80
25,16,8.633610e-81
25,17,3.749454e-81
25,18,3.237709e-81
25,19,2.918323e-81
25,20,1.539945e-81
25,21,1.144958e-81
25,22,7.467568e-82
25,23,2.737655e-82
25,24,7.874604e-80
25,25,6.273871e-80
25,26,5.123402e-80
25,27,3.287849e-80
25,28,1.460748e-80
25,29,9.268487e-81
25,30,6.333958e-81
25,31,5.825996e-81
25,32,3.516956e-81
25,33,2.647897e-81
25,34,1.253387e-81
25,35,4.998444e-82
25,36,1.210890e-79
25,37,9.970713e-80
25,38,7.534879e-80
25,39,6.104314e-80
25,40,2.615530e-80
25,41,1.453124e-80
25,42,9.674384e-81
25,43,6.886034e-81
25,44,6.377694e-81
25,45,3.859440e-81
25,46,2.480636e-81
25,47,7.929265e-82
25,48,1.851493e-79
25,49,1.205249e-79
25,50,1.132228e-79
25,51,5.932200e-80
25,52,3.076438e-80
25,53,1.546011e-80
25,54,1.374689e-80
25,55,1.244254e-80
25,56,8.062132e-81
25,57,5.209456e-81
25,58,3.467068e-81
25,59,9.845373e-82
25,60,1.762276e-79
25,61,1.489207e-79
25,62,1.150226e-79
25,63,6.492058e-80
25,64,3.129944e-80
25,65,1.547473e-80
25,66,1.201468e-80
25,67,1.445489e-80
25,68,7.650827e-81
25,69,6.957087e-81
25,70,3.800588e-81
25,71,1.237518e-81
25,72,2.183805e-79
25,73,1.648052e-79
25,74,1.107876e-79
25,75,6.913554e-80
25,76,2.546613e-80
25,77,2.361480e-80
25,78,1.885890e-80
25,79,1.494515e-80
25,80,9.068344e-81
25,81,7.021428e-81
25,82,3.920320e-81
25,83,1.118453e-81
25,84,9.859666e-80
25,85,1.480758e-79
25,86,1.002875e-79
25,87,5.339603e-80
25,88,3.005285e-80
25,89,1.894328e-80
25,90,1.836085e-80
25,91,1.526284e-80
25,92,1.000419e-80
25,93,6.390592e-81
25,94,4.361285e-81
25,95,1.206949e-81
25,96,1.934489e-81
25,97,6.708463e-80
25,98,6.945411e-80
25,99,3.185354e-80
25,100,2.736587e-80
25,101,1.993603e-80
25,102,1.491127e-80
25,103,1.635896e-80
25,104,9.528164e-81
25,105,6.378565e-81
25,106,4.120895e-81
25,107,1.215955e-81
25,108,0.000000e+00
25,109,2.511636e-81
25,110,3.589208e-80
25,111,2.667340e-80
25,112,2.087679e-80
25,113,1.449439e-80
25,114,1.532547e-80
25,115,1.380124e-80
25,116,8.454185e-81
25,117,5.572161e-81
25,118,3.649066e-81
25,119,1.136984e-81
25,120,0.000000e+00
25,121,0.000000e+00
25,122,1.641986e-81
25,123,7.912377e-81
25,124,1.173191e-80
25,125,1.210919e-80
25,126,1.155362e-80
25,127,1.018082e-80
25,128,7.152531e-81
25,129,4.957993e-81
25,130,3.538767e-81
25,131,9.096916e-82
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,1.719467e-81
25,137,1.097384e-81
25,138,6.656724e-81
25,139,5.674028e-81
25,140,3.016928e-81
25,141,3.138764e-81
25,142,2.296836e-81
25,143,6.025630e-82
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,3.738105e-82
25,150,5.218805e-82
25,151,-1.057617e-82
25,152,5.903617e-82
25,153,6.945530e-82
25,154,6.063569e-82
25,155,3.606601e-82
26,0,4.996928e-81
26,1,4.593270e-81
26,2,5.608719e-81
26,3,3.468050e-81
26,4,2.652282e-81
26,5,7.029028e-82
26,6,7.339361e-82
26,7,5.319813e-82
26,8,6.780296e-82
26,9,4.403571e-82
26,10,3.271662e-82
26,11,1.985424e-82
26,12,2.323348e-80
26,13,2.243170e-80
26,14,1.973119e-80
26,15,1.499164e-80
26,16,8.538698e-81
26,17,3.738025e-81
26,18,3.098028e-81
26,19,2.726640e-81
26,20,1.487323e-81
26,21,1.081401e-81
26,22,6.891162e-82
26,23,2.567401e-82
26,24,7.234576e-80
26,25,5.123402e-80
26,26,5.456925e-80
26,27,3.018313e-80
26,28,1.411771e-80
26,29,9.178237e-81
26,30,6.096710e-81
26,31,5.533232e-81
26,32,3.332159e-81
26,33,2.466088e-81
26,34,1.178840e-81
26,35,4.730045e-82
26,36,1.101526e-79
26,37,9.356184e-80
26,38,6.946266e-80
26,39,5.663740e-80
26,40,2.582372e-80
26,41,1.429793e-80
26,42,9.458423e-81
26,43,6.603281e-81
26,44,5.983563e-81
26,45,3.636619e-81
26,46,2.295780e-81
26,47,7.486457e-82
26,48,1.669890e-79
26,49,1.122959e-79
26,50,1.052724e-79
26,51,5.687684e-80
26,52,3.052056e-80
26,53,1.551770e-80
26,54,1.343083e-80
26,55,1.163411e-80
26,56,7.544567e-81
26,57,4.860059e-81
26,58,3.203543e-81
26,59,9.394931e-82
26,60,1.619956e-79
26,61,1.378472e-79
26,62,1.075881e-79
26,63,6.296654e-80
26,64,3.121155e-80
26,65,1.574973e-80
26,66,1.195900e-80
26,67,1.362784e-80
26,68,7.332442e-81
26,69,6.487442e-81
26,70,3.546541e-81
26,71,1.181983e-81
26,72,1.987999e-79
26,73,1.528303e-79
26,74,1.052584e-79
26,75,6.713487e-80
26,76,2.657513e-80
26,77,2.295773e-80
26,78,1.796300e-80
26,79,1.417452e-80
26,80,8.672432e-81
26,81,6.596182e-81
26,82,3.682472e-81
26,83,1.106537e-81
26,84,9.202621e-80
26,85,1.395176e-79
26,86,9.621507e-80
26,87,5.320160e-80
26,88,3.025600e-80
26,89,1.917008e-80
26,90,1.784088e-80
26,91,1.462438e-80
26,92,9.593641e-81
26,93,6.083814e-81
26,94,4.085940e-81
26,95,1.191331e-81
26,96,1.856520e-81
26,97,6.483226e-80
26,98,6.720588e-80
26,99,3.299667e-80
26,100,2.711551e-80
26,101,1.957102e-80
26,102,1.469391e-80
26,103,1.547483e-80
26,104,9.164372e-81
26,105,6.108381e-81
26,106,3.882428e-81
26,107,1.213618e-81
26,108,0.000000e+00
26,109,2.647596e-81
26,110,3.567654e-80
26,111,2.689664e-80
26,112,2.094694e-80
26,113,1.458619e-80
26,114,1.470411e-80
26,115,1.326050e-80
26,116,8.147255e-81
26,117,5.403331e-81
26,118,3.444207e-81
26,119,1.141106e-81
26,120,0.000000e+00
26,121,0.000000e+00
26,122,1.775734e-81
26,123,8.662654e-81
26,124,1.185518e-80
26,125,1.181376e-80
26,126,1.117862e-80
26,127,9.820238e-81
26,128,6.961428e-81
26,129,4.790278e-81
26,130,3.347504e-81
26,131,9.314853e-82
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,1.973781e-81
26,137,1.757949e-81
26,138,6.486786e-81
26,139,5.621817e-81
26,140,3.107422e-81
26,141,3.134236e-81
26,142,2.230155e-81
26,143,6.409022e-82
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,3.439326e-82
26,150,5.513297e-82
26,151,5.516445e-83
26,152,6.676722e-82
26,153,7.456208e-82
26,154,6.263189e-82
26,155,3.728991e-82
27,0,3.344679e-81
27,1,3.052980e-81
27,2,3.620482e-81
27,3,2.354645e-81
27,4,1.967519e-81
27,5,6.376848e-82
27,6,5.791583e-82
27,7,3.671875e-82
27,8,3.828500e-82
27,9,3.361539e-82
27,10,1.586111e-82
27,11,9.817455e-83
27,12,1.358972e-80
27,13,1.479833e-80
27,14,1.324988e-80
27,15,1.008918e-80
27,16,7.009286e-81
27,17,3.683132e-81
27,18,2.301700e-81
27,19,1.890382e-81
27,20,1.215028e-81
27,21,7.096620e-82
27,22,4.272996e-82
27,23,1.756796e-82
27,24,3.905944e-80
27,25,3.287849e-80
27,26,3.018313e-80
27,27,2.829611e-80
27,28,1.143918e-80
27,29,7.778184e-81
27,30,4.805084e-81
27,31,4.119502e-81
27,32,2.332171e-81
27,33,1.595600e-81
27,34,8.073252e-82
27,35,3.347634e-82
27,36,6.119653e-80
27,37,5.638997e-80
27,38,4.728303e-80
27,39,3.873393e-80
27,40,2.264139e-80
27,41,1.212544e-80
27,42,8.052525e-81
27,43,5.313423e-81
27,44,4.126551e-81
27,45,2.570973e-81
27,46,1.411764e-81
27,47,5.329805e-82
27,48,8.845833e-80
27,49,7.315349e-80
27,50,6.915005e-80
27,51,4.388378e-80
27,52,2.749809e-80
27,53,1.511442e-80
27,54,1.130126e-80
27,55,7.997525e-81
27,56,5.155630e-81
27,57,3.229641e-81
27,58,1.948636e-81
27,59,7.172401e-82
27,60,9.697477e-80
27,61,8.827078e-80
27,62,7.254077e-80
27,63,5.217256e-80
27,64,2.937565e-80
27,65,1.669043e-80
27,66,1.139722e-80
27,67,9.793560e-81
27,68,5.719974e-81
27,69,4.331828e-81
27,70,2.373707e-81
27,71,9.429177e-82
27,72,1.124632e-79
27,73,9.863307e-80
27,74,7.781255e-80
27,75,5.705894e-80
27,76,3.068666e-80
27,77,1.911305e-80
27,78,1.404540e-80
27,79,1.057849e-80
27,80,6.679986e-81
27,81,4.528358e-81
27,82,2.564907e-81
27,83,1.001904e-81
27,84,6.247557e-80
27,85,9.894318e-80
27,86,7.592493e-80
27,87,5.020986e-80
27,88,3.064929e-80
27,89,1.952631e-80
27,90,1.487240e-80
27,91,1.138620e-80
27,92,7.570277e-81
27,93,4.654925e-81
27,94,2.762073e-81
27,95,1.064980e-81
27,96,1.424799e-81
27,97,5.415331e-80
27,98,5.590623e-80
27,99,3.676870e-80
27,100,2.565818e-80
27,101,1.762330e-80
27,102,1.327961e-80
27,103,1.155033e-80
27,104,7.453741e-81
27,105,4.850118e-81
27,106,2.747090e-81
27,107,1.143154e-81
27,108,0.000000e+00
27,109,3.157356e-81
27,110,3.377005e-80
27,111,2.790785e-80
27,112,2.096684e-80
27,113,1.478315e-80
27,114,1.182730e-80
27,115,1.068528e-80
27,116,6.730350e-81
27,117,4.611298e-81
27,118,2.566953e-81
27,119,1.122684e-81
27,120,0.000000e+00
27,121,0.000000e+00
27,122,2.354301e-81
27,123,1.217052e-80
27,124,1.255050e-80
27,125,1.071033e-80
27,126,9.810080e-81
27,127,8.245277e-81
27,128,6.154825e-81
27,129,4.082984e-81
27,130,2.491755e-81
27,131,9.878332e-82
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,3.269531e-81
27,137,4.884963e-81
27,138,5.936023e-81
27,139,5.491519e-81
27,140,3.660469e-81
27,141,3.170167e-81
27,142,1.931186e-81
27,143,7.852043e-82
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,2.194528e-82
27,150,7.130705e-82
27,151,8.404392e-82
27,152,1.041676e-81
27,153,1.027339e-81
27,154,7.452528e-82
27,155,4.435557e-82
28,0,1.618653e-81
28,1,1.446619e-81
28,2,1.651911e-81
28,3,1.186548e-81
28,4,9.953429e-82
28,5,3.960939e-82
28,6,3.376211e-82
28,7,1.850098e-82
28,8,1.408451e-82
28,9,1.733095e-82
28,10,4.823989e-83
28,11,2.953994e-83
28,12,5.678171e-81
28,13,6.843266e-81
28,14,6.398025e-81
28,15,4.852821e-81
28,16,3.981029e-81
28,17,1.992803e-81
28,18,1.191382e-81
28,19,9.419516e-82
28,20,6.786994e-82
28,21,3.582886e-82
28,22,1.923508e-82
28,23,8.090596e-83
28,24,1.448458e-80
28,25,1.460748e-80
28,26,1.411771e-80
28,27,1.143918e-80
28,28,9.712207e-81
28,29,4.416154e-81
28,30,2.290455e-81
28,31,2.149325e-81
28,32,1.144981e-81
28,33,7.386965e-82
28,34,3.910129e-82
28,35,1.642384e-82
28,36,2.396590e-80
28,37,2.394330e-80
28,38,2.295581e-80
28,39,1.912186e-80
28,40,1.331794e-80
28,41,6.529028e-81
28,42,4.347148e-81
28,43,2.953703e-81
28,44,1.982608e-81
28,45,1.263549e-81
28,46,6.113141e-82
28,47,2.595196e-82
28,48,3.181187e-80
28,49,3.429143e-80
28,50,3.180636e-80
28,51,2.380055e-80
28,52,1.617805e-80
28,53,8.919734e-81
28,54,6.360726e-81
28,55,3.925531e-81
28,56,2.488556e-81
28,57,1.500411e-81
28,58,8.247566e-82
28,59,3.740559e-82
28,60,4.080925e-80
28,61,3.973272e-80
28,62,3.456671e-80
28,63,2.908918e-80
28,64,1.751923e-80
28,65,1.067512e-80
28,66,6.905651e-81
28,67,4.822611e-81
28,68,3.089323e-81
28,69,2.026080e-81
28,70,1.106393e-81
28,71,5.031429e-82
28,72,4.444008e-80
28,73,4.489577e-80
28,74,4.047573e-80
28,75,3.224222e-80
28,76,2.016521e-80
28,77,1.065479e-80
28,78,7.453196e-81
28,79,5.390358e-81
28,80,3.525080e-81
28,81,2.204649e-81
28,82,1.246574e-81
28,83,5.865841e-82
28,84,2.974328e-80
28,85,4.962572e-80
28,86,4.096859e-80
28,87,3.019470e-80
28,88,1.905015e-80
28,89,1.216631e-80
28,90,8.366621e-81
28,91,6.093840e-81
28,92,4.070255e-81
28,93,2.450728e-81
28,94,1.326972e-81
28,95,6.209256e-82
28,96,7.563272e-82
28,97,3.016485e-80
28,98,3.116868e-80
28,99,2.383349e-80
28,100,1.540721e-80
28,101,1.031169e-80
28,102,7.833184e-81
28,103,5.915180e-81
28,104,4.104422e-81
28,105,2.594181e-81
28,106,1.369976e-81
28,107,6.781713e-82
28,108,0.000000e+00
28,109,2.090164e-81
28,110,2.049163e-80
28,111,1.753177e-80
28,112,1.306363e-80
28,113,9.191139e-81
28,114,6.409007e-81
28,115,5.862314e-81
28,116,3.713069e-81
28,117,2.624321e-81
28,118,1.318700e-81
28,119,6.797862e-82
28,120,0.000000e+00
28,121,0.000000e+00
28,122,1.617706e-81
28,123,8.567429e-81
28,124,8.036045e-81
28,125,6.327440e-81
28,126,5.592891e-81
28,127,4.620045e-81
28,128,3.556427e-81
28,129,2.291609e-81
28,130,1.287980e-81
28,131,6.217888e-82
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,2.383291e-81
28,137,3.941198e-81
28,138,3.490251e-81
28,139,3.374832e-81
28,140,2.404851e-81
28,141,1.969764e-81
28,142,1.108470e-81
28,143,5.277191e-82
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,1.005572e-82
28,150,4.883255e-82
28,151,7.496010e-82
28,152,7.567509e-82
28,153,7.209748e-82
28,154,4.962634e-82
28,155,2.932606e-82
29,0,1.031751e-81
29,1,9.334361e-82
29,2,1.026566e-81
29,3,7.859131e-82
29,4,6.525588e-82
29,5,2.408233e-82
29,6,2.162611e-82
29,7,1.241087e-82
29,8,9.193636e-83
29,9,1.156150e-82
29,10,2.641474e-83
29,11,1.628924e-83
29,12,3.493827e-81
29,13,4.336981e-81
29,14,4.137025e-81
29,15,3.319293e-81
29,16,2.549195e-81
29,17,1.458158e-81
29,18,6.708671e-82
29,19,6.165422e-82
29,20,4.619574e-82
29,21,2.213305e-82
29,22,1.196053e-82
29,23,5.658566e-83
29,24,8.663344e-81
29,25,9.268487e-81
29,26,9.178237e-81
29,27,7.778184e-81
29,28,4.416154e-81
29,29,4.907596e-81
29,30,1.785749e-81
29,31,1.307113e-81
29,32,7.766501e-82
29,33,4.849466e-82
29,34,2.576297e-82
29,35,1.099801e-82
29,36,1.449456e-80
29,37,1.496782e-80
29,38,1.468459e-80
29,39,1.277141e-80
29,40,8.849899e-81
29,41,4.667112e-81
29,42,2.834408e-81
29,43,1.862198e-81
29,44,1.329064e-81
29,45,8.593144e-82
29,46,3.982223e-82
29,47,1.746651e-82
29,48,1.873474e-80
29,49,2.185672e-80
29,50,2.040385e-80
29,51,1.568365e-80
29,52,1.107487e-80
29,53,6.277659e-81
29,54,4.189829e-81
29,55,2.560183e-81
29,56,1.684668e-81
29,57,1.002196e-81
29,58,5.300603e-82
29,59,2.508361e-82
29,60,2.583447e-80
29,61,2.554105e-80
29,62,2.250627e-80
29,63,1.954625e-80
29,64,1.201838e-80
29,65,7.321276e-81
29,66,4.759334e-81
29,67,3.331027e-81
29,68,2.090236e-81
29,69,1.327628e-81
29,70,7.325201e-82
29,71,3.502750e-82
29,72,2.709129e-80
29,73,2.876986e-80
29,74,2.654692e-80
29,75,2.179802e-80
29,76,1.398881e-80
29,77,7.270251e-81
29,78,5.082213e-81
29,79,3.704889e-81
29,80,2.386043e-81
29,81,1.448053e-81
29,82,8.275310e-82
29,83,4.037725e-82
29,84,1.938676e-80
29,85,3.239659e-80
29,86,2.738794e-80
29,87,2.058648e-80
29,88,1.303954e-80
29,89,8.481638e-81
29,90,5.760317e-81
29,91,4.143698e-81
29,92,2.780084e-81
29,93,1.660170e-81
29,94,8.783049e-82
29,95,4.273603e-82
29,96,5.217838e-82
29,97,2.055674e-80
29,98,2.099483e-80
29,99,1.652389e-80
29,100,1.056395e-80
29,101,7.097856e-81
29,102,5.455488e-81
29,103,4.016114e-81
29,104,2.801854e-81
29,105,1.773522e-81
29,106,9.178414e-82
29,107,4.747222e-82
29,108,0.000000e+00
29,109,1.499794e-81
29,110,1.397415e-80
29,111,1.209035e-80
29,112,8.879716e-81
29,113,6.464952e-81
29,114,4.461141e-81
29,115,4.009780e-81
29,116,2.561965e-81
29,117,1.791606e-81
29,118,8.935476e-82
29,119,4.767306e-82
29,120,0.000000e+00
29,121,0.000000e+00
29,122,1.127258e-81
29,123,5.991558e-81
29,124,5.505266e-81
29,125,4.373573e-81
29,126,3.923977e-81
29,127,3.173300e-81
29,128,2.454322e-81
29,129,1.587908e-81
29,130,8.696898e-82
29,131,4.398673e-82
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,1.707423e-81
29,137,2.880054e-81
29,138,2.433299e-81
29,139,2.350833e-81
29,140,1.704472e-81
29,141,1.380172e-81
29,142,7.621199e-82
29,143,3.732454e-82
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,6.639220e-83
29,150,3.487993e-82
29,151,5.537813e-82
29,152,5.442209e-82
29,153,5.126009e-82
29,154,3.512948e-82
29,155,2.069125e-82
30,0,6.600791e-82
30,1,6.027899e-82
30,2,7.021984e-82
30,3,4.798220e-82
30,4,4.144112e-82
30,5,1.319781e-82
30,6,1.184482e-82
30,7,8.192766e-83
30,8,7.543840e-83
30,9,7.029268e-83
30,10,2.753749e-83
30,11,1.748068e-83
30,12,2.528394e-81
30,13,2.881591e-81
30,14,2.661141e-81
30,15,2.118341e-81
30,16,1.462775e-81
30,17,6.654419e-82
30,18,5.323793e-82
30,19,3.212756e-82
30,20,2.763873e-82
30,21,1.525256e-82
30,22,8.441326e-83
30,23,3.521110e-83
30,24,7.101579e-81
30,25,6.333958e-81
30,26,6.096710e-81
30,27,4.805084e-81
30,28,2.290455e-81
30,29,1.785749e-81
30,30,2.026036e-81
30,31,8.587300e-82
30,32,4.579680e-82
30,33,3.261535e-82
30,34,1.670745e-82
30,35,7.030737e-83
30,36,1.141284e-80
30,37,1.068641e-80
30,38,9.399350e-81
30,39,7.973061e-81
30,40,5.063773e-81
30,41,2.415233e-81
30,42,1.812578e-81
30,43,1.060584e-81
30,44,8.343136e-82
30,45,5.439481e-82
30,46,2.817987e-82
30,47,1.121985e-82
30,48,1.594587e-80
30,49,1.444962e-80
30,50,1.331900e-80
30,51,9.135921e-81
30,52,5.921981e-81
30,53,3.353058e-81
30,54,2.452503e-81
30,55,1.607647e-81
30,56,1.071319e-81
30,57,6.740201e-82
30,58,3.876098e-82
30,59,1.499860e-82
30,60,1.843818e-80
30,61,1.713246e-80
30,62,1.446423e-80
30,63,1.092919e-80
30,64,6.287608e-81
30,65,3.778059e-81
30,66,2.579999e-81
30,67,2.057053e-81
30,68,1.259616e-81
30,69,8.889426e-82
30,70,4.863825e-82
30,71,2.007945e-82
30,72,2.093809e-80
30,73,1.909904e-80
30,74,1.593589e-80
30,75,1.205604e-80
30,76,6.917084e-81
30,77,4.170239e-81
30,78,3.043575e-81
30,79,2.269279e-81
30,80,1.440116e-81
30,81,9.417135e-82
30,82,5.348766e-82
30,83,2.236484e-82
30,84,1.236051e-80
30,85,1.995155e-80
30,86,1.579859e-80
30,87,1.088832e-80
30,88,6.696280e-81
30,89,4.440405e-81
30,90,3.294627e-81
30,91,2.471669e-81
30,92,1.637345e-81
30,93,9.994703e-82
30,94,5.719944e-82
30,95,2.399468e-82
30,96,2.962331e-82
30,97,1.137431e-80
30,98,1.177054e-80
30,99,8.276704e-81
30,100,5.514871e-81
30,101,3.957344e-81
30,102,3.041495e-81
30,103,2.471575e-81
30,104,1.633737e-81
30,105,1.057906e-81
30,106,5.800362e-82
30,107,2.600302e-82
30,108,0.000000e+00
30,109,7.051143e-82
30,110,7.374770e-81
30,111,6.159748e-81
30,112,4.640329e-81
30,113,3.387868e-81
30,114,2.613390e-81
30,115,2.361090e-81
30,116,1.480841e-81
30,117,1.030726e-81
30,118,5.467695e-82
30,119,2.579020e-82
30,120,0.000000e+00
30,121,0.000000e+00
30,122,5.450641e-82
30,123,2.824109e-81
30,124,2.817859e-81
30,125,2.443618e-81
30,126,2.227631e-81
30,127,1.841883e-81
30,128,1.387033e-81
30,129,9.047135e-82
30,130,5.343226e-82
30,131,2.313884e-82
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,7.986554e-82
30,137,1.316344e-81
30,138,1.375316e-81
30,139,1.282123e-81
30,140,8.825276e-82
30,141,7.381177e-82
30,142,4.364619e-82
30,143,1.894506e-82
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,4.674296e-83
30,150,1.796936e-82
30,151,2.391720e-82
30,152,2.651848e-82
30,153,2.560361e-82
30,154,1.806654e-82
30,155,1.071687e-82
31,0,5.911678e-82
31,1,5.476986e-82
31,2,6.279949e-82
31,3,4.234471e-82
31,4,3.395718e-82
31,5,1.237354e-82
31,6,1.121088e-82
31,7,6.095624e-83
31,8,7.272258e-83
31,9,6.450437e-83
31,10,2.877853e-83
31,11,1.739616e-83
31,12,2.418074e-81
31,13,2.604156e-81
31,14,2.397775e-81
31,15,1.851389e-81
31,16,1.313580e-81
31,17,6.077251e-82
31,18,3.474832e-82
31,19,3.155982e-82
31,20,1.993037e-82
31,21,1.336152e-82
31,22,8.043828e-83
31,23,3.143896e-83
31,24,6.939276e-81
31,25,5.825996e-81
31,26,5.533232e-81
31,27,4.119502e-81
31,28,2.149325e-81
31,29,1.307113e-81
31,30,8.587300e-82
31,31,1.258740e-81
31,32,4.038623e-82
31,33,2.866910e-82
31,34,1.493509e-82
31,35,6.194739e-83
31,36,1.091825e-80
31,37,9.907923e-81
31,38,8.557645e-81
31,39,7.026485e-81
31,40,4.167722e-81
31,41,2.209303e-81
31,42,1.344646e-81
31,43,9.676723e-82
31,44,7.091469e-82
31,45,4.815962e-82
31,46,2.609634e-82
31,47,9.757215e-83
31,48,1.579806e-80
31,49,1.304987e-80
31,50,1.193592e-80
31,51,7.795361e-81
31,52,4.795511e-81
31,53,2.753163e-81
31,54,2.068052e-81
31,55,1.429521e-81
31,56,9.221450e-82
31,57,6.032134e-82
31,58,3.546379e-82
31,59,1.292155e-82
31,60,1.717235e-80
31,61,1.567909e-80
31,62,1.280672e-80
31,63,9.186642e-81
31,64,5.143618e-81
31,65,3.053763e-81
31,66,2.046502e-81
31,67,1.777132e-81
31,68,1.064545e-81
31,69,7.834106e-82
31,70,4.360992e-82
31,71,1.720195e-82
31,72,1.992696e-80
31,73,1.749265e-80
31,74,1.376093e-80
31,75,1.026242e-80
31,76,5.502156e-81
31,77,3.472690e-81
31,78,2.545117e-81
31,79,1.932527e-81
31,80,1.248120e-81
31,81,8.254704e-82
31,82,4.622599e-82
31,83,1.837643e-82
31,84,1.117047e-80
31,85,1.760459e-80
31,86,1.339660e-80
31,87,8.920988e-81
31,88,5.441268e-81
31,89,3.548430e-81
31,90,2.766320e-81
31,91,2.097465e-81
31,92,1.389282e-81
31,93,8.653332e-82
31,94,5.054876e-82
31,95,1.950716e-82
31,96,2.591784e-82
31,97,9.659895e-81
31,98,1.002914e-80
31,99,6.505224e-81
31,100,4.575937e-81
31,101,3.247644e-81
31,102,2.484586e-81
31,103,2.138028e-81
31,104,1.373874e-81
31,105,8.931134e-82
31,106,5.058476e-82
31,107,2.111034e-82
31,108,0.000000e+00
31,109,5.643148e-82
31,110,6.079550e-81
31,111,4.977596e-81
31,112,3.714526e-81
31,113,2.762013e-81
31,114,2.230333e-81
31,115,1.979841e-81
31,116,1.248011e-81
31,117,8.595483e-82
31,118,4.725523e-82
31,119,2.088977e-82
31,120,0.000000e+00
31,121,0.000000e+00
31,122,4.277435e-82
31,123,2.213795e-81
31,124,2.286967e-81
31,125,2.004290e-81
31,126,1.858483e-81
31,127,1.551543e-81
31,128,1.153619e-81
31,129,7.659790e-82
31,130,4.652982e-82
31,131,1.858629e-82
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,6.065712e-82
31,137,9.432216e-82
31,138,1.129788e-81
31,139,1.045329e-81
31,140,6.877244e-82
31,141,5.976973e-82
31,142,3.625415e-82
31,143,1.501258e-82
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,4.206395e-83
31,150,1.383596e-82
31,151,1.644418e-82
31,152,2.013900e-82
31,153,1.970599e-82
31,154,1.418336e-82
31,155,8.409734e-83
32,0,3.555851e-82
32,1,3.187461e-82
32,2,3.715645e-82
32,3,2.455461e-82
32,4,1.908016e-82
32,5,5.595017e-83
32,6,6.215429e-83
32,7,3.721408e-83
32,8,3.903001e-83
32,9,3.312520e-83
32,10,2.016176e-83
32,11,1.136969e-83
32,12,1.536684e-81
32,13,1.569890e-81
32,14,1.413733e-81
32,15,1.082370e-81
32,16,6.774152e-82
32,17,3.441141e-82
32,18,2.461229e-82
32,19,1.799892e-82
32,20,1.098426e-82
32,21,6.945889e-83
32,22,4.820938e-83
32,23,1.908914e-83
32,24,4.540232e-81
32,25,3.516956e-81
32,26,3.332159e-81
32,27,2.332171e-81
32,28,1.144981e-81
32,29,7.766501e-82
32,30,4.579680e-82
32,31,4.038623e-82
32,32,3.970439e-82
32,33,1.711006e-82
32,34,8.506488e-83
32,35,3.503106e-83
32,36,6.989763e-81
32,37,6.187573e-81
32,38,4.949023e-81
32,39,4.096781e-81
32,40,2.134334e-81
32,41,1.177970e-81
32,42,7.955734e-82
32,43,4.853021e-82
32,44,4.308801e-82
32,45,2.535497e-82
32,46,1.576907e-82
32,47,5.550606e-83
32,48,1.020841e-80
32,49,7.680792e-81
32,50,7.311829e-81
32,51,4.286344e-81
32,52,2.516854e-81
32,53,1.389850e-81
32,54,1.128976e-81
32,55,8.585207e-82
32,56,5.124732e-82
32,57,3.284881e-82
32,58,2.196479e-82
32,59,7.399188e-83
32,60,1.070533e-80
32,61,9.377449e-81
32,62,7.498524e-81
32,63,4.953902e-81
32,64,2.640244e-81
32,65,1.464769e-81
32,66,1.063981e-81
32,67,1.025443e-81
32,68,5.777159e-82
32,69,4.588499e-82
32,70,2.528148e-82
32,71,9.349290e-83
32,72,1.262788e-80
32,73,1.042846e-80
32,74,7.803303e-81
32,75,5.366861e-81
32,76,2.559849e-81
32,77,1.874011e-81
32,78,1.407172e-81
32,79,1.076584e-81
32,80,6.837940e-82
32,81,4.872063e-82
32,82,2.697959e-82
32,83,9.514071e-83
32,84,6.489697e-81
32,85,1.010701e-80
32,86,7.374756e-81
32,87,4.599512e-81
32,88,2.683032e-81
32,89,1.779832e-81
32,90,1.488922e-81
32,91,1.155023e-81
32,92,7.581317e-82
32,93,4.717996e-82
32,94,2.977801e-82
32,95,1.006634e-82
32,96,1.568983e-82
32,97,5.180666e-81
32,98,5.312807e-81
32,99,3.151313e-81
32,100,2.325515e-81
32,101,1.662670e-81
32,102,1.292159e-81
32,103,1.181089e-81
32,104,7.404406e-82
32,105,4.762675e-82
32,106,2.880683e-82
32,107,1.078197e-82
32,108,0.000000e+00
32,109,2.932282e-82
32,110,3.128235e-81
32,111,2.444240e-81
32,112,1.865251e-81
32,113,1.390923e-81
32,114,1.198327e-81
32,115,1.079468e-81
32,116,6.689846e-82
32,117,4.465608e-82
32,118,2.610550e-82
32,119,1.024682e-82
32,120,0.000000e+00
32,121,0.000000e+00
32,122,2.020352e-82
32,123,9.798474e-82
32,124,1.097522e-81
32,125,1.035816e-81
32,126,9.586769e-82
32,127,8.179809e-82
32,128,5.992893e-82
32,129,3.993751e-82
32,130,2.562095e-82
32,131,8.873057e-83
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,2.603550e-82
32,137,3.848526e-82
32,138,5.951386e-82
32,139,5.321930e-82
32,140,3.190561e-82
32,141,2.968608e-82
32,142,1.892690e-82
32,143,6.928719e-83
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,2.508928e-83
32,150,6.407694e-83
32,151,5.729128e-83
32,152,8.950941e-83
32,153,8.862905e-83
32,154,6.705902e-83
32,155,3.867967e-83
33,0,2.567072e-82
33,1,2.271083e-82
33,2,2.839693e-82
33,3,1.774388e-82
33,4,1.325816e-82
33,5,3.790329e-83
33,6,3.809665e-83
33,7,2.729862e-83
33,8,3.134704e-83
33,9,1.490594e-83
33,10,1.588415e-83
33,11,1.018667e-83
33,12,1.203754e-81
33,13,1.152379e-81
33,14,1.048424e-81
33,15,7.757039e-82
33,16,4.120091e-82
33,17,2.064434e-82
33,18,1.699835e-82
33,19,1.424728e-82
33,20,6.742537e-83
33,21,7.029866e-83
33,22,3.261727e-83
33,23,1.424046e-83
33,24,3.703354e-81
33,25,2.647897e-81
33,26,2.466088e-81
33,27,1.595600e-81
33,28,7.386965e-82
33,29,4.849466e-82
33,30,3.261535e-82
33,31,2.866910e-82
33,32,1.711006e-82
33,33,2.373492e-82
33,34,6.086210e-83
33,35,2.413823e-83
33,36,5.604760e-81
33,37,4.804923e-81
33,38,3.677345e-81
33,39,2.920562e-81
33,40,1.291001e-81
33,41,7.283265e-82
33,42,4.814963e-82
33,43,3.539042e-82
33,44,2.912190e-82
33,45,2.140631e-82
33,46,1.156216e-82
33,47,3.854824e-83
33,48,8.531036e-81
33,49,5.754435e-81
33,50,5.419315e-81
33,51,2.891593e-81
33,52,1.559015e-81
33,53,8.233932e-82
33,54,7.130610e-82
33,55,6.113646e-82
33,56,4.058315e-82
33,57,2.305575e-82
33,58,1.547644e-82
33,59,5.039678e-83
33,60,8.280463e-81
33,61,6.980859e-81
33,62,5.452195e-81
33,63,3.237208e-81
33,64,1.618827e-81
33,65,8.203957e-82
33,66,6.503400e-82
33,67,7.226716e-82
33,68,3.965686e-82
33,69,3.290825e-82
33,70,1.799754e-82
33,71,6.449294e-83
33,72,1.017043e-80
33,73,7.793821e-81
33,74,5.399747e-81
33,75,3.429554e-81
33,76,1.350138e-81
33,77,1.193918e-81
33,78,9.548509e-82
33,79,7.519845e-82
33,80,4.497105e-82
33,81,3.529018e-82
33,82,1.910892e-82
33,83,5.920253e-83
33,84,4.696561e-81
33,85,7.135212e-81
33,86,4.943430e-81
33,87,2.730841e-81
33,88,1.541574e-81
33,89,1.034966e-81
33,90,9.640713e-82
33,91,7.834057e-82
33,92,5.088080e-82
33,93,3.259464e-82
33,94,2.173191e-82
33,95,6.383961e-83
33,96,1.039616e-82
33,97,3.379866e-81
33,98,3.437078e-81
33,99,1.700988e-81
33,100,1.419878e-81
33,101,1.032842e-81
33,102,8.064398e-82
33,103,8.200965e-82
33,104,4.941098e-82
33,105,3.147590e-82
33,106,2.058512e-82
33,107,6.537213e-83
33,108,0.000000e+00
33,109,1.620338e-82
33,110,1.860647e-81
33,111,1.404596e-81
33,112,1.087056e-81
33,113,8.219831e-82
33,114,7.916597e-82
33,115,7.197458e-82
33,116,4.379189e-82
33,117,2.859105e-82
33,118,1.839879e-82
33,119,6.094543e-83
33,120,0.000000e+00
33,121,0.000000e+00
33,122,9.491746e-83
33,123,4.645691e-82
33,124,6.287279e-82
33,125,6.669886e-82
33,126,6.171865e-82
33,127,5.361756e-82
33,128,3.830237e-82
33,129,2.600671e-82
33,130,1.789877e-82
33,131,5.076218e-83
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,1.106503e-82
33,137,1.347423e-82
33,138,3.747815e-82
33,139,3.223327e-82
33,140,1.782531e-82
33,141,1.776188e-82
33,142,1.222112e-82
33,143,3.645455e-83
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,1.955099e-83
33,150,3.392960e-83
33,151,1.154123e-83
33,152,4.129041e-83
33,153,4.488612e-83
33,154,3.677127e-83
33,155,2.149561e-83
34,0,1.241592e-82
34,1,1.103702e-82
34,2,1.348364e-82
34,3,8.614260e-83
34,4,6.719345e-83
34,5,2.060889e-83
34,6,1.948841e-83
34,7,1.360502e-83
34,8,1.573539e-83
34,9,9.872100e-84
34,10,5.624669e-84
34,11,4.118248e-84
34,12,5.483174e-82
34,13,5.561990e-82
34,14,5.014402e-82
34,15,3.795601e-82
34,16,2.285669e-82
34,17,1.122269e-82
34,18,8.119944e-83
34,19,7.021424e-83
34,20,4.192121e-83
34,21,2.500618e-83
34,22,1.848516e-83
34,23,5.959691e-84
34,24,1.648779e-81
34,25,1.253387e-81
34,26,1.178840e-81
34,27,8.073252e-82
34,28,3.910129e-82
34,29,2.576297e-82
34,30,1.670745e-82
34,31,1.493509e-82
34,32,8.506488e-83
34,33,6.086210e-83
34,34,4.642192e-83
34,35,1.197210e-83
34,36,2.528276e-81
34,37,2.212389e-81
34,38,1.764692e-81
34,39,1.438487e-81
34,40,7.251760e-82
34,41,3.917079e-82
34,42,2.694502e-82
34,43,1.875607e-82
34,44,1.563424e-82
34,45,8.650767e-83
34,46,6.068240e-83
34,47,1.922313e-83
34,48,3.781308e-81
34,49,2.754756e-81
34,50,2.562281e-81
34,51,1.487515e-81
34,52,8.566322e-82
34,53,4.612840e-82
34,54,3.813189e-82
34,55,2.985295e-82
34,56,1.938650e-82
34,57,1.214769e-82
34,58,7.117092e-83
34,59,2.409958e-83
34,60,3.787144e-81
34,61,3.305626e-81
34,62,2.632774e-81
34,63,1.690151e-81
34,64,8.849990e-82
34,65,4.940216e-82
34,66,3.608063e-82
34,67,3.511618e-82
34,68,2.001470e-82
34,69,1.654740e-82
34,70,8.558001e-83
34,71,3.133082e-83
34,72,4.590040e-81
34,73,3.694346e-81
34,74,2.699460e-81
34,75,1.837663e-81
34,76,8.486256e-82
34,77,6.302530e-82
34,78,4.911235e-82
34,79,3.759902e-82
34,80,2.316468e-82
34,81,1.706416e-82
34,82,9.402027e-83
34,83,3.203363e-83
34,84,2.272161e-81
34,85,3.507236e-81
34,86,2.531365e-81
34,87,1.529872e-81
34,88,8.962144e-82
34,89,5.893089e-82
34,90,5.008139e-82
34,91,3.955085e-82
34,92,2.598935e-82
34,93,1.647560e-82
34,94,1.033359e-82
34,95,3.485299e-83
34,96,4.786078e-83
34,97,1.731066e-81
34,98,1.810596e-81
34,99,1.018508e-81
34,100,7.742713e-82
34,101,5.634009e-82
34,102,4.289116e-82
34,103,4.108652e-82
34,104,2.546681e-82
34,105,1.652151e-82
34,106,9.988807e-83
34,107,3.601346e-83
34,108,0.000000e+00
34,109,8.408031e-83
34,110,1.014561e-81
34,111,8.017347e-82
34,112,6.226560e-82
34,113,4.510670e-82
34,114,4.046658e-82
34,115,3.662664e-82
34,116,2.259786e-82
34,117,1.534918e-82
34,118,9.149921e-83
34,119,3.445915e-83
34,120,0.000000e+00
34,121,0.000000e+00
34,122,6.316300e-83
34,123,3.102806e-82
34,124,3.632649e-82
34,125,3.493066e-82
34,126,3.241708e-82
34,127,2.768099e-82
34,128,2.023321e-82
34,129,1.355814e-82
34,130,8.893812e-83
34,131,2.917830e-83
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,7.742397e-83
34,137,1.111696e-82
34,138,1.976580e-82
34,139,1.747154e-82
34,140,1.063786e-82
34,141,9.755878e-83
34,142,6.399991e-83
34,143,2.226526e-83
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,8.777164e-84
34,150,2.068770e-83
34,151,1.617205e-83
34,152,2.750900e-83
34,153,2.856627e-83
34,154,2.166375e-83
34,155,1.301917e-83
35,0,4.673569e-83
35,1,4.491477e-83
35,2,5.419265e-83
35,3,3.410168e-83
35,4,2.715169e-83
35,5,8.967271e-84
35,6,8.848596e-84
35,7,5.725326e-84
35,8,6.356030e-84
35,9,4.946369e-84
35,10,2.188809e-84
35,11,1.501171e-84
35,12,2.058839e-82
35,13,2.192744e-82
35,14,2.013623e-82
35,15,1.532820e-82
35,16,1.009968e-82
35,17,4.677238e-83
35,18,3.357017e-83
35,19,2.885624e-83
35,20,1.728068e-83
35,21,1.076677e-83
35,22,6.293583e-84
35,23,4.191017e-84
35,24,6.272074e-82
35,25,4.998444e-82
35,26,4.730045e-82
35,27,3.347634e-82
35,28,1.642384e-82
35,29,1.099801e-82
35,30,7.030737e-83
35,31,6.194739e-83
35,32,3.503106e-83
35,33,2.413823e-83
35,34,1.197210e-83
35,35,1.009858e-83
35,36,9.746700e-82
35,37,8.689791e-82
35,38,7.094163e-82
35,39,5.829986e-82
35,40,3.136099e-82
35,41,1.711002e-82
35,42,1.169416e-82
35,43,7.792978e-83
35,44,6.243419e-83
35,45,4.015154e-83
35,46,2.129639e-83
35,47,1.121083e-83
35,48,1.441819e-81
35,49,1.097130e-81
35,50,1.008397e-81
35,51,6.220643e-82
35,52,3.670862e-82
35,53,1.975205e-82
35,54,1.605647e-82
35,55,1.223613e-82
35,56,7.809080e-83
35,57,5.073119e-83
35,58,3.018579e-83
35,59,9.879104e-84
35,60,1.491223e-81
35,61,1.329388e-81
35,62,1.072772e-81
35,63,7.162549e-82
35,64,3.841707e-82
35,65,2.182619e-82
35,66,1.558043e-82
35,67,1.432939e-82
35,68,8.337489e-83
35,69,6.550678e-83
35,70,3.649486e-83
35,71,1.228796e-83
35,72,1.789534e-81
35,73,1.476823e-81
35,74,1.108305e-81
35,75,7.821544e-82
35,76,3.883383e-82
35,77,2.705529e-82
35,78,2.041348e-82
35,79,1.557496e-82
35,80,9.824449e-83
35,81,6.783124e-83
35,82,3.864375e-83
35,83,1.362104e-83
35,84,9.162682e-82
35,85,1.433342e-81
35,86,1.063139e-81
35,87,6.625275e-82
35,88,3.968244e-82
35,89,2.578285e-82
35,90,2.114687e-82
35,91,1.645666e-82
35,92,1.092653e-82
35,93,6.819021e-83
35,94,4.177595e-83
35,95,1.558528e-83
35,96,2.041662e-83
35,97,7.438627e-82
35,98,7.657651e-82
35,99,4.560918e-82
35,100,3.355005e-82
35,101,2.444948e-82
35,102,1.850321e-82
35,103,1.701015e-82
35,104,1.050803e-82
35,105,7.018399e-83
35,106,4.036255e-83
35,107,1.655117e-83
35,108,0.000000e+00
35,109,3.741496e-83
35,110,4.405464e-82
35,111,3.592067e-82
35,112,2.714880e-82
35,113,1.958828e-82
35,114,1.705831e-82
35,115,1.524620e-82
35,116,9.570013e-83
35,117,6.499843e-83
35,118,3.723294e-83
35,119,1.630627e-83
35,120,0.000000e+00
35,121,0.000000e+00
35,122,2.803999e-83
35,123,1.438872e-82
35,124,1.602501e-82
35,125,1.489240e-82
35,126,1.392953e-82
35,127,1.186802e-82
35,128,8.693619e-83
35,129,5.792548e-83
35,130,3.694826e-83
35,131,1.445729e-83
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,3.746828e-83
35,137,5.832071e-83
35,138,8.471191e-83
35,139,7.558293e-83
35,140,4.823268e-83
35,141,4.334802e-83
35,142,2.773572e-83
35,143,1.135250e-83
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,3.495188e-84
35,150,9.264940e-84
35,151,8.704624e-84
35,152,1.282785e-83
35,153,1.318411e-83
35,154,9.789381e-84
35,155,6.212458e-84
36,0,1.100400e-80
36,1,9.913447e-81
36,2,1.278550e-80
36,3,7.294254e-81
36,4,5.341269e-81
36,5,1.105927e-81
36,6,1.286820e-81
36,7,1.101094e-81
36,8,1.682448e-81
36,9,8.436848e-82
36,10,8.983679e-82
36,11,5.380060e-82
36,12,5.724491e-80
36,13,5.062785e-80
36,14,4.487715e-80
36,15,3.204699e-80
36,16,1.356315e-80
36,17,5.136092e-81
36,18,6.212872e-81
36,19,5.823997e-81
36,20,2.593505e-81
36,21,2.401232e-81
36,22,1.608562e-81
36,23,5.603438e-82
36,24,1.834436e-79
36,25,1.210890e-79
36,26,1.101526e-79
36,27,6.119653e-80
36,28,2.396590e-80
36,29,1.449456e-80
36,30,1.141284e-80
36,31,1.091825e-80
36,32,6.989763e-81
36,33,5.604760e-81
36,34,2.528276e-81
36,35,9.746700e-82
36,36,3.045106e-79
36,37,2.225756e-79
36,38,1.554975e-79
36,39,1.225696e-79
36,40,3.870588e-80
36,41,2.325430e-80
36,42,1.578982e-80
36,43,1.199930e-80
36,44,1.278314e-80
36,45,7.500997e-81
36,46,5.381585e-81
36,47,1.537683e-81
36,48,4.284704e-79
36,49,2.502649e-79
36,50,2.376531e-79
36,51,1.069753e-79
36,52,4.654082e-80
36,53,2.083987e-80
36,54,2.318652e-80
36,55,2.497017e-80
36,56,1.638819e-80
36,57,1.078818e-80
36,58,7.577059e-81
36,59,1.851759e-81
36,60,3.925440e-79
36,61,3.151820e-79
36,62,2.335915e-79
36,63,1.093828e-79
36,64,4.421098e-80
36,65,1.713742e-80
36,66,1.714464e-80
36,67,2.821250e-80
36,68,1.386674e-80
36,69,1.436823e-80
36,70,7.783788e-81
36,71,2.212498e-81
36,72,5.004427e-79
36,73,3.484398e-79
36,74,2.115833e-79
36,75,1.126593e-79
36,76,2.156505e-80
36,77,3.984531e-80
36,78,3.428833e-80
36,79,2.812785e-80
36,80,1.662745e-80
36,81,1.429932e-80
36,82,7.817755e-81
36,83,1.705788e-81
36,84,2.015119e-79
36,85,2.922441e-79
36,86,1.793512e-79
36,87,7.590918e-80
36,88,3.734661e-80
36,89,2.370143e-80
36,90,3.124606e-80
36,91,2.804244e-80
36,92,1.800594e-80
36,93,1.189699e-80
36,94,8.981880e-81
36,95,1.904477e-81
36,96,3.782036e-81
36,97,1.142203e-79
36,98,1.180345e-79
36,99,3.189903e-80
36,100,3.941259e-80
36,101,3.093900e-80
36,102,2.327638e-80
36,103,3.132747e-80
36,104,1.689081e-80
36,105,1.145348e-80
36,106,8.244005e-81
36,107,1.789826e-81
36,108,0.000000e+00
36,109,2.360519e-81
36,110,5.226676e-80
36,111,3.289979e-80
36,112,2.772656e-80
36,113,1.917592e-80
36,114,2.755419e-80
36,115,2.488737e-80
36,116,1.479370e-80
36,117,9.338913e-81
36,118,7.039098e-81
36,119,1.563477e-81
36,120,0.000000e+00
36,121,0.000000e+00
36,122,8.383165e-82
36,123,2.343622e-81
36,124,1.444915e-80
36,125,1.944135e-80
36,126,1.919885e-80
36,127,1.770997e-80
36,128,1.171052e-80
36,129,8.488554e-81
36,130,6.875368e-81
36,131,1.091369e-81
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-5.812256e-82
36,137,-5.894085e-81
36,138,1.060919e-80
36,139,8.270343e-81
36,140,2.915672e-81
36,141,4.303281e-81
36,142,3.897106e-81
36,143,4.804694e-82
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,8.421572e-82
36,150,3.785529e-82
36,151,-1.958332e-81
36,152,-2.936450e-83
36,153,3.305544e-82
36,154,5.829764e-82
36,155,3.389418e-82
37,0,9.386532e-81
37,1,8.546757e-81
37,2,1.085057e-80
37,3,6.407709e-81
37,4,4.821207e-81
37,5,1.174735e-81
37,6,1.219323e-81
37,7,9.648079e-82
37,8,1.353822e-81
37,9,7.802338e-82
37,10,6.999342e-82
37,11,4.208356e-82
37,12,4.676820e-80
37,13,4.337307e-80
37,14,3.889982e-80
37,15,2.813784e-80
37,16,1.364186e-80
37,17,5.868790e-81
37,18,5.627734e-81
37,19,5.162825e-81
37,20,2.529625e-81
37,21,2.071497e-81
37,22,1.351117e-81
37,23,4.928424e-82
37,24,1.486336e-79
37,25,9.970713e-80
37,26,9.356184e-80
37,27,5.638997e-80
37,28,2.394330e-80
37,29,1.496782e-80
37,30,1.068641e-80
37,31,9.907923e-81
37,32,6.187573e-81
37,33,4.804923e-81
37,34,2.212389e-81
37,35,8.689791e-82
37,36,2.225756e-79
37,37,2.032656e-79
37,38,1.325515e-79
37,39,1.074190e-79
37,40,4.105725e-80
37,41,2.331855e-80
37,42,1.557823e-80
37,43,1.148481e-80
37,44,1.119044e-80
37,45,6.637141e-81
37,46,4.488248e-81
37,47,1.369411e-81
37,48,3.468852e-79
37,49,2.106208e-79
37,50,2.021427e-79
37,51,9.962319e-80
37,52,4.924923e-80
37,53,2.360181e-80
37,54,2.285111e-80
37,55,2.167820e-80
37,56,1.422918e-80
37,57,9.210310e-81
37,58,6.269334e-81
37,59,1.711544e-81
37,60,3.231485e-79
37,61,2.660252e-79
37,62,2.025633e-79
37,63,1.072507e-79
37,64,4.859331e-80
37,65,2.210595e-80
37,66,1.909240e-80
37,67,2.522350e-80
37,68,1.296226e-80
37,69,1.238401e-80
37,70,6.687348e-81
37,71,2.087572e-81
37,72,4.044843e-79
37,73,2.958434e-79
37,74,1.919896e-79
37,75,1.119836e-79
37,76,3.414924e-80
37,77,3.867013e-80
37,78,3.197024e-80
37,79,2.553428e-80
37,80,1.528422e-80
37,81,1.247371e-80
37,82,6.841311e-81
37,83,1.789870e-81
37,84,1.738829e-79
37,85,2.580376e-79
37,86,1.689399e-79
37,87,8.290189e-80
37,88,4.463675e-80
37,89,2.840147e-80
37,90,3.034174e-80
37,91,2.598345e-80
37,92,1.684657e-80
37,93,1.092563e-80
37,94,7.755408e-81
37,95,1.958147e-81
37,96,3.333844e-81
37,97,1.106849e-79
37,98,1.142587e-79
37,99,4.474555e-80
37,100,4.270468e-80
37,101,3.166725e-80
37,102,2.392382e-80
37,103,2.811786e-80
37,104,1.595307e-80
37,105,1.065036e-80
37,106,7.234460e-81
37,107,1.924427e-81
37,108,0.000000e+00
37,109,3.579268e-81
37,110,5.597302e-80
37,111,3.943471e-80
37,112,3.147861e-80
37,113,2.196050e-80
37,114,2.566788e-80
37,115,2.319838e-80
37,116,1.406136e-80
37,117,9.076554e-81
37,118,6.316072e-81
37,119,1.754564e-81
37,120,0.000000e+00
37,121,0.000000e+00
37,122,1.954899e-81
37,123,8.873717e-81
37,124,1.723057e-80
37,125,1.951458e-80
37,126,1.870833e-80
37,127,1.679129e-80
37,128,1.158840e-80
37,129,8.184143e-81
37,130,6.123548e-81
37,131,1.348498e-81
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,1.424345e-81
37,137,-1.120724e-81
37,138,1.057613e-80
37,139,8.753373e-81
37,140,4.140200e-81
37,141,4.769600e-81
37,142,3.757971e-81
37,143,8.004445e-82
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,6.840996e-82
37,150,6.652386e-82
37,151,-8.288172e-82
37,152,5.655316e-82
37,153,8.030837e-82
37,154,8.198154e-82
37,155,4.880103e-82
38,0,7.353910e-81
38,1,6.686824e-81
38,2,8.208791e-81
38,3,5.160564e-81
38,4,3.987760e-81
38,5,1.216112e-81
38,6,1.170596e-81
38,7,7.909517e-82
38,8,9.223636e-82
38,9,6.782855e-82
38,10,4.466042e-82
38,11,2.683378e-82
38,12,3.335444e-80
38,13,3.319657e-80
38,14,3.014294e-80
38,15,2.267637e-80
38,16,1.330300e-80
38,17,6.240491e-81
38,18,4.640287e-81
38,19,4.049939e-81
38,20,2.366938e-81
38,21,1.620227e-81
38,22,1.007027e-81
38,23,3.807826e-82
38,24,1.014264e-79
38,25,7.534879e-80
38,26,6.946266e-80
38,27,4.728303e-80
38,28,2.295581e-80
38,29,1.468459e-80
38,30,9.399350e-81
38,31,8.557645e-81
38,32,4.949023e-81
38,33,3.677345e-81
38,34,1.764692e-81
38,35,7.094163e-82
38,36,1.554975e-79
38,37,1.325515e-79
38,38,1.212952e-79
38,39,8.380514e-80
38,40,4.149835e-80
38,41,2.265612e-80
38,42,1.472923e-80
38,43,1.047435e-80
38,44,8.935267e-81
38,45,5.527715e-81
38,46,3.328746e-81
38,47,1.135977e-81
38,48,2.345589e-79
38,49,1.659634e-79
38,50,1.507543e-79
38,51,8.631663e-80
38,52,4.921607e-80
38,53,2.608765e-80
38,54,2.111581e-80
38,55,1.754217e-80
38,56,1.145000e-80
38,57,7.206364e-81
38,58,4.554325e-81
38,59,1.441985e-81
38,60,2.320648e-79
38,61,2.018030e-79
38,62,1.592459e-79
38,63,9.944471e-80
38,64,5.200322e-80
38,65,2.752042e-80
38,66,1.957944e-80
38,67,2.053012e-80
38,68,1.150682e-80
38,69,9.528618e-81
38,70,5.248156e-81
38,71,1.878286e-81
38,72,2.826082e-79
38,73,2.236672e-79
38,74,1.607904e-79
38,75,1.082254e-79
38,76,4.790409e-80
38,77,3.620971e-80
38,78,2.790502e-80
38,79,2.178390e-80
38,80,1.330070e-80
38,81,9.859820e-81
38,82,5.478412e-81
38,83,1.804707e-81
38,84,1.365401e-79
38,85,2.102170e-79
38,86,1.495389e-79
38,87,8.766906e-80
38,88,5.140492e-80
38,89,3.273987e-80
38,90,2.838690e-80
38,91,2.277683e-80
38,92,1.499324e-80
38,93,9.512760e-81
38,94,6.093235e-81
38,95,1.943684e-81
38,96,2.845881e-81
38,97,1.033801e-79
38,98,1.065254e-79
38,99,5.821424e-80
38,100,4.524661e-80
38,101,3.196389e-80
38,102,2.425468e-80
38,103,2.372718e-80
38,104,1.455506e-80
38,105,9.498049e-81
38,106,5.887562e-81
38,107,2.017296e-81
38,108,0.000000e+00
38,109,4.881490e-81
38,110,5.946610e-80
38,111,4.650472e-80
38,112,3.562262e-80
38,113,2.511128e-80
38,114,2.317228e-80
38,115,2.098404e-80
38,116,1.292725e-80
38,117,8.705930e-81
38,118,5.312404e-81
38,119,1.930248e-81
38,120,0.000000e+00
38,121,0.000000e+00
38,122,3.329720e-81
38,123,1.730879e-80
38,124,2.093807e-80
38,125,1.971006e-80
38,126,1.818449e-80
38,127,1.579648e-80
38,128,1.141075e-80
38,129,7.737671e-81
38,130,5.172045e-81
38,131,1.631718e-81
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,4.262386e-81
38,137,5.108611e-81
38,138,1.074307e-80
38,139,9.650158e-81
38,140,5.726038e-81
38,141,5.428633e-81
38,142,3.636131e-81
38,143,1.202420e-81
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,5.188677e-82
38,150,1.066616e-81
38,151,6.392859e-82
38,152,1.404867e-81
38,153,1.482223e-81
38,154,1.164504e-81
38,155,6.931508e-82
39,0,5.955802e-81
39,1,5.448458e-81
39,2,6.600767e-81
39,3,4.218932e-81
39,4,3.301535e-81
39,5,1.002223e-81
39,6,9.715733e-82
39,7,6.529483e-82
39,8,7.444781e-82
39,9,5.670319e-82
39,10,3.410209e-82
39,11,2.080277e-82
39,12,2.626136e-80
39,13,2.693538e-80
39,14,2.445319e-80
39,15,1.845222e-80
39,16,1.160238e-80
39,17,5.423947e-81
39,18,3.897602e-81
39,19,3.338449e-81
39,20,1.993158e-81
39,21,1.308138e-81
39,22,8.084430e-82
39,23,3.087171e-82
39,24,7.883900e-80
39,25,6.104314e-80
39,26,5.663740e-80
39,27,3.873393e-80
39,28,1.912186e-80
39,29,1.277141e-80
39,30,7.973061e-81
39,31,7.026485e-81
39,32,4.096781e-81
39,33,2.920562e-81
39,34,1.438487e-81
39,35,5.829986e-82
39,36,1.225696e-79
39,37,1.074190e-79
39,38,8.380514e-80
39,39,8.277571e-80
39,40,3.521824e-80
39,41,1.900601e-80
39,42,1.308167e-80
39,43,8.853931e-81
39,44,7.307428e-81
39,45,4.473611e-81
39,46,2.645963e-81
39,47,9.182503e-82
39,48,1.809064e-79
39,49,1.342500e-79
39,50,1.252308e-79
39,51,7.202553e-80
39,52,4.179568e-80
39,53,2.232461e-80
39,54,1.839793e-80
39,55,1.425035e-80
39,56,9.216165e-81
39,57,5.833727e-81
39,58,3.672596e-81
39,59,1.219544e-81
39,60,1.855648e-79
39,61,1.621323e-79
39,62,1.301755e-79
39,63,8.422717e-80
39,64,4.430488e-80
39,65,2.457526e-80
39,66,1.760183e-80
39,67,1.686885e-80
39,68,9.628169e-81
39,69,7.819427e-81
39,70,4.260172e-81
39,71,1.556323e-81
39,72,2.220111e-79
39,73,1.811942e-79
39,74,1.343285e-79
39,75,9.194248e-80
39,76,4.386792e-80
39,77,3.114895e-80
39,78,2.358623e-80
39,79,1.788693e-80
39,80,1.126357e-80
39,81,8.081671e-81
39,82,4.531706e-81
39,83,1.573656e-81
39,84,1.115070e-79
39,85,1.739194e-79
39,86,1.261667e-79
39,87,7.717058e-80
39,88,4.561188e-80
39,89,2.915737e-80
39,90,2.437842e-80
39,91,1.918192e-80
39,92,1.263467e-80
39,93,7.885346e-81
39,94,4.987774e-81
39,95,1.699296e-81
39,96,2.389209e-81
39,97,8.757901e-80
39,98,9.095612e-80
39,99,5.290727e-80
39,100,3.940342e-80
39,101,2.778378e-80
39,102,2.105360e-80
39,103,1.978323e-80
39,104,1.232581e-80
39,105,8.102080e-81
39,106,4.859642e-81
39,107,1.773250e-81
39,108,0.000000e+00
39,109,4.384560e-81
39,110,5.234794e-80
39,111,4.133956e-80
39,112,3.159589e-80
39,113,2.223567e-80
39,114,1.967192e-80
39,115,1.776503e-80
39,116,1.102733e-80
39,117,7.500707e-81
39,118,4.415041e-81
39,119,1.714252e-81
39,120,0.000000e+00
39,121,0.000000e+00
39,122,3.169821e-81
39,123,1.629415e-80
39,124,1.869301e-80
39,125,1.696074e-80
39,126,1.563595e-80
39,127,1.344721e-80
39,128,9.811832e-81
39,129,6.607149e-81
39,130,4.303884e-81
39,131,1.472431e-81
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,4.148846e-81
39,137,5.398974e-81
39,138,9.245424e-81
39,139,8.413115e-81
39,140,5.180818e-81
39,141,4.787356e-81
39,142,3.123292e-81
39,143,1.109900e-81
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,4.129575e-82
39,150,9.865295e-82
39,151,7.937165e-82
39,152,1.359205e-81
39,153,1.388575e-81
39,154,1.060127e-81
39,155,6.267009e-82
40,0,2.960372e-81
40,1,2.707975e-81
40,2,2.895395e-81
40,3,2.181863e-81
40,4,1.905192e-81
40,5,7.488378e-82
40,6,6.425781e-82
40,7,3.605675e-82
40,8,2.467680e-82
40,9,3.421658e-82
40,10,6.225691e-83
40,11,4.182663e-83
40,12,9.431315e-81
40,13,1.244064e-80
40,14,1.167999e-80
40,15,9.573866e-81
40,16,8.401978e-81
40,17,4.454564e-81
40,18,2.243834e-81
40,19,1.692974e-81
40,20,1.341141e-81
40,21,6.097225e-82
40,22,3.288314e-82
40,23,1.458049e-82
40,24,2.260265e-80
40,25,2.615530e-80
40,26,2.582372e-80
40,27,2.264139e-80
40,28,1.331794e-80
40,29,8.849899e-81
40,30,5.063773e-81
40,31,4.167722e-81
40,32,2.134334e-81
40,33,1.291001e-81
40,34,7.251760e-82
40,35,3.136099e-82
40,36,3.870588e-80
40,37,4.105725e-80
40,38,4.149835e-80
40,39,3.521824e-80
40,40,3.611851e-80
40,41,1.398263e-80
40,42,8.706217e-81
40,43,5.771268e-81
40,44,3.751291e-81
40,45,2.443006e-81
40,46,1.088745e-81
40,47,5.112767e-82
40,48,4.895625e-80
40,49,6.223641e-80
40,50,5.810970e-80
40,51,4.561275e-80
40,52,3.221358e-80
40,53,1.810095e-80
40,54,1.223306e-80
40,55,7.424058e-81
40,56,4.621902e-81
40,57,2.840272e-81
40,58,1.488123e-81
40,59,7.194790e-82
40,60,7.087766e-80
40,61,7.278586e-80
40,62,6.506820e-80
40,63,5.835894e-80
40,64,3.609652e-80
40,65,2.193878e-80
40,66,1.384012e-80
40,67,9.397047e-81
40,68,6.010184e-81
40,69,3.784183e-81
40,70,2.092909e-81
40,71,1.001434e-81
40,72,7.337910e-80
40,73,8.197186e-80
40,74,7.724203e-80
40,75,6.532239e-80
40,76,4.334879e-80
40,77,2.183983e-80
40,78,1.480126e-80
40,79,1.064312e-80
40,80,7.012138e-81
40,81,4.104146e-81
40,82,2.386117e-81
40,83,1.201634e-81
40,84,5.639994e-80
40,85,9.425136e-80
40,86,8.098737e-80
40,87,6.231589e-80
40,88,4.009067e-80
40,89,2.544527e-80
40,90,1.679976e-80
40,91,1.200977e-80
40,92,8.090710e-81
40,93,4.796726e-81
40,94,2.456296e-81
40,95,1.265457e-81
40,96,1.479847e-81
40,97,6.069368e-80
40,98,6.331153e-80
40,99,5.101389e-80
40,100,3.196001e-80
40,101,2.134199e-80
40,102,1.601429e-80
40,103,1.163246e-80
40,104,8.218041e-81
40,105,5.249772e-81
40,106,2.621932e-81
40,107,1.413148e-81
40,108,0.000000e+00
40,109,4.394808e-81
40,110,4.262471e-80
40,111,3.711305e-80
40,112,2.746603e-80
40,113,1.933586e-80
40,114,1.297149e-80
40,115,1.174124e-80
40,116,7.536094e-81
40,117,5.387743e-81
40,118,2.582032e-81
40,119,1.442663e-81
40,120,0.000000e+00
40,121,0.000000e+00
40,122,3.592324e-81
40,123,1.889331e-80
40,124,1.707849e-80
40,125,1.296144e-80
40,126,1.162586e-80
40,127,9.423520e-81
40,128,7.322860e-81
40,129,4.727375e-81
40,130,2.537848e-81
40,131,1.332154e-81
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,5.404514e-81
40,137,8.970137e-81
40,138,7.214101e-81
40,139,7.048809e-81
40,140,5.230365e-81
40,141,4.163097e-81
40,142,2.277104e-81
40,143,1.147133e-81
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,1.816434e-82
40,150,1.073131e-81
40,151,1.761675e-81
40,152,1.689469e-81
40,153,1.589084e-81
40,154,1.075189e-81
40,155,6.386587e-82
41,0,1.602974e-81
41,1,1.454478e-81
41,2,1.634029e-81
41,3,1.170443e-81
41,4,1.046839e-81
41,5,3.765625e-82
41,6,3.261284e-82
41,7,1.923351e-82
41,8,1.539494e-82
41,9,1.717066e-82
41,10,4.200369e-83
41,11,2.612785e-83
41,12,5.309705e-81
41,13,6.685195e-81
41,14,6.338470e-81
41,15,5.150946e-81
41,16,4.248692e-81
41,17,2.215088e-81
41,18,1.261615e-81
41,19,9.301739e-82
41,20,7.029220e-82
41,21,3.515880e-82
41,22,1.754922e-82
41,23,8.285656e-83
41,24,1.377271e-80
41,25,1.453124e-80
41,26,1.429793e-80
41,27,1.212544e-80
41,28,6.529028e-81
41,29,4.667112e-81
41,30,2.415233e-81
41,31,2.209303e-81
41,32,1.177970e-81
41,33,7.283265e-82
41,34,3.917079e-82
41,35,1.711002e-82
41,36,2.325430e-80
41,37,2.331855e-80
41,38,2.265612e-80
41,39,1.900601e-80
41,40,1.398263e-80
41,41,1.135534e-80
41,42,5.027195e-81
41,43,2.767372e-81
41,44,2.036916e-81
41,45,1.340759e-81
41,46,6.266615e-82
41,47,2.778057e-82
41,48,3.000463e-80
41,49,3.403157e-80
41,50,3.111832e-80
41,51,2.487936e-80
41,52,1.592842e-80
41,53,9.595356e-81
41,54,6.207811e-81
41,55,3.857184e-81
41,56,2.619124e-81
41,57,1.603712e-81
41,58,8.569427e-82
41,59,3.688686e-82
41,60,4.091635e-80
41,61,4.013891e-80
41,62,3.577612e-80
41,63,2.991960e-80
41,64,1.867733e-80
41,65,1.089358e-80
41,66,6.644125e-81
41,67,5.010697e-81
41,68,3.238066e-81
41,69,2.094020e-81
41,70,1.151095e-81
41,71,5.279033e-82
41,72,4.318358e-80
41,73,4.437834e-80
41,74,4.101486e-80
41,75,3.300422e-80
41,76,2.117768e-80
41,77,1.149527e-80
41,78,7.984962e-81
41,79,5.907677e-81
41,80,3.709861e-81
41,81,2.249058e-81
41,82,1.315049e-81
41,83,6.130355e-82
41,84,3.001878e-80
41,85,5.022550e-80
41,86,4.235752e-80
41,87,3.130501e-80
41,88,1.984105e-80
41,89,1.288792e-80
41,90,8.857970e-81
41,91,6.466620e-81
41,92,4.332609e-81
41,93,2.537307e-81
41,94,1.380945e-81
41,95,6.576591e-82
41,96,7.985077e-82
41,97,3.123601e-80
41,98,3.211999e-80
41,99,2.541918e-80
41,100,1.597361e-80
41,101,1.104086e-80
41,102,8.410397e-81
41,103,6.209801e-81
41,104,4.320709e-81
41,105,2.775392e-81
41,106,1.446747e-81
41,107,7.331792e-82
41,108,0.000000e+00
41,109,2.221456e-81
41,110,2.148704e-80
41,111,1.842279e-80
41,112,1.372182e-80
41,113,9.830225e-81
41,114,6.875519e-81
41,115,6.277202e-81
41,116,3.948233e-81
41,117,2.804006e-81
41,118,1.377883e-81
41,119,7.341579e-82
41,120,0.000000e+00
41,121,0.000000e+00
41,122,1.727631e-81
41,123,9.038412e-81
41,124,8.349745e-81
41,125,6.735098e-81
41,126,6.049966e-81
41,127,4.908212e-81
41,128,3.773214e-81
41,129,2.437518e-81
41,130,1.351984e-81
41,131,6.758017e-82
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,2.616137e-81
41,137,4.407760e-81
41,138,3.737754e-81
41,139,3.611143e-81
41,140,2.606160e-81
41,141,2.117790e-81
41,142,1.184559e-81
41,143,5.708044e-82
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,1.043784e-82
41,150,5.407208e-82
41,151,8.383368e-82
41,152,8.355580e-82
41,153,7.871670e-82
41,154,5.399269e-82
41,155,3.184576e-82
42,0,1.044979e-81
42,1,9.781902e-82
42,2,1.079033e-81
42,3,7.495083e-82
42,4,6.572651e-82
42,5,2.573989e-82
42,6,2.388936e-82
42,7,1.371587e-82
42,8,1.051814e-82
42,9,1.218004e-82
42,10,3.353117e-83
42,11,2.262725e-83
42,12,3.595762e-81
42,13,4.516518e-81
42,14,4.140745e-81
42,15,3.396756e-81
42,16,2.849326e-81
42,17,1.363914e-81
42,18,7.872479e-82
42,19,6.487432e-82
42,20,4.731706e-82
42,21,2.268957e-82
42,22,1.317874e-82
42,23,5.398544e-83
42,24,9.351865e-81
42,25,9.674384e-81
42,26,9.458423e-81
42,27,8.052525e-81
42,28,4.347148e-81
42,29,2.834408e-81
42,30,1.812578e-81
42,31,1.344646e-81
42,32,7.955734e-82
42,33,4.814963e-82
42,34,2.694502e-82
42,35,1.169416e-82
42,36,1.578982e-80
42,37,1.557823e-80
42,38,1.472923e-80
42,39,1.308167e-80
42,40,8.706217e-81
42,41,5.027195e-81
42,42,5.781170e-81
42,43,2.118912e-81
42,44,1.353347e-81
42,45,8.916309e-82
42,46,4.204959e-82
42,47,1.801464e-82
42,48,2.063122e-80
42,49,2.244005e-80
42,50,2.052995e-80
42,51,1.573442e-80
42,52,1.095456e-80
42,53,5.457370e-81
42,54,4.590802e-81
42,55,2.574537e-81
42,56,1.641078e-81
42,57,1.065719e-81
42,58,5.889396e-82
42,59,2.543184e-82
42,60,2.680594e-80
42,61,2.630542e-80
42,62,2.275105e-80
42,63,1.911661e-80
42,64,1.143173e-80
42,65,7.360282e-81
42,66,4.627464e-81
42,67,3.038355e-81
42,68,2.114715e-81
42,69,1.411728e-81
42,70,7.809408e-82
42,71,3.363529e-82
42,72,2.910767e-80
42,73,2.963865e-80
42,74,2.675887e-80
42,75,2.151593e-80
42,76,1.355409e-80
42,77,7.382218e-81
42,78,5.272842e-81
42,79,3.789438e-81
42,80,2.534765e-81
42,81,1.513800e-81
42,82,8.782586e-82
42,83,4.073735e-82
42,84,1.973726e-80
42,85,3.293343e-80
42,86,2.708818e-80
42,87,2.021835e-80
42,88,1.272244e-80
42,89,8.311741e-81
42,90,5.849091e-81
42,91,4.235898e-81
42,92,2.842803e-81
42,93,1.685614e-81
42,94,9.103071e-82
42,95,4.348601e-82
42,96,4.893382e-82
42,97,1.987348e-80
42,98,2.083580e-80
42,99,1.581383e-80
42,100,1.010450e-80
42,101,7.217822e-81
42,102,5.474939e-81
42,103,4.161992e-81
42,104,2.829083e-81
42,105,1.868102e-81
42,106,9.427585e-82
42,107,4.718564e-82
42,108,0.000000e+00
42,109,1.282032e-81
42,110,1.353061e-80
42,111,1.162260e-80
42,112,8.724570e-81
42,113,6.303894e-81
42,114,4.523244e-81
42,115,4.095239e-81
42,116,2.587404e-81
42,117,1.855271e-81
42,118,9.119163e-82
42,119,4.773947e-82
42,120,0.000000e+00
42,121,0.000000e+00
42,122,1.086431e-81
42,123,5.707352e-81
42,124,5.355089e-81
42,125,4.415944e-81
42,126,3.992859e-81
42,127,3.273947e-81
42,128,2.488990e-81
42,129,1.592829e-81
42,130,8.934684e-82
42,131,4.362466e-82
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,1.645289e-81
42,137,2.858198e-81
42,138,2.515822e-81
42,139,2.360932e-81
42,140,1.703469e-81
42,141,1.375949e-81
42,142,7.796611e-82
42,143,3.697694e-82
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,7.041523e-83
42,150,3.558066e-82
42,151,5.389118e-82
42,152,5.432130e-82
42,153,5.171195e-82
42,154,3.525983e-82
42,155,2.087609e-82
43,0,7.255322e-82
43,1,6.594789e-82
43,2,7.648230e-82
43,3,5.246167e-82
43,4,4.331716e-82
43,5,1.773700e-82
43,6,1.525017e-82
43,7,9.391412e-83
43,8,7.151569e-83
43,9,8.230301e-83
43,10,2.961041e-83
43,11,1.985245e-83
43,12,2.757566e-81
43,13,3.185333e-81
43,14,2.916410e-81
43,15,2.301701e-81
43,16,1.778120e-81
43,17,9.119446e-82
43,18,4.867883e-82
43,19,4.136225e-82
43,20,3.188917e-82
43,21,1.584097e-82
43,22,9.520505e-83
43,23,3.731113e-83
43,24,7.434058e-81
43,25,6.886034e-81
43,26,6.603281e-81
43,27,5.313423e-81
43,28,2.953703e-81
43,29,1.862198e-81
43,30,1.060584e-81
43,31,9.676723e-82
43,32,4.853021e-82
43,33,3.539042e-82
43,34,1.875607e-82
43,35,7.792978e-83
43,36,1.199930e-80
43,37,1.148481e-80
43,38,1.047435e-80
43,39,8.853931e-81
43,40,5.771268e-81
43,41,2.767372e-81
43,42,2.118912e-81
43,43,2.241782e-81
43,44,9.263888e-82
43,45,5.857272e-82
43,46,3.017403e-82
43,47,1.226038e-82
43,48,1.681551e-80
43,49,1.589496e-80
43,50,1.442676e-80
43,51,1.019267e-80
43,52,6.843268e-81
43,53,3.808052e-81
43,54,2.544896e-81
43,55,1.912299e-81
43,56,1.126245e-81
43,57,7.082807e-82
43,58,4.091181e-82
43,59,1.703026e-82
43,60,1.936626e-80
43,61,1.843643e-80
43,62,1.558041e-80
43,63,1.237918e-80
43,64,7.052776e-81
43,65,4.553033e-81
43,66,3.018626e-81
43,67,2.029806e-81
43,68,1.333331e-81
43,69,9.582933e-82
43,70,5.345730e-82
43,71,2.240074e-82
43,72,2.225861e-80
43,73,2.088433e-80
43,74,1.774638e-80
43,75,1.383181e-80
43,76,8.208290e-81
43,77,4.602988e-81
43,78,3.456362e-81
43,79,2.489489e-81
43,80,1.610048e-81
43,81,1.029831e-81
43,82,5.841483e-82
43,83,2.557918e-82
43,84,1.354544e-80
43,85,2.211326e-80
43,86,1.766366e-80
43,87,1.254938e-80
43,88,7.845171e-81
43,89,5.096509e-81
43,90,3.686015e-81
43,91,2.742403e-81
43,92,1.838010e-81
43,93,1.133994e-81
43,94,6.162027e-82
43,95,2.719417e-82
43,96,2.904263e-82
43,97,1.272719e-80
43,98,1.336720e-80
43,99,9.527490e-81
43,100,6.332112e-81
43,101,4.509943e-81
43,102,3.422102e-81
43,103,2.744608e-81
43,104,1.833252e-81
43,105,1.188812e-81
43,106,6.298531e-82
43,107,2.918908e-82
43,108,0.000000e+00
43,109,7.601543e-82
43,110,8.380115e-81
43,111,7.133015e-81
43,112,5.379033e-81
43,113,3.861848e-81
43,114,2.901468e-81
43,115,2.620898e-81
43,116,1.655949e-81
43,117,1.178635e-81
43,118,6.119029e-82
43,119,2.944296e-82
43,120,0.000000e+00
43,121,0.000000e+00
43,122,6.494553e-82
43,123,3.404442e-81
43,124,3.321041e-81
43,125,2.778734e-81
43,126,2.514553e-81
43,127,2.072731e-81
43,128,1.579464e-81
43,129,1.026620e-81
43,130,5.965366e-82
43,131,2.650862e-82
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,9.380758e-82
43,137,1.578532e-81
43,138,1.559211e-81
43,139,1.467867e-81
43,140,1.035752e-81
43,141,8.462546e-82
43,142,4.922394e-82
43,143,2.208778e-82
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,5.003165e-83
43,150,2.124164e-82
43,151,2.977414e-82
43,152,3.116750e-82
43,153,3.039371e-82
43,154,2.102752e-82
43,155,1.260968e-82
44,0,6.261067e-82
44,1,5.662161e-82
44,2,6.851111e-82
44,3,4.372916e-82
44,4,3.384123e-82
44,5,1.048139e-82
44,6,1.059215e-82
44,7,7.288409e-83
44,8,8.160284e-83
44,9,6.408360e-83
44,10,3.670131e-83
44,11,2.255294e-83
44,12,2.769803e-81
44,13,2.817511e-81
44,14,2.538899e-81
44,15,1.926062e-81
44,16,1.187486e-81
44,17,5.787273e-82
44,18,4.175596e-82
44,19,3.527338e-82
44,20,1.956962e-82
44,21,1.380439e-82
44,22,8.690061e-83
44,23,3.277314e-83
44,24,8.305238e-81
44,25,6.377694e-81
44,26,5.983563e-81
44,27,4.126551e-81
44,28,1.982608e-81
44,29,1.329064e-81
44,30,8.343136e-82
44,31,7.091469e-82
44,32,4.308801e-82
44,33,2.912190e-82
44,34,1.563424e-82
44,35,6.243419e-83
44,36,1.278314e-80
44,37,1.119044e-80
44,38,8.935267e-81
44,39,7.307428e-81
44,40,3.751291e-81
44,41,2.036916e-81
44,42,1.353347e-81
44,43,9.263888e-82
44,44,1.101536e-81
44,45,4.703249e-82
44,46,2.838494e-82
44,47,1.007642e-82
44,48,1.912355e-80
44,49,1.396436e-80
44,50,1.308802e-80
44,51,7.603861e-81
44,52,4.376985e-81
44,53,2.407464e-81
44,54,1.974920e-81
44,55,1.466411e-81
44,56,1.013260e-81
44,57,6.094277e-82
44,58,3.926067e-82
44,59,1.309276e-82
44,60,1.933929e-80
44,61,1.694726e-80
44,62,1.349892e-80
44,63,8.714490e-81
44,64,4.588168e-81
44,65,2.560083e-81
44,66,1.881322e-81
44,67,1.837770e-81
44,68,9.470058e-82
44,69,7.884647e-82
44,70,4.577104e-82
44,71,1.680613e-82
44,72,2.333097e-80
44,73,1.895187e-80
44,74,1.380303e-80
44,75,9.496098e-81
44,76,4.409376e-81
44,77,3.254845e-81
44,78,2.525114e-81
44,79,1.945888e-81
44,80,1.196395e-81
44,81,8.506757e-82
44,82,4.848443e-82
44,83,1.674980e-82
44,84,1.167572e-80
44,85,1.801117e-80
44,86,1.302808e-80
44,87,7.917079e-81
44,88,4.674622e-81
44,89,3.068923e-81
44,90,2.605166e-81
44,91,2.038389e-81
44,92,1.356317e-81
44,93,8.529252e-82
44,94,5.300635e-82
44,95,1.792234e-82
44,96,2.495025e-82
44,97,9.034520e-81
44,98,9.409329e-81
44,99,5.366083e-81
44,100,4.041004e-81
44,101,2.948012e-81
44,102,2.250355e-81
44,103,2.128488e-81
44,104,1.318419e-81
44,105,8.676391e-82
44,106,5.173078e-82
44,107,1.877752e-82
44,108,0.000000e+00
44,109,4.469906e-82
44,110,5.357524e-81
44,111,4.237114e-81
44,112,3.252357e-81
44,113,2.385319e-81
44,114,2.121925e-81
44,115,1.911868e-81
44,116,1.181244e-81
44,117,8.025937e-82
44,118,4.741378e-82
44,119,1.825600e-82
44,120,0.000000e+00
44,121,0.000000e+00
44,122,3.322618e-82
44,123,1.670309e-81
44,124,1.925791e-81
44,125,1.839861e-81
44,126,1.711116e-81
44,127,1.458649e-81
44,128,1.062170e-81
44,129,7.130936e-82
44,130,4.624115e-82
44,131,1.563048e-82
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,4.348388e-82
44,137,6.186725e-82
44,138,1.037807e-81
44,139,9.214806e-82
44,140,5.675812e-82
44,141,5.189368e-82
44,142,3.369997e-82
44,143,1.194404e-82
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,4.559569e-83
44,150,1.114400e-82
44,151,9.274748e-83
44,152,1.505306e-82
44,153,1.542026e-82
44,154,1.163238e-82
44,155,6.915751e-83
45,0,3.824001e-82
45,1,3.585580e-82
45,2,4.158934e-82
45,3,2.729420e-82
45,4,2.117015e-82
45,5,6.928655e-83
45,6,7.335003e-83
45,7,4.527685e-83
45,8,5.112522e-83
45,9,3.639241e-83
45,10,2.160102e-83
45,11,1.225294e-83
45,12,1.620185e-81
45,13,1.684375e-81
45,14,1.560789e-81
45,15,1.185032e-81
45,16,7.850551e-82
45,17,3.703371e-82
45,18,2.644389e-82
45,19,2.190403e-82
45,20,1.220619e-82
45,21,7.152164e-83
45,22,5.174421e-83
45,23,2.083018e-83
45,24,4.827896e-81
45,25,3.859440e-81
45,26,3.636619e-81
45,27,2.570973e-81
45,28,1.263549e-81
45,29,8.593144e-82
45,30,5.439481e-82
45,31,4.815962e-82
45,32,2.535497e-82
45,33,2.140631e-82
45,34,8.650767e-83
45,35,4.015154e-83
45,36,7.500997e-81
45,37,6.637141e-81
45,38,5.527715e-81
45,39,4.473611e-81
45,40,2.443006e-81
45,41,1.340759e-81
45,42,8.916309e-82
45,43,5.857272e-82
45,44,4.703249e-82
45,45,5.188393e-82
45,46,1.697806e-82
45,47,6.241102e-83
45,48,1.106205e-80
45,49,8.484475e-81
45,50,7.720346e-81
45,51,4.868254e-81
45,52,2.842591e-81
45,53,1.582501e-81
45,54,1.216975e-81
45,55,9.712644e-82
45,56,5.797874e-82
45,57,4.558361e-82
45,58,2.340545e-82
45,59,7.748903e-83
45,60,1.159489e-80
45,61,1.035517e-80
45,62,8.354229e-81
45,63,5.581305e-81
45,64,3.067078e-81
45,65,1.736382e-81
45,66,1.152184e-81
45,67,1.128002e-81
45,68,6.442501e-82
45,69,4.574811e-82
45,70,2.677695e-82
45,71,1.053658e-82
45,72,1.364601e-80
45,73,1.142194e-80
45,74,8.621072e-81
45,75,6.176462e-81
45,76,3.076858e-81
45,77,2.120248e-81
45,78,1.561097e-81
45,79,1.225868e-81
45,80,7.762630e-82
45,81,5.029957e-82
45,82,2.860118e-82
45,83,1.081026e-82
45,84,7.189334e-81
45,85,1.118679e-80
45,86,8.272644e-81
45,87,5.207553e-81
45,88,3.130135e-81
45,89,2.034550e-81
45,90,1.671595e-81
45,91,1.298317e-81
45,92,8.601001e-82
45,93,5.365226e-82
45,94,3.288709e-82
45,95,1.161645e-82
45,96,1.624654e-82
45,97,5.884360e-81
45,98,6.065555e-81
45,99,3.672546e-81
45,100,2.686956e-81
45,101,1.925465e-81
45,102,1.469996e-81
45,103,1.332531e-81
45,104,8.297326e-82
45,105,5.456170e-82
45,106,3.240089e-82
45,107,1.247358e-82
45,108,0.000000e+00
45,109,3.198811e-82
45,110,3.558340e-81
45,111,2.848698e-81
45,112,2.130337e-81
45,113,1.588440e-81
45,114,1.358712e-81
45,115,1.208646e-81
45,116,7.550140e-82
45,117,5.137690e-82
45,118,2.930238e-82
45,119,1.208066e-82
45,120,0.000000e+00
45,121,0.000000e+00
45,122,2.305124e-82
45,123,1.174550e-81
45,124,1.285711e-81
45,125,1.180712e-81
45,126,1.110405e-81
45,127,9.341347e-82
45,128,6.871050e-82
45,129,4.591545e-82
45,130,2.885331e-82
45,131,1.061975e-82
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,3.208692e-82
45,137,4.794399e-82
45,138,6.698005e-82
45,139,6.064270e-82
45,140,3.810880e-82
45,141,3.437147e-82
45,142,2.160654e-82
45,143,8.320210e-83
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,2.736254e-83
45,150,7.537154e-83
45,151,7.528644e-83
45,152,1.068946e-82
45,153,1.060728e-82
45,154,7.892910e-83
45,155,4.646480e-83
46,0,2.333006e-82
46,1,2.129085e-82
46,2,2.613669e-82
46,3,1.593735e-82
46,4,1.207838e-82
46,5,3.019995e-83
46,6,3.234854e-83
46,7,2.464710e-83
46,8,3.397240e-83
46,9,2.028958e-83
46,10,1.660792e-83
46,11,1.022084e-83
46,12,1.125833e-81
46,13,1.061652e-81
46,14,9.569784e-82
46,15,7.000439e-82
46,16,3.616737e-82
46,17,1.608715e-82
46,18,1.461468e-82
46,19,1.295420e-82
46,20,6.660827e-83
46,21,4.883612e-83
46,22,2.852242e-83
46,23,1.178224e-83
46,24,3.572837e-81
46,25,2.480636e-81
46,26,2.295780e-81
46,27,1.411764e-81
46,28,6.113141e-82
46,29,3.982223e-82
46,30,2.817987e-82
46,31,2.609634e-82
46,32,1.576907e-82
46,33,1.156216e-82
46,34,6.068240e-83
46,35,2.129639e-83
46,36,5.381585e-81
46,37,4.488248e-81
46,38,3.328746e-81
46,39,2.645963e-81
46,40,1.088745e-81
46,41,6.266615e-82
46,42,4.204959e-82
46,43,3.017403e-82
46,44,2.838494e-82
46,45,1.697806e-82
46,46,1.432259e-82
46,47,3.514526e-83
46,48,8.239590e-81
46,49,5.266321e-81
46,50,4.916566e-81
46,51,2.538161e-81
46,52,1.264973e-81
46,53,6.621488e-82
46,54,6.115335e-82
46,55,5.531552e-82
46,56,3.611465e-82
46,57,2.267767e-82
46,58,1.686728e-82
46,59,4.277491e-83
46,60,7.772686e-81
46,61,6.509367e-81
46,62,4.999517e-81
46,63,2.724247e-81
46,64,1.306009e-81
46,65,6.298355e-82
46,66,5.157834e-82
46,67,6.397899e-82
46,68,3.369061e-82
46,69,3.059171e-82
46,70,1.591025e-82
46,71,5.214217e-83
46,72,9.674860e-81
46,73,7.172397e-81
46,74,4.743797e-81
46,75,2.907636e-81
46,76,9.981551e-82
46,77,1.028484e-81
46,78,8.230928e-82
46,79,6.629711e-82
46,80,4.003402e-82
46,81,3.177169e-82
46,82,1.648658e-82
46,83,4.658957e-83
46,84,4.321227e-81
46,85,6.392709e-81
46,86,4.275845e-81
46,87,2.218729e-81
46,88,1.219230e-81
46,89,7.985021e-82
46,90,8.063268e-82
46,91,6.732414e-82
46,92,4.382525e-82
46,93,2.853860e-82
46,94,1.942777e-82
46,95,5.146753e-83
46,96,8.859318e-83
46,97,2.834852e-81
46,98,2.934664e-81
46,99,1.265574e-81
46,100,1.127593e-81
46,101,8.533554e-82
46,102,6.497598e-82
46,103,7.241379e-82
46,104,4.177994e-82
46,105,2.749188e-82
46,106,1.837900e-82
46,107,5.301908e-83
46,108,0.000000e+00
46,109,1.067872e-82
46,110,1.486609e-81
46,111,1.076282e-81
46,112,8.531983e-82
46,113,6.267584e-82
46,114,6.823512e-82
46,115,6.082437e-82
46,116,3.720260e-82
46,117,2.412704e-82
46,118,1.613655e-82
46,119,4.861783e-83
46,120,0.000000e+00
46,121,0.000000e+00
46,122,6.650095e-83
46,123,2.914091e-82
46,124,4.740553e-82
46,125,5.264379e-82
46,126,5.139441e-82
46,127,4.467565e-82
46,128,3.130993e-82
46,129,2.193479e-82
46,130,1.575839e-82
46,131,3.804135e-83
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,6.095512e-83
46,137,3.614443e-83
46,138,2.993362e-82
46,139,2.507378e-82
46,140,1.281363e-82
46,141,1.362721e-82
46,142,1.004090e-82
46,143,2.514139e-83
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,1.716881e-83
46,150,2.266388e-83
46,151,-7.657563e-84
46,152,2.447136e-83
46,153,2.912969e-83
46,154,2.577386e-83
46,155,1.540056e-83
47,0,7.404587e-83
47,1,6.835439e-83
47,2,8.556689e-83
47,3,5.512365e-83
47,4,4.390426e-83
47,5,1.377511e-83
47,6,1.349893e-83
47,7,9.355943e-84
47,8,9.445927e-84
47,9,8.236592e-84
47,10,4.184851e-84
47,11,2.109621e-84
47,12,3.283513e-82
47,13,3.524707e-82
47,14,3.167206e-82
47,15,2.447611e-82
47,16,1.586917e-82
47,17,7.777484e-83
47,18,5.258308e-83
47,19,4.451296e-83
47,20,2.907134e-83
47,21,1.719630e-83
47,22,9.214414e-84
47,23,3.449365e-84
47,24,9.970070e-82
47,25,7.929265e-82
47,26,7.486457e-82
47,27,5.329805e-82
47,28,2.595196e-82
47,29,1.746651e-82
47,30,1.121985e-82
47,31,9.757215e-83
47,32,5.550606e-83
47,33,3.854824e-83
47,34,1.922313e-83
47,35,1.121083e-83
47,36,1.537683e-81
47,37,1.369411e-81
47,38,1.135977e-81
47,39,9.182503e-82
47,40,5.112767e-82
47,41,2.778057e-82
47,42,1.801464e-82
47,43,1.226038e-82
47,44,1.007642e-82
47,45,6.241102e-83
47,46,3.514526e-83
47,47,2.211542e-83
47,48,2.316161e-81
47,49,1.767378e-81
47,50,1.619480e-81
47,51,1.005956e-81
47,52,5.813522e-82
47,53,3.324181e-82
47,54,2.555049e-82
47,55,1.988066e-82
47,56,1.280382e-82
47,57,8.158358e-83
47,58,4.761797e-83
47,59,2.277986e-83
47,60,2.365228e-81
47,61,2.126420e-81
47,62,1.749762e-81
47,63,1.151239e-81
47,64,6.387582e-82
47,65,3.585061e-82
47,66,2.430735e-82
47,67,2.388158e-82
47,68,1.347351e-82
47,69,1.070512e-82
47,70,5.762292e-83
47,71,2.337289e-83
47,72,2.869467e-81
47,73,2.359518e-81
47,74,1.754191e-81
47,75,1.259565e-81
47,76,6.156563e-82
47,77,4.383128e-82
47,78,3.367786e-82
47,79,2.577071e-82
47,80,1.545235e-82
47,81,1.096090e-82
47,82,6.280100e-83
47,83,2.123670e-83
47,84,1.457517e-81
47,85,2.287349e-81
47,86,1.708143e-81
47,87,1.060469e-81
47,88,6.416063e-82
47,89,4.212979e-82
47,90,3.427271e-82
47,91,2.651380e-82
47,92,1.769972e-82
47,93,1.097255e-82
47,94,6.696589e-83
47,95,2.428397e-83
47,96,3.118337e-83
47,97,1.176453e-81
47,98,1.231736e-81
47,99,7.554721e-82
47,100,5.410433e-82
47,101,3.993628e-82
47,102,3.036700e-82
47,103,2.730399e-82
47,104,1.738132e-82
47,105,1.135567e-82
47,106,6.572388e-83
47,107,2.701462e-83
47,108,0.000000e+00
47,109,5.848037e-83
47,110,7.262045e-82
47,111,5.866966e-82
47,112,4.542751e-82
47,113,3.220944e-82
47,114,2.769944e-82
47,115,2.539187e-82
47,116,1.550329e-82
47,117,1.085952e-82
47,118,6.075499e-83
47,119,2.704143e-83
47,120,0.000000e+00
47,121,0.000000e+00
47,122,4.912978e-83
47,123,2.453299e-82
47,124,2.661599e-82
47,125,2.470404e-82
47,126,2.257624e-82
47,127,1.938612e-82
47,128,1.443375e-82
47,129,9.493198e-83
47,130,6.036248e-83
47,131,2.376024e-83
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,6.423598e-83
47,137,1.002898e-82
47,138,1.415103e-82
47,139,1.278430e-82
47,140,8.087588e-83
47,141,7.216695e-83
47,142,4.630526e-83
47,143,1.906006e-83
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,5.714439e-84
47,150,1.598923e-83
47,151,1.609633e-83
47,152,2.221071e-83
47,153,2.259388e-83
47,154,1.658750e-83
47,155,1.047015e-83
48,0,1.577426e-80
48,1,1.421222e-80
48,2,1.899456e-80
48,3,1.035168e-80
48,4,7.320114e-81
48,5,1.372295e-81
48,6,1.704687e-81
48,7,1.575278e-81
48,8,2.530211e-81
48,9,1.184640e-81
48,10,1.428017e-81
48,11,8.643777e-82
48,12,8.661760e-80
48,13,7.432851e-80
48,14,6.529152e-80
48,15,4.581874e-80
48,16,1.645144e-80
48,17,5.289480e-81
48,18,8.235613e-81
48,19,8.306710e-81
48,20,3.379943e-81
48,21,3.400997e-81
48,22,2.407650e-81
48,23,8.005005e-82
48,24,2.948492e-79
48,25,1.851493e-79
48,26,1.669890e-79
48,27,8.845833e-80
48,28,3.181187e-80
48,29,1.873474e-80
48,30,1.594587e-80
48,31,1.579806e-80
48,32,1.020841e-80
48,33,8.531036e-81
48,34,3.781308e-81
48,35,1.441819e-81
48,36,4.284704e-79
48,37,3.468852e-79
48,38,2.345589e-79
48,39,1.809064e-79
48,40,4.895625e-80
48,41,3.000463e-80
48,42,2.063122e-80
48,43,1.681551e-80
48,44,1.912355e-80
48,45,1.106205e-80
48,46,8.239590e-81
48,47,2.316161e-81
48,48,7.471885e-79
48,49,3.841375e-79
48,50,3.646801e-79
48,51,1.538427e-79
48,52,6.021711e-80
48,53,2.544998e-80
48,54,3.165729e-80
48,55,3.796194e-80
48,56,2.489444e-80
48,57,1.639873e-80
48,58,1.176930e-80
48,59,2.711964e-81
48,60,5.972027e-79
48,61,4.836241e-79
48,62,3.560913e-79
48,63,1.528672e-79
48,64,5.604165e-80
48,65,1.798719e-80
48,66,2.127764e-80
48,67,4.246745e-80
48,68,1.997649e-80
48,69,2.192373e-80
48,70,1.196869e-80
48,71,3.191786e-81
48,72,7.885442e-79
48,73,5.335124e-79
48,74,3.050250e-79
48,75,1.528481e-79
48,76,1.239896e-80
48,77,5.363488e-80
48,78,4.894590e-80
48,79,4.111054e-80
48,80,2.350633e-80
48,81,2.135376e-80
48,82,1.166970e-80
48,83,2.154559e-81
48,84,3.028681e-79
48,85,4.307183e-79
48,86,2.522269e-79
48,87,9.019313e-80
48,88,4.038216e-80
48,89,2.497874e-80
48,90,4.215164e-80
48,91,3.952556e-80
48,92,2.531547e-80
48,93,1.711071e-80
48,94,1.339280e-80
48,95,2.435819e-81
48,96,5.085206e-81
48,97,1.565814e-79
48,98,1.635380e-79
48,99,2.556187e-80
48,100,4.874827e-80
48,101,4.020273e-80
48,102,2.980155e-80
48,103,4.584493e-80
48,104,2.365840e-80
48,105,1.633724e-80
48,106,1.223166e-80
48,107,2.202465e-81
48,108,0.000000e+00
48,109,1.004772e-81
48,110,6.300269e-80
48,111,3.482179e-80
48,112,3.142628e-80
48,113,2.106717e-80
48,114,3.834727e-80
48,115,3.488691e-80
48,116,2.040920e-80
48,117,1.273028e-80
48,118,1.033013e-80
48,119,1.851922e-81
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-6.138714e-82
48,123,-5.971814e-81
48,124,1.488187e-80
48,125,2.536738e-80
48,126,2.538469e-80
48,127,2.444967e-80
48,128,1.560992e-80
48,129,1.155434e-80
48,130,1.003924e-80
48,131,1.118644e-81
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-4.049256e-81
48,137,-1.456274e-80
48,138,1.368253e-80
48,139,9.775470e-81
48,140,2.134947e-81
48,141,4.848913e-81
48,142,5.232234e-81
48,143,1.874177e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,1.275851e-81
48,150,1.254552e-83
48,151,-4.257897e-81
48,152,-1.098252e-81
48,153,-4.033335e-82
48,154,3.179060e-82
48,155,1.978013e-82
49,0,1.112408e-80
49,1,9.928505e-81
49,2,1.246554e-80
49,3,7.645884e-81
49,4,5.910867e-81
49,5,1.676780e-81
49,6,1.624115e-81
49,7,1.174561e-81
49,8,1.428741e-81
49,9,9.860005e-82
49,10,7.101725e-82
49,11,4.333469e-82
49,12,5.141411e-80
49,13,5.003268e-80
49,14,4.501299e-80
49,15,3.345447e-80
49,16,1.854290e-80
49,17,8.471249e-81
49,18,6.750568e-81
49,19,5.977338e-81
49,20,3.392870e-81
49,21,2.422928e-81
49,22,1.512783e-81
49,23,5.572683e-82
49,24,1.647081e-79
49,25,1.205249e-79
49,26,1.122959e-79
49,27,7.315349e-80
49,28,3.429143e-80
49,29,2.185672e-80
49,30,1.444962e-80
49,31,1.304987e-80
49,32,7.680792e-81
49,33,5.754435e-81
49,34,2.754756e-81
49,35,1.097130e-81
49,36,2.502649e-79
49,37,2.106208e-79
49,38,1.659634e-79
49,39,1.342500e-79
49,40,6.223641e-80
49,41,3.403157e-80
49,42,2.244005e-80
49,43,1.589496e-80
49,44,1.396436e-80
49,45,8.484475e-81
49,46,5.266321e-81
49,47,1.767378e-81
49,48,3.841375e-79
49,49,2.959524e-79
49,50,2.469808e-79
49,51,1.391315e-79
49,52,7.664198e-80
49,53,3.948712e-80
49,54,3.314087e-80
49,55,2.803408e-80
49,56,1.827644e-80
49,57,1.160768e-80
49,58,7.446364e-81
49,59,2.291211e-81
49,60,3.796124e-79
49,61,3.188960e-79
49,62,2.541990e-79
49,63,1.555424e-79
49,64,7.961488e-80
49,65,4.137542e-80
49,66,3.029900e-80
49,67,3.291139e-80
49,68,1.817681e-80
49,69,1.547921e-80
49,70,8.446841e-81
49,71,2.944185e-81
49,72,4.607543e-79
49,73,3.569802e-79
49,74,2.514597e-79
49,75,1.643240e-79
49,76,6.899830e-80
49,77,5.565720e-80
49,78,4.356936e-80
49,79,3.407457e-80
49,80,2.068985e-80
49,81,1.566430e-80
49,82,8.706124e-81
49,83,2.736210e-81
49,84,2.163778e-79
49,85,3.317966e-79
49,86,2.327111e-79
49,87,1.319860e-79
49,88,7.640257e-80
49,89,4.876558e-80
49,90,4.368589e-80
49,91,3.548920e-80
49,92,2.327317e-80
49,93,1.477320e-80
49,94,9.658093e-81
49,95,2.979779e-81
49,96,4.459038e-81
49,97,1.598273e-79
49,98,1.659896e-79
49,99,8.719070e-80
49,100,6.902447e-80
49,101,4.956592e-80
49,102,3.742340e-80
49,103,3.771358e-80
49,104,2.291314e-80
49,105,1.505124e-80
49,106,9.420108e-81
49,107,3.104675e-81
49,108,0.000000e+00
49,109,7.056711e-81
49,110,9.134879e-80
49,111,7.033285e-80
49,112,5.463972e-80
49,113,3.815910e-80
49,114,3.639348e-80
49,115,3.314155e-80
49,116,2.026208e-80
49,117,1.366645e-80
49,118,8.458556e-81
49,119,2.968199e-81
49,120,0.000000e+00
49,121,0.000000e+00
49,122,4.923007e-81
49,123,2.506085e-80
49,124,3.175902e-80
49,125,3.070040e-80
49,126,2.840065e-80
49,127,2.478311e-80
49,128,1.777945e-80
49,129,1.207215e-80
49,130,8.220442e-81
49,131,2.475748e-81
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,6.068600e-81
49,137,6.664750e-81
49,138,1.673680e-80
49,139,1.481480e-80
49,140,8.623168e-81
49,141,8.306959e-81
49,142,5.705123e-81
49,143,1.781264e-81
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,8.272302e-82
49,150,1.524082e-81
49,151,6.298474e-82
49,152,1.939970e-81
49,153,2.103688e-81
49,154,1.689849e-81
49,155,1.007662e-81
50,0,1.040289e-80
50,1,9.303831e-81
50,2,1.160807e-80
50,3,7.185876e-81
50,4,5.476127e-81
50,5,1.457898e-81
50,6,1.444246e-81
50,7,1.058539e-81
50,8,1.380684e-81
50,9,9.220243e-82
50,10,6.763393e-82
50,11,4.103163e-82
50,12,4.879202e-80
50,13,4.729739e-80
50,14,4.234131e-80
50,15,3.140855e-80
50,16,1.702868e-80
50,17,7.956792e-81
50,18,6.461970e-81
50,19,5.698080e-81
50,20,3.084621e-81
50,21,2.263817e-81
50,22,1.431824e-81
50,23,5.355268e-82
50,24,1.553193e-79
50,25,1.132228e-79
50,26,1.052724e-79
50,27,6.915005e-80
50,28,3.180636e-80
50,29,2.040385e-80
50,30,1.331900e-80
50,31,1.193592e-80
50,32,7.311829e-81
50,33,5.419315e-81
50,34,2.562281e-81
50,35,1.008397e-81
50,36,2.376531e-79
50,37,2.021427e-79
50,38,1.507543e-79
50,39,1.252308e-79
50,40,5.810970e-80
50,41,3.111832e-80
50,42,2.052995e-80
50,43,1.442676e-80
50,44,1.308802e-80
50,45,7.720346e-81
50,46,4.916566e-81
50,47,1.619480e-81
50,48,3.646801e-79
50,49,2.469808e-79
50,50,2.640881e-79
50,51,1.260689e-79
50,52,7.103997e-80
50,53,3.702143e-80
50,54,3.151714e-80
50,55,2.576866e-80
50,56,1.691642e-80
50,57,1.068328e-80
50,58,7.023384e-81
50,59,2.220839e-81
50,60,3.592940e-79
50,61,3.056771e-79
50,62,2.356612e-79
50,63,1.426656e-79
50,64,7.313078e-80
50,65,3.755718e-80
50,66,2.940157e-80
50,67,3.148066e-80
50,68,1.676125e-80
50,69,1.470989e-80
50,70,7.872356e-81
50,71,2.783856e-81
50,72,4.334289e-79
50,73,3.394768e-79
50,74,2.354320e-79
50,75,1.508377e-79
50,76,6.186514e-80
50,77,5.160887e-80
50,78,4.074123e-80
50,79,3.141771e-80
50,80,1.937092e-80
50,81,1.481484e-80
50,82,8.167591e-81
50,83,2.577253e-81
50,84,2.038232e-79
50,85,3.104279e-79
50,86,2.169423e-79
50,87,1.229834e-79
50,88,7.023049e-80
50,89,4.510119e-80
50,90,4.097472e-80
50,91,3.301233e-80
50,92,2.164069e-80
50,93,1.364344e-80
50,94,9.080745e-81
50,95,2.781177e-81
50,96,4.281268e-81
50,97,1.491919e-79
50,98,1.545828e-79
50,99,7.955729e-80
50,100,6.402070e-80
50,101,4.541357e-80
50,102,3.452387e-80
50,103,3.516302e-80
50,104,2.127570e-80
50,105,1.390719e-80
50,106,8.800530e-81
50,107,2.874013e-81
50,108,0.000000e+00
50,109,6.791220e-81
50,110,8.447884e-80
50,111,6.428358e-80
50,112,4.980273e-80
50,113,3.531727e-80
50,114,3.391739e-80
50,115,3.067855e-80
50,116,1.886196e-80
50,117,1.254963e-80
50,118,7.901897e-81
50,119,2.729326e-81
50,120,0.000000e+00
50,121,0.000000e+00
50,122,4.488941e-81
50,123,2.220333e-80
50,124,2.876536e-80
50,125,2.804838e-80
50,126,2.616350e-80
50,127,2.276272e-80
50,128,1.636097e-80
50,129,1.122457e-80
50,130,7.671120e-81
50,131,2.269970e-81
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,5.237250e-81
50,137,5.359082e-81
50,138,1.527507e-80
50,139,1.347100e-80
50,140,7.664750e-81
50,141,7.576076e-81
50,142,5.238149e-81
50,143,1.607660e-81
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,7.674892e-82
50,150,1.340330e-81
50,151,4.044676e-82
50,152,1.680225e-81
50,153,1.821842e-81
50,154,1.502058e-81
50,155,8.885835e-82
51,0,5.911598e-81
51,1,5.276225e-81
51,2,6.173610e-81
51,3,4.194623e-81
51,4,3.519932e-81
51,5,1.198536e-81
51,6,1.059709e-81
51,7,6.717607e-82
51,8,6.059238e-82
51,9,5.829557e-82
51,10,2.337726e-82
51,11,1.453554e-82
51,12,2.255040e-80
51,13,2.516874e-80
51,14,2.335618e-80
51,15,1.822561e-80
51,16,1.333502e-80
51,17,6.665888e-81
51,18,4.046150e-81
51,19,3.224028e-81
51,20,2.274844e-81
51,21,1.264317e-81
51,22,6.966494e-82
51,23,2.871639e-82
51,24,6.635371e-80
51,25,5.932200e-80
51,26,5.687684e-80
51,27,4.388378e-80
51,28,2.380055e-80
51,29,1.568365e-80
51,30,9.135921e-81
51,31,7.795361e-81
51,32,4.286344e-81
51,33,2.891593e-81
51,34,1.487515e-81
51,35,6.220643e-82
51,36,1.069753e-79
51,37,9.962319e-80
51,38,8.631663e-80
51,39,7.202553e-80
51,40,4.561275e-80
51,41,2.487936e-80
51,42,1.573442e-80
51,43,1.019267e-80
51,44,7.603861e-81
51,45,4.868254e-81
51,46,2.538161e-81
51,47,1.005956e-81
51,48,1.538427e-79
51,49,1.391315e-79
51,50,1.260689e-79
51,51,1.045386e-79
51,52,5.580732e-80
51,53,3.094247e-80
51,54,2.284388e-80
51,55,1.553307e-80
51,56,1.001610e-80
51,57,6.202300e-81
51,58,3.566471e-81
51,59,1.369779e-81
51,60,1.775265e-79
51,61,1.650015e-79
51,62,1.388184e-79
51,63,1.036141e-79
51,64,6.012549e-80
51,65,3.514916e-80
51,66,2.326782e-80
51,67,1.895341e-80
51,68,1.152794e-80
51,69,8.225113e-81
51,70,4.493230e-81
51,71,1.890726e-81
51,72,1.983002e-79
51,73,1.804513e-79
51,74,1.513737e-79
51,75,1.125749e-79
51,76,6.439600e-80
51,77,3.824479e-80
51,78,2.757884e-80
51,79,2.064757e-80
51,80,1.300950e-80
51,81,8.551481e-81
51,82,4.871193e-81
51,83,2.028254e-81
51,84,1.166236e-79
51,85,1.892365e-79
51,86,1.491545e-79
51,87,1.027813e-79
51,88,6.405720e-80
51,89,4.091577e-80
51,90,2.996425e-80
51,91,2.247675e-80
51,92,1.501425e-80
51,93,9.047821e-81
51,94,5.227592e-81
51,95,2.176032e-81
51,96,2.788627e-81
51,97,1.083780e-79
51,98,1.124655e-79
51,99,7.938113e-80
51,100,5.314919e-80
51,101,3.662240e-80
51,102,2.770734e-80
51,103,2.256812e-80
51,104,1.506948e-80
51,105,9.701737e-81
51,106,5.387971e-81
51,107,2.377810e-81
51,108,0.000000e+00
51,109,6.697737e-81
51,110,7.086441e-80
51,111,5.927850e-80
51,112,4.475909e-80
51,113,3.138224e-80
51,114,2.381329e-80
51,115,2.178440e-80
51,116,1.357304e-80
51,117,9.552815e-81
51,118,5.044522e-81
51,119,2.363905e-81
51,120,0.000000e+00
51,121,0.000000e+00
51,122,5.244833e-81
51,123,2.726825e-80
51,124,2.696237e-80
51,125,2.238066e-80
51,126,2.022517e-80
51,127,1.675668e-80
51,128,1.270076e-80
51,129,8.326829e-81
51,130,4.933787e-81
51,131,2.122977e-81
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,7.540750e-81
51,137,1.189987e-80
51,138,1.234688e-80
51,139,1.168241e-80
51,140,8.015462e-81
51,141,6.771692e-81
51,142,4.003640e-81
51,143,1.739502e-81
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,4.069012e-82
51,150,1.572283e-81
51,151,2.106467e-81
51,152,2.353926e-81
51,153,2.283210e-81
51,154,1.609888e-81
51,155,9.550502e-82
52,0,3.308011e-81
52,1,2.910684e-81
52,2,3.237059e-81
52,3,2.428018e-81
52,4,2.113464e-81
52,5,8.401849e-82
52,6,6.789274e-82
52,7,3.773848e-82
52,8,2.516853e-82
52,9,3.696564e-82
52,10,6.054442e-83
52,11,4.163707e-83
52,12,1.040889e-80
52,13,1.356729e-80
52,14,1.282674e-80
52,15,1.053213e-80
52,16,9.175897e-81
52,17,4.937614e-81
52,18,2.468949e-81
52,19,1.862562e-81
52,20,1.506797e-81
52,21,6.931662e-82
52,22,3.524159e-82
52,23,1.653804e-82
52,24,2.672315e-80
52,25,3.076438e-80
52,26,3.052056e-80
52,27,2.749809e-80
52,28,1.617805e-80
52,29,1.107487e-80
52,30,5.921981e-81
52,31,4.795511e-81
52,32,2.516854e-81
52,33,1.559015e-81
52,34,8.566322e-82
52,35,3.670862e-82
52,36,4.654082e-80
52,37,4.924923e-80
52,38,4.921607e-80
52,39,4.179568e-80
52,40,3.221358e-80
52,41,1.592842e-80
52,42,1.095456e-80
52,43,6.843268e-81
52,44,4.376985e-81
52,45,2.842591e-81
52,46,1.264973e-81
52,47,5.813522e-82
52,48,6.021711e-80
52,49,7.664198e-80
52,50,7.103997e-80
52,51,5.580732e-80
52,52,5.049587e-80
52,53,2.260951e-80
52,54,1.489107e-80
52,55,9.012527e-81
52,56,5.749738e-81
52,57,3.435036e-81
52,58,1.768613e-81
52,59,8.800905e-82
52,60,8.786265e-80
52,61,8.780841e-80
52,62,7.927784e-80
52,63,6.984563e-80
52,64,4.359040e-80
52,65,2.632821e-80
52,66,1.650455e-80
52,67,1.133247e-80
52,68,7.460566e-81
52,69,4.606735e-81
52,70,2.509443e-81
52,71,1.227988e-81
52,72,8.849634e-80
52,73,9.769102e-80
52,74,9.399779e-80
52,75,7.812304e-80
52,76,5.103936e-80
52,77,2.497864e-80
52,78,1.752398e-80
52,79,1.275429e-80
52,80,8.310243e-81
52,81,4.941274e-81
52,82,2.838866e-81
52,83,1.438765e-81
52,84,6.642759e-80
52,85,1.135245e-79
52,86,9.721398e-80
52,87,7.467809e-80
52,88,4.786551e-80
52,89,3.078990e-80
52,90,2.036252e-80
52,91,1.452114e-80
52,92,9.730205e-81
52,93,5.729810e-81
52,94,2.980017e-81
52,95,1.539985e-81
52,96,1.780006e-81
52,97,7.334554e-80
52,98,7.592367e-80
52,99,6.145727e-80
52,100,3.864660e-80
52,101,2.575106e-80
52,102,1.953392e-80
52,103,1.408407e-80
52,104,9.986064e-81
52,105,6.338822e-81
52,106,3.204632e-81
52,107,1.715959e-81
52,108,0.000000e+00
52,109,5.361669e-81
52,110,5.133231e-80
52,111,4.473558e-80
52,112,3.330971e-80
52,113,2.340392e-80
52,114,1.562146e-80
52,115,1.435713e-80
52,116,9.085929e-81
52,117,6.517679e-81
52,118,3.139341e-81
52,119,1.734895e-81
52,120,0.000000e+00
52,121,0.000000e+00
52,122,4.301514e-81
52,123,2.271479e-80
52,124,2.055413e-80
52,125,1.584908e-80
52,126,1.399709e-80
52,127,1.133815e-80
52,128,8.873119e-81
52,129,5.669119e-81
52,130,3.061885e-81
52,131,1.610683e-81
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,6.443631e-81
52,137,1.094145e-80
52,138,8.804961e-81
52,139,8.568116e-81
52,140,6.299766e-81
52,141,5.041681e-81
52,142,2.763216e-81
52,143,1.387149e-81
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,2.190117e-82
52,150,1.275658e-81
52,151,2.099392e-81
52,152,2.001526e-81
52,153,1.888380e-81
52,154,1.279321e-81
52,155,7.558365e-82
53,0,1.750755e-81
53,1,1.517444e-81
53,2,1.562086e-81
53,3,1.302154e-81
53,4,1.124774e-81
53,5,4.566494e-82
53,6,3.904605e-82
53,7,2.013674e-82
53,8,1.211116e-82
53,9,2.083072e-82
53,10,1.543636e-83
53,11,1.018831e-83
53,12,4.971539e-81
53,13,6.956789e-81
53,14,6.623998e-81
53,15,5.564749e-81
53,16,5.232455e-81
53,17,2.962396e-81
53,18,1.387898e-81
53,19,9.698322e-82
53,20,8.441488e-82
53,21,3.665986e-82
53,22,1.749963e-82
53,23,8.806373e-83
53,24,1.159979e-80
53,25,1.546011e-80
53,26,1.551770e-80
53,27,1.511442e-80
53,28,8.919734e-81
53,29,6.277659e-81
53,30,3.353058e-81
53,31,2.753163e-81
53,32,1.389850e-81
53,33,8.233932e-82
53,34,4.612840e-82
53,35,1.975205e-82
53,36,2.083987e-80
53,37,2.360181e-80
53,38,2.608765e-80
53,39,2.232461e-80
53,40,1.810095e-80
53,41,9.595356e-81
53,42,5.457370e-81
53,43,3.808052e-81
53,44,2.407464e-81
53,45,1.582501e-81
53,46,6.621488e-82
53,47,3.324181e-82
53,48,2.544998e-80
53,49,3.948712e-80
53,50,3.702143e-80
53,51,3.094247e-80
53,52,2.260951e-80
53,53,1.875761e-80
53,54,9.133899e-81
53,55,4.708352e-81
53,56,3.168727e-81
53,57,1.866345e-81
53,58,9.208080e-82
53,59,4.960560e-82
53,60,4.324842e-80
53,61,4.563447e-80
53,62,4.197597e-80
53,63,4.013759e-80
53,64,2.477453e-80
53,65,1.610241e-80
53,66,9.690673e-81
53,67,6.204026e-81
53,68,4.183095e-81
53,69,2.474578e-81
53,70,1.371197e-81
53,71,7.184119e-82
53,72,4.053812e-80
53,73,5.041460e-80
53,74,5.048276e-80
53,75,4.424143e-80
53,76,3.051323e-80
53,77,1.445539e-80
53,78,9.424831e-81
53,79,7.056445e-81
53,80,4.717901e-81
53,81,2.686047e-81
53,82,1.552183e-81
53,83,8.429659e-82
53,84,3.575802e-80
53,85,6.078614e-80
53,86,5.391436e-80
53,87,4.306503e-80
53,88,2.775030e-80
53,89,1.819634e-80
53,90,1.180320e-80
53,91,8.253255e-81
53,92,5.539156e-81
53,93,3.247249e-81
53,94,1.608747e-81
53,95,8.844343e-82
53,96,1.055567e-81
53,97,4.172850e-80
53,98,4.314459e-80
53,99,3.647218e-80
53,100,2.244463e-80
53,101,1.498172e-80
53,102,1.151027e-80
53,103,7.940829e-81
53,104,5.768677e-81
53,105,3.577754e-81
53,106,1.772877e-81
53,107,1.016497e-81
53,108,0.000000e+00
53,109,3.344407e-81
53,110,3.012571e-80
53,111,2.628887e-80
53,112,1.936940e-80
53,113,1.417757e-80
53,114,9.186579e-81
53,115,8.279693e-81
53,116,5.294034e-81
53,117,3.774083e-81
53,118,1.766789e-81
53,119,1.035168e-81
53,120,0.000000e+00
53,121,0.000000e+00
53,122,2.663009e-81
53,123,1.384725e-80
53,124,1.216862e-80
53,125,9.289055e-81
53,126,8.308374e-81
53,127,6.625704e-81
53,128,5.220670e-81
53,129,3.352287e-81
53,130,1.747822e-81
53,131,9.693804e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,4.022138e-81
53,137,6.895786e-81
53,138,5.259252e-81
53,139,5.185726e-81
53,140,3.827500e-81
53,141,3.039609e-81
53,142,1.622746e-81
53,143,8.522102e-82
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,1.190811e-82
53,150,7.903217e-82
53,151,1.352662e-81
53,152,1.256299e-81
53,153,1.165337e-81
53,154,7.809209e-82
53,155,4.603318e-82
54,0,1.381540e-81
54,1,1.279762e-81
54,2,1.408840e-81
54,3,1.011561e-81
54,4,8.633583e-82
54,5,3.269174e-82
54,6,2.776083e-82
54,7,1.684500e-82
54,8,1.383666e-82
54,9,1.551912e-82
54,10,4.639033e-83
54,11,2.890332e-83
54,12,4.978942e-81
54,13,6.028077e-81
54,14,5.587252e-81
54,15,4.482178e-81
54,16,3.604150e-81
54,17,1.880486e-81
54,18,1.099528e-81
54,19,8.560072e-82
54,20,6.005309e-82
54,21,3.187551e-82
54,22,1.732723e-82
54,23,7.315431e-83
54,24,1.394075e-80
54,25,1.374689e-80
54,26,1.343083e-80
54,27,1.130126e-80
54,28,6.360726e-81
54,29,4.189829e-81
54,30,2.452503e-81
54,31,2.068052e-81
54,32,1.128976e-81
54,33,7.130610e-82
54,34,3.813189e-82
54,35,1.605647e-82
54,36,2.318652e-80
54,37,2.285111e-80
54,38,2.111581e-80
54,39,1.839793e-80
54,40,1.223306e-80
54,41,6.207811e-81
54,42,4.590802e-81
54,43,2.544896e-81
54,44,1.974920e-81
54,45,1.216975e-81
54,46,6.115335e-82
54,47,2.555049e-82
54,48,3.165729e-80
54,49,3.314087e-80
54,50,3.151714e-80
54,51,2.284388e-80
54,52,1.489107e-80
54,53,9.133899e-81
54,54,1.003697e-80
54,55,3.914112e-81
54,56,2.463115e-81
54,57,1.553580e-81
54,58,8.679938e-82
54,59,3.832593e-82
54,60,4.042815e-80
54,61,3.898017e-80
54,62,3.365540e-80
54,63,2.782481e-80
54,64,1.694224e-80
54,65,9.537278e-81
54,66,7.384619e-81
54,67,4.836592e-81
54,68,3.016619e-81
54,69,2.117787e-81
54,70,1.132292e-81
54,71,5.115626e-82
54,72,4.352260e-80
54,73,4.321795e-80
54,74,3.830504e-80
54,75,3.022830e-80
54,76,1.877232e-80
54,77,1.047750e-80
54,78,7.129814e-81
54,79,4.942956e-81
54,80,3.520438e-81
54,81,2.244445e-81
54,82,1.250568e-81
54,83,5.851214e-82
54,84,2.884447e-80
54,85,4.731051e-80
54,86,3.886528e-80
54,87,2.851469e-80
54,88,1.785114e-80
54,89,1.183671e-80
54,90,8.459073e-81
54,91,6.120243e-81
54,92,4.062843e-81
54,93,2.438012e-81
54,94,1.327581e-81
54,95,6.184365e-82
54,96,7.736974e-82
54,97,2.904078e-80
54,98,3.008725e-80
54,99,2.267541e-80
54,100,1.463941e-80
54,101,1.026795e-80
54,102,7.928786e-81
54,103,6.054193e-81
54,104,4.153138e-81
54,105,2.629714e-81
54,106,1.394749e-81
54,107,6.820144e-82
54,108,0.000000e+00
54,109,1.994392e-81
54,110,1.965836e-80
54,111,1.672657e-80
54,112,1.248840e-80
54,113,9.218064e-81
54,114,6.637350e-81
54,115,5.945503e-81
54,116,3.780088e-81
54,117,2.647964e-81
54,118,1.346980e-81
54,119,6.883092e-82
54,120,0.000000e+00
54,121,0.000000e+00
54,122,1.542705e-81
54,123,8.081792e-81
54,124,7.712141e-81
54,125,6.398904e-81
54,126,5.817525e-81
54,127,4.711437e-81
54,128,3.593174e-81
54,129,2.354715e-81
54,130,1.327452e-81
54,131,6.270205e-82
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,2.316648e-81
54,137,3.926659e-81
54,138,3.582408e-81
54,139,3.413643e-81
54,140,2.438150e-81
54,141,1.995971e-81
54,142,1.128746e-81
54,143,5.285064e-82
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,1.052858e-82
54,150,4.920258e-82
54,151,7.302411e-82
54,152,7.488268e-82
54,153,7.106027e-82
54,154,4.890409e-82
54,155,2.899736e-82
55,0,1.160614e-81
55,1,1.050771e-81
55,2,1.280483e-81
55,3,8.092314e-82
55,4,6.331367e-82
55,5,1.943159e-82
55,6,2.020763e-82
55,7,1.352846e-82
55,8,1.456710e-82
55,9,1.112477e-82
55,10,6.811657e-83
55,11,4.130740e-83
55,12,5.136729e-81
55,13,5.183473e-81
55,14,4.680184e-81
55,15,3.543372e-81
55,16,2.223001e-81
55,17,1.051522e-81
55,18,7.729901e-82
55,19,6.612344e-82
55,20,3.980859e-82
55,21,2.566571e-82
55,22,1.587878e-82
55,23,5.833750e-83
55,24,1.607959e-80
55,25,1.244254e-80
55,26,1.163411e-80
55,27,7.997525e-81
55,28,3.925531e-81
55,29,2.560183e-81
55,30,1.607647e-81
55,31,1.429521e-81
55,32,8.585207e-82
55,33,6.113646e-82
55,34,2.985295e-82
55,35,1.223613e-82
55,36,2.497017e-80
55,37,2.167820e-80
55,38,1.754217e-80
55,39,1.425035e-80
55,40,7.424058e-81
55,41,3.857184e-81
55,42,2.574537e-81
55,43,1.912299e-81
55,44,1.466411e-81
55,45,9.712644e-82
55,46,5.531552e-82
55,47,1.988066e-82
55,48,3.796194e-80
55,49,2.803408e-80
55,50,2.576866e-80
55,51,1.553307e-80
55,52,9.012527e-81
55,53,4.708352e-81
55,54,3.914112e-81
55,55,4.352025e-81
55,56,1.965523e-81
55,57,1.272732e-81
55,58,7.890304e-82
55,59,2.575603e-82
55,60,3.870015e-80
55,61,3.397525e-80
55,62,2.732907e-80
55,63,1.767082e-80
55,64,9.474967e-81
55,65,5.472638e-81
55,66,3.393848e-81
55,67,3.762005e-81
55,68,2.046493e-81
55,69,1.654739e-81
55,70,9.278003e-82
55,71,3.395668e-82
55,72,4.593530e-80
55,73,3.732410e-80
55,74,2.744939e-80
55,75,1.902094e-80
55,76,8.954508e-81
55,77,6.636225e-81
55,78,5.077865e-81
55,79,3.661319e-81
55,80,2.310225e-81
55,81,1.691482e-81
55,82,9.678512e-82
55,83,3.352982e-82
55,84,2.309568e-80
55,85,3.588399e-80
55,86,2.596942e-80
55,87,1.588655e-80
55,88,9.486158e-81
55,89,6.214405e-81
55,90,5.290357e-81
55,91,4.149890e-81
55,92,2.722448e-81
55,93,1.695743e-81
55,94,1.057329e-81
55,95,3.624615e-82
55,96,5.071520e-82
55,97,1.836281e-80
55,98,1.917030e-80
55,99,1.121257e-80
55,100,8.302251e-81
55,101,6.119817e-81
55,102,4.678714e-81
55,103,4.308756e-81
55,104,2.715598e-81
55,105,1.779306e-81
55,106,1.053446e-81
55,107,3.882373e-82
55,108,0.000000e+00
55,109,9.217583e-82
55,110,1.116617e-80
55,111,8.818113e-81
55,112,6.775678e-81
55,113,4.987354e-81
55,114,4.360125e-81
55,115,3.953572e-81
55,116,2.421418e-81
55,117,1.676110e-81
55,118,9.606709e-82
55,119,3.802880e-82
55,120,0.000000e+00
55,121,0.000000e+00
55,122,7.037184e-82
55,123,3.590314e-81
55,124,4.063343e-81
55,125,3.852635e-81
55,126,3.552500e-81
55,127,3.034545e-81
55,128,2.207709e-81
55,129,1.475050e-81
55,130,9.492876e-82
55,131,3.300394e-82
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,9.722299e-82
55,137,1.413438e-81
55,138,2.163115e-81
55,139,1.949702e-81
55,140,1.207470e-81
55,141,1.096637e-81
55,142,7.063778e-82
55,143,2.570508e-82
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,9.314989e-83
55,150,2.376845e-82
55,151,2.112132e-82
55,152,3.233806e-82
55,153,3.269288e-82
55,154,2.434724e-82
55,155,1.433917e-82
56,0,7.434806e-82
56,1,6.655400e-82
56,2,8.388582e-82
56,3,5.297614e-82
56,4,4.032422e-82
56,5,1.232819e-82
56,6,1.220982e-82
56,7,8.003921e-83
56,8,9.483360e-83
56,9,7.032512e-83
56,10,4.355411e-83
56,11,2.618601e-83
56,12,3.353177e-81
56,13,3.336369e-81
56,14,3.051077e-81
56,15,2.300277e-81
56,16,1.355734e-81
56,17,6.703845e-82
56,18,5.043948e-82
56,19,4.234144e-82
56,20,2.595868e-82
56,21,1.712549e-82
56,22,1.006127e-82
56,23,3.953175e-83
56,24,1.056114e-80
56,25,8.062132e-81
56,26,7.544567e-81
56,27,5.155630e-81
56,28,2.488556e-81
56,29,1.684668e-81
56,30,1.071319e-81
56,31,9.221450e-82
56,32,5.124732e-82
56,33,4.058315e-82
56,34,1.938650e-82
56,35,7.809080e-83
56,36,1.638819e-80
56,37,1.422918e-80
56,38,1.145000e-80
56,39,9.216165e-81
56,40,4.621902e-81
56,41,2.619124e-81
56,42,1.641078e-81
56,43,1.126245e-81
56,44,1.013260e-81
56,45,5.797874e-82
56,46,3.611465e-82
56,47,1.280382e-82
56,48,2.489444e-80
56,49,1.827644e-80
56,50,1.691642e-80
56,51,1.001610e-80
56,52,5.749738e-81
56,53,3.168727e-81
56,54,2.463115e-81
56,55,1.965523e-81
56,56,1.712027e-81
56,57,8.017552e-82
56,58,5.037828e-82
56,59,1.671435e-82
56,60,2.543440e-80
56,61,2.204621e-80
56,62,1.778585e-80
56,63,1.147714e-80
56,64,6.106066e-81
56,65,3.370047e-81
56,66,2.406064e-81
56,67,2.317445e-81
56,68,1.423927e-81
56,69,1.069484e-81
56,70,5.930169e-82
56,71,2.250219e-82
56,72,3.017724e-80
56,73,2.422205e-80
56,74,1.784888e-80
56,75,1.212893e-80
56,76,5.610889e-81
56,77,4.201609e-81
56,78,3.315358e-81
56,79,2.548466e-81
56,80,1.424057e-81
56,81,1.067101e-81
56,82,6.217198e-82
56,83,2.132956e-82
56,84,1.476553e-80
56,85,2.319060e-80
56,86,1.681466e-80
56,87,1.008852e-80
56,88,5.936940e-81
56,89,3.974473e-81
56,90,3.389823e-81
56,91,2.682803e-81
56,92,1.759483e-81
56,93,1.077719e-81
56,94,6.928594e-82
56,95,2.357177e-82
56,96,3.366713e-82
56,97,1.193760e-80
56,98,1.217955e-80
56,99,7.116868e-81
56,100,5.313353e-81
56,101,3.892310e-81
56,102,3.038462e-81
56,103,2.772131e-81
56,104,1.754191e-81
56,105,1.147194e-81
56,106,6.891700e-82
56,107,2.514813e-82
56,108,0.000000e+00
56,109,6.191373e-82
56,110,7.112677e-81
56,111,5.613794e-81
56,112,4.293766e-81
56,113,3.170703e-81
56,114,2.804653e-81
56,115,2.558472e-81
56,116,1.552728e-81
56,117,1.065462e-81
56,118,6.229413e-82
56,119,2.416868e-82
56,120,0.000000e+00
56,121,0.000000e+00
56,122,4.211213e-82
56,123,2.238087e-81
56,124,2.564875e-81
56,125,2.491981e-81
56,126,2.258029e-81
56,127,1.935998e-81
56,128,1.409083e-81
56,129,9.365194e-82
56,130,6.080521e-82
56,131,2.114358e-82
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,6.035366e-82
56,137,8.606842e-82
56,138,1.370317e-81
56,139,1.239942e-81
56,140,7.584961e-82
56,141,6.975897e-82
56,142,4.524024e-82
56,143,1.613694e-82
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,6.142965e-83
56,150,1.481175e-82
56,151,1.235482e-82
56,152,1.991667e-82
56,153,2.016493e-82
56,154,1.540412e-82
56,155,8.983901e-83
57,0,4.776818e-82
57,1,4.331698e-82
57,2,5.308793e-82
57,3,3.303489e-82
57,4,2.592698e-82
57,5,7.146109e-83
57,6,7.289904e-83
57,7,5.254624e-83
57,8,6.612771e-83
57,9,4.348440e-83
57,10,3.040944e-83
57,11,1.809683e-83
57,12,2.164254e-81
57,13,2.134903e-81
57,14,1.948092e-81
57,15,1.449109e-81
57,16,8.408944e-82
57,17,3.934129e-82
57,18,3.127669e-82
57,19,2.695387e-82
57,20,1.523140e-82
57,21,1.044682e-82
57,22,6.640898e-83
57,23,2.541809e-83
57,24,7.005576e-81
57,25,5.209456e-81
57,26,4.860059e-81
57,27,3.229641e-81
57,28,1.500411e-81
57,29,1.002196e-81
57,30,6.740201e-82
57,31,6.032134e-82
57,32,3.284881e-82
57,33,2.305575e-82
57,34,1.214769e-82
57,35,5.073119e-83
57,36,1.078818e-80
57,37,9.210310e-81
57,38,7.206364e-81
57,39,5.833727e-81
57,40,2.840272e-81
57,41,1.603712e-81
57,42,1.065719e-81
57,43,7.082807e-82
57,44,6.094277e-82
57,45,4.558361e-82
57,46,2.267767e-82
57,47,8.158358e-83
57,48,1.639873e-80
57,49,1.160768e-80
57,50,1.068328e-80
57,51,6.202300e-81
57,52,3.435036e-81
57,53,1.866345e-81
57,54,1.553580e-81
57,55,1.272732e-81
57,56,8.017552e-82
57,57,7.613588e-82
57,58,3.296475e-82
57,59,1.028513e-82
57,60,1.651972e-80
57,61,1.421898e-80
57,62,1.128602e-80
57,63,6.942246e-81
57,64,3.637990e-81
57,65,1.947199e-81
57,66,1.407565e-81
57,67,1.507517e-81
57,68,7.933964e-82
57,69,7.818049e-82
57,70,3.775852e-82
57,71,1.343625e-82
57,72,1.968654e-80
57,73,1.548177e-80
57,74,1.108795e-80
57,75,7.399377e-81
57,76,3.294536e-81
57,77,2.617560e-81
57,78,2.010044e-81
57,79,1.583490e-81
57,80,9.624563e-82
57,81,6.631358e-82
57,82,3.822467e-82
57,83,1.272614e-82
57,84,9.632765e-81
57,85,1.459350e-80
57,86,1.043473e-80
57,87,6.095511e-81
57,88,3.571098e-81
57,89,2.350631e-81
57,90,2.055736e-81
57,91,1.656033e-81
57,92,1.094511e-81
57,93,6.702072e-82
57,94,4.293821e-82
57,95,1.405906e-82
57,96,2.206292e-82
57,97,7.318134e-81
57,98,7.569504e-81
57,99,4.199683e-81
57,100,3.201642e-81
57,101,2.378913e-81
57,102,1.817176e-81
57,103,1.761902e-81
57,104,1.075627e-81
57,105,7.116549e-82
57,106,4.363219e-82
57,107,1.532276e-82
57,108,0.000000e+00
57,109,3.672171e-82
57,110,4.321583e-81
57,111,3.362318e-81
57,112,2.581250e-81
57,113,1.906841e-81
57,114,1.760159e-81
57,115,1.576460e-81
57,116,9.737069e-82
57,117,6.520789e-82
57,118,3.948814e-82
57,119,1.473889e-82
57,120,0.000000e+00
57,121,0.000000e+00
57,122,2.607065e-82
57,123,1.283497e-81
57,124,1.539865e-81
57,125,1.503109e-81
57,126,1.422671e-81
57,127,1.203629e-81
57,128,8.677265e-82
57,129,5.895559e-82
57,130,3.869812e-82
57,131,1.252023e-82
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,3.445233e-82
57,137,4.475877e-82
57,138,8.448332e-82
57,139,7.512374e-82
57,140,4.553594e-82
57,141,4.228150e-82
57,142,2.781404e-82
57,143,9.401518e-83
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,3.936796e-83
57,150,8.644069e-83
57,151,5.953447e-83
57,152,1.139905e-82
57,153,1.179715e-82
57,154,9.082386e-83
57,155,5.374507e-83
58,0,3.125097e-82
58,1,2.839772e-82
58,2,3.505489e-82
58,3,2.065501e-82
58,4,1.588268e-82
58,5,3.547167e-83
58,6,4.238036e-83
58,7,3.343103e-83
58,8,4.725031e-83
58,9,2.740034e-83
58,10,2.353640e-83
58,11,1.413560e-83
58,12,1.520096e-81
58,13,1.422129e-81
58,14,1.259889e-81
58,15,9.214366e-82
58,16,4.615361e-82
58,17,1.908441e-82
58,18,1.931304e-82
58,19,1.707343e-82
58,20,8.428598e-83
58,21,6.836598e-83
58,22,4.311333e-83
58,23,1.617338e-83
58,24,5.023337e-81
58,25,3.467068e-81
58,26,3.203543e-81
58,27,1.948636e-81
58,28,8.247566e-82
58,29,5.300603e-82
58,30,3.876098e-82
58,31,3.546379e-82
58,32,2.196479e-82
58,33,1.547644e-82
58,34,7.117092e-83
58,35,3.018579e-83
58,36,7.577059e-81
58,37,6.269334e-81
58,38,4.554325e-81
58,39,3.672596e-81
58,40,1.488123e-81
58,41,8.569427e-82
58,42,5.889396e-82
58,43,4.091181e-82
58,44,3.926067e-82
58,45,2.340545e-82
58,46,1.686728e-82
58,47,4.761797e-83
58,48,1.176930e-80
58,49,7.446364e-81
58,50,7.023384e-81
58,51,3.566471e-81
58,52,1.768613e-81
58,53,9.208080e-82
58,54,8.679938e-82
58,55,7.890304e-82
58,56,5.037828e-82
58,57,3.296475e-82
58,58,2.669414e-82
58,59,6.043842e-83
58,60,1.113644e-80
58,61,9.312515e-81
58,62,7.125377e-81
58,63,3.834229e-81
58,64,1.804089e-81
58,65,8.797192e-82
58,66,7.326445e-82
58,67,9.140223e-82
58,68,4.745115e-82
58,69,4.302145e-82
58,70,2.603983e-82
58,71,7.433343e-83
58,72,1.373413e-80
58,73,1.014483e-80
58,74,6.615117e-81
58,75,4.010952e-81
58,76,1.319525e-81
58,77,1.442772e-81
58,78,1.153494e-81
58,79,9.233470e-82
58,80,5.682105e-82
58,81,4.381666e-82
58,82,2.367522e-82
58,83,6.481529e-83
58,84,6.088576e-81
58,85,8.970942e-81
58,86,5.948277e-81
58,87,3.053680e-81
58,88,1.663748e-81
58,89,1.089988e-81
58,90,1.122575e-81
58,91,9.402857e-82
58,92,6.120208e-82
58,93,3.964226e-82
58,94,2.663573e-82
58,95,6.941772e-83
58,96,1.288427e-82
58,97,3.992563e-81
58,98,4.156306e-81
58,99,1.764537e-81
58,100,1.568371e-81
58,101,1.215652e-81
58,102,9.198554e-82
58,103,1.033812e-81
58,104,5.915182e-82
58,105,3.991120e-82
58,106,2.608055e-82
58,107,7.427089e-83
58,108,0.000000e+00
58,109,1.441160e-82
58,110,2.112825e-81
58,111,1.513365e-81
58,112,1.214686e-81
58,113,8.811286e-82
58,114,9.711046e-82
58,115,8.717107e-82
58,116,5.312848e-82
58,117,3.450529e-82
58,118,2.297999e-82
58,119,6.912126e-83
58,120,0.000000e+00
58,121,0.000000e+00
58,122,9.636120e-83
58,123,4.106455e-82
58,124,6.736831e-82
58,125,7.543240e-82
58,126,7.351876e-82
58,127,6.475519e-82
58,128,4.485908e-82
58,129,3.118849e-82
58,130,2.247091e-82
58,131,5.392451e-83
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,9.108921e-83
58,137,5.488493e-83
58,138,4.355239e-82
58,139,3.595815e-82
58,140,1.839834e-82
58,141,1.954960e-82
58,142,1.450406e-82
58,143,3.546805e-83
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,2.461953e-83
58,150,3.217606e-83
58,151,-1.334137e-83
58,152,3.381675e-83
58,153,4.021949e-83
58,154,3.593037e-83
58,155,2.106368e-83
59,0,9.066927e-83
59,1,8.359716e-83
59,2,9.964342e-83
59,3,6.828083e-83
59,4,5.317766e-83
59,5,1.824438e-83
59,6,1.688721e-83
59,7,1.045455e-83
59,8,1.075197e-83
59,9,1.032948e-83
59,10,4.880768e-84
59,11,2.611223e-84
59,12,3.906540e-82
59,13,4.264495e-82
59,14,3.857064e-82
59,15,3.010354e-82
59,16,2.056131e-82
59,17,1.075394e-82
59,18,6.710580e-83
59,19,5.733114e-83
59,20,3.582763e-83
59,21,2.134199e-83
59,22,1.266647e-83
59,23,4.199629e-84
59,24,1.166180e-81
59,25,9.845373e-82
59,26,9.394931e-82
59,27,7.172401e-82
59,28,3.740559e-82
59,29,2.508361e-82
59,30,1.499860e-82
59,31,1.292155e-82
59,32,7.399188e-83
59,33,5.039678e-83
59,34,2.409958e-83
59,35,9.879104e-84
59,36,1.851759e-81
59,37,1.711544e-81
59,38,1.441985e-81
59,39,1.219544e-81
59,40,7.194790e-82
59,41,3.688686e-82
59,42,2.543184e-82
59,43,1.703026e-82
59,44,1.309276e-82
59,45,7.748903e-83
59,46,4.277491e-83
59,47,2.277986e-83
59,48,2.711964e-81
59,49,2.291211e-81
59,50,2.220839e-81
59,51,1.369779e-81
59,52,8.800905e-82
59,53,4.960560e-82
59,54,3.832593e-82
59,55,2.575603e-82
59,56,1.671435e-82
59,57,1.028513e-82
59,58,6.043842e-83
59,59,3.757323e-83
59,60,3.010186e-81
59,61,2.737878e-81
59,62,2.235847e-81
59,63,1.664295e-81
59,64,9.291773e-82
59,65,5.490867e-82
59,66,4.011130e-82
59,67,3.237948e-82
59,68,1.885494e-82
59,69,1.423530e-82
59,70,7.335674e-83
59,71,4.038374e-83
59,72,3.450715e-81
59,73,3.070245e-81
59,74,2.439724e-81
59,75,1.792237e-81
59,76,9.679303e-82
59,77,6.087162e-82
59,78,4.610793e-82
59,79,3.335775e-82
59,80,2.173122e-82
59,81,1.480790e-82
59,82,8.005064e-83
59,83,3.451952e-83
59,84,1.944731e-81
59,85,3.092089e-81
59,86,2.367326e-81
59,87,1.600092e-81
59,88,9.736257e-82
59,89,6.454950e-82
59,90,4.978259e-82
59,91,3.708029e-82
59,92,2.451623e-82
59,93,1.520271e-82
59,94,8.868945e-83
59,95,3.467628e-83
59,96,4.763603e-83
59,97,1.733430e-81
59,98,1.791275e-81
59,99,1.188483e-81
59,100,8.303984e-82
59,101,5.846245e-82
59,102,4.522817e-82
59,103,3.826642e-82
59,104,2.502912e-82
59,105,1.595345e-82
59,106,9.012101e-83
59,107,3.967343e-83
59,108,0.000000e+00
59,109,1.067364e-82
59,110,1.107676e-81
59,111,9.157593e-82
59,112,6.856039e-82
59,113,5.113287e-82
59,114,4.012487e-82
59,115,3.606668e-82
59,116,2.263417e-82
59,117,1.556664e-82
59,118,8.540947e-83
59,119,4.060439e-83
59,120,0.000000e+00
59,121,0.000000e+00
59,122,7.968860e-83
59,123,4.133312e-82
59,124,4.234333e-82
59,125,3.719287e-82
59,126,3.391182e-82
59,127,2.831894e-82
59,128,2.132146e-82
59,129,1.409365e-82
59,130,8.458466e-83
59,131,3.649884e-83
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,1.142894e-82
59,137,1.810590e-82
59,138,2.107189e-82
59,139,1.953464e-82
59,140,1.292672e-82
59,141,1.124563e-82
59,142,6.774491e-83
59,143,2.989315e-83
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,7.519449e-84
59,150,2.503982e-83
59,151,3.130690e-83
59,152,3.702624e-83
59,153,3.637372e-83
59,154,2.599104e-83
59,155,1.588723e-83
60,0,1.576909e-80
60,1,1.416108e-80
60,2,1.803248e-80
60,3,1.057293e-80
60,4,7.921298e-81
60,5,1.748973e-81
60,6,1.970445e-81
60,7,1.567139e-81
60,8,2.330541e-81
60,9,1.253773e-81
60,10,1.177224e-81
60,11,7.014273e-82
60,12,7.843114e-80
60,13,7.157892e-80
60,14,6.421901e-80
60,15,4.639469e-80
60,16,2.191137e-80
60,17,9.220739e-81
60,18,9.312222e-81
60,19,8.369303e-81
60,20,3.984760e-81
60,21,3.428547e-81
60,22,2.221092e-81
60,23,8.210860e-82
60,24,2.590898e-79
60,25,1.762276e-79
60,26,1.619956e-79
60,27,9.697477e-80
60,28,4.080925e-80
60,29,2.583447e-80
60,30,1.843818e-80
60,31,1.717235e-80
60,32,1.070533e-80
60,33,8.280463e-81
60,34,3.787144e-81
60,35,1.491223e-81
60,36,3.925440e-79
60,37,3.231485e-79
60,38,2.320648e-79
60,39,1.855648e-79
60,40,7.087766e-80
60,41,4.091635e-80
60,42,2.680594e-80
60,43,1.936626e-80
60,44,1.933929e-80
60,45,1.159489e-80
60,46,7.772686e-81
60,47,2.365228e-81
60,48,5.972027e-79
60,49,3.796124e-79
60,50,3.592940e-79
60,51,1.775265e-79
60,52,8.786265e-80
60,53,4.324842e-80
60,54,4.042815e-80
60,55,3.870015e-80
60,56,2.543440e-80
60,57,1.651972e-80
60,58,1.113644e-80
60,59,3.010186e-81
60,60,6.446530e-79
60,61,4.695895e-79
60,62,3.606382e-79
60,63,1.912239e-79
60,64,8.816213e-80
60,65,4.012011e-80
60,66,3.356621e-80
60,67,4.517702e-80
60,68,2.308908e-80
60,69,2.192843e-80
60,70,1.192302e-80
60,71,3.744072e-81
60,72,6.899789e-79
60,73,5.139207e-79
60,74,3.363450e-79
60,75,1.972962e-79
60,76,6.113332e-80
60,77,6.911107e-80
60,78,5.633095e-80
60,79,4.534763e-80
60,80,2.707029e-80
60,81,2.184287e-80
60,82,1.207329e-80
60,83,3.148068e-81
60,84,3.078862e-79
60,85,4.549082e-79
60,86,2.980202e-79
60,87,1.474905e-79
60,88,7.975528e-80
60,89,5.112834e-80
60,90,5.410070e-80
60,91,4.638816e-80
60,92,2.998281e-80
60,93,1.929528e-80
60,94,1.372413e-80
60,95,3.481095e-81
60,96,6.522743e-81
60,97,2.019065e-79
60,98,2.066947e-79
60,99,8.440590e-80
60,100,7.850536e-80
60,101,5.829913e-80
60,102,4.420845e-80
60,103,5.086828e-80
60,104,2.904061e-80
60,105,1.938351e-80
60,106,1.303870e-80
60,107,3.564035e-81
60,108,0.000000e+00
60,109,7.436490e-81
60,110,1.048670e-79
60,111,7.433746e-80
60,112,5.897166e-80
60,113,4.205748e-80
60,114,4.736419e-80
60,115,4.289054e-80
60,116,2.592324e-80
60,117,1.668749e-80
60,118,1.141743e-80
60,119,3.286109e-81
60,120,0.000000e+00
60,121,0.000000e+00
60,122,4.211719e-81
60,123,1.916141e-80
60,124,3.331352e-80
60,125,3.680431e-80
60,126,3.534508e-80
60,127,3.145463e-80
60,128,2.168415e-80
60,129,1.524342e-80
60,130,1.118601e-80
60,131,2.588301e-81
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,4.059043e-81
60,137,1.209709e-82
60,138,2.030135e-80
60,139,1.698259e-80
60,140,8.361161e-81
60,141,9.309757e-81
60,142,7.098848e-81
60,143,1.617512e-81
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,1.268910e-81
60,150,1.386872e-81
60,151,-1.133023e-81
60,152,1.329558e-81
60,153,1.698007e-81
60,154,1.630636e-81
60,155,9.444502e-82
61,0,1.361343e-80
61,1,1.238485e-80
61,2,1.526901e-80
61,3,9.233298e-81
61,4,7.099542e-81
61,5,1.848270e-81
61,6,1.975477e-81
61,7,1.428497e-81
61,8,1.882903e-81
61,9,1.171187e-81
61,10,9.139116e-82
61,11,5.476369e-82
61,12,6.392079e-80
61,13,6.121680e-80
61,14,5.515510e-80
61,15,4.066043e-80
61,16,2.209493e-80
61,17,9.607867e-81
61,18,8.217760e-81
61,19,7.303844e-81
61,20,3.848783e-81
61,21,2.904515e-81
61,22,1.876996e-81
61,23,6.943409e-82
61,24,2.068175e-79
61,25,1.489207e-79
61,26,1.378472e-79
61,27,8.827078e-80
61,28,3.973272e-80
61,29,2.554105e-80
61,30,1.713246e-80
61,31,1.567909e-80
61,32,9.377449e-81
61,33,6.980859e-81
61,34,3.305626e-81
61,35,1.329388e-81
61,36,3.151820e-79
61,37,2.660252e-79
61,38,2.018030e-79
61,39,1.621323e-79
61,40,7.278586e-80
61,41,4.013891e-80
61,42,2.630542e-80
61,43,1.843643e-80
61,44,1.694726e-80
61,45,1.035517e-80
61,46,6.509367e-81
61,47,2.126420e-81
61,48,4.836241e-79
61,49,3.188960e-79
61,50,3.056771e-79
61,51,1.650015e-79
61,52,8.780841e-80
61,53,4.563447e-80
61,54,3.898017e-80
61,55,3.397525e-80
61,56,2.204621e-80
61,57,1.421898e-80
61,58,9.312515e-81
61,59,2.737878e-81
61,60,4.695895e-79
61,61,4.411142e-79
61,62,3.110304e-79
61,63,1.834812e-79
61,64,9.166097e-80
61,65,4.609150e-80
61,66,3.493669e-80
61,67,4.013187e-80
61,68,2.133776e-80
61,69,1.891233e-80
61,70,1.036608e-80
61,71,3.481433e-81
61,72,5.735526e-79
61,73,4.322352e-79
61,74,2.978341e-79
61,75,1.930610e-79
61,76,7.620756e-80
61,77,6.620080e-80
61,78,5.157386e-80
61,79,4.088298e-80
61,80,2.502260e-80
61,81,1.897563e-80
61,82,1.061038e-80
61,83,3.174677e-81
61,84,2.675632e-79
61,85,4.007431e-79
61,86,2.763009e-79
61,87,1.524996e-79
61,88,8.716527e-80
61,89,5.518580e-80
61,90,5.145987e-80
61,91,4.228616e-80
61,92,2.770133e-80
61,93,1.761082e-80
61,94,1.179749e-80
61,95,3.433696e-81
61,96,5.630532e-81
61,97,1.917494e-79
61,98,1.980367e-79
61,99,9.786488e-80
61,100,8.006469e-80
61,101,5.776689e-80
61,102,4.346043e-80
61,103,4.562526e-80
61,104,2.700459e-80
61,105,1.799276e-80
61,106,1.139708e-80
61,107,3.596167e-81
61,108,0.000000e+00
61,109,8.207707e-81
61,110,1.061546e-79
61,111,8.040262e-80
61,112,6.200699e-80
61,113,4.373288e-80
61,114,4.365779e-80
61,115,3.923509e-80
61,116,2.419840e-80
61,117,1.598047e-80
61,118,1.016461e-80
61,119,3.409368e-81
61,120,0.000000e+00
61,121,0.000000e+00
61,122,5.383149e-81
61,123,2.674893e-80
61,124,3.601287e-80
61,125,3.554880e-80
61,126,3.369677e-80
61,127,2.947410e-80
61,128,2.082963e-80
61,129,1.437022e-80
61,130,9.930867e-81
61,131,2.811131e-81
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,6.476206e-81
61,137,5.843693e-81
61,138,1.951319e-80
61,139,1.703706e-80
61,140,9.567470e-81
61,141,9.549558e-81
61,142,6.699838e-81
61,143,1.951748e-81
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,1.023993e-81
61,150,1.658825e-81
61,151,2.397371e-82
61,152,2.020422e-81
61,153,2.233144e-81
61,154,1.870959e-81
61,155,1.104726e-81
62,0,1.070921e-80
62,1,9.652344e-81
62,2,1.193528e-80
62,3,7.394819e-81
62,4,5.926421e-81
62,5,1.661665e-81
62,6,1.629736e-81
62,7,1.168630e-81
62,8,1.372365e-81
62,9,9.572312e-82
62,10,6.340785e-82
62,11,3.838713e-82
62,12,4.763632e-80
62,13,4.760812e-80
62,14,4.326232e-80
62,15,3.239061e-80
62,16,1.926207e-80
62,17,8.912416e-81
62,18,6.757428e-81
62,19,5.777234e-81
62,20,3.396295e-81
62,21,2.318298e-81
62,22,1.398068e-81
62,23,5.378980e-82
62,24,1.514313e-79
62,25,1.150226e-79
62,26,1.075881e-79
62,27,7.254077e-80
62,28,3.456671e-80
62,29,2.250627e-80
62,30,1.446423e-80
62,31,1.280672e-80
62,32,7.498524e-81
62,33,5.452195e-81
62,34,2.632774e-81
62,35,1.072772e-81
62,36,2.335915e-79
62,37,2.025633e-79
62,38,1.592459e-79
62,39,1.301755e-79
62,40,6.506820e-80
62,41,3.577612e-80
62,42,2.275105e-80
62,43,1.558041e-80
62,44,1.349892e-80
62,45,8.354229e-81
62,46,4.999517e-81
62,47,1.749762e-81
62,48,3.560913e-79
62,49,2.541990e-79
62,50,2.356612e-79
62,51,1.388184e-79
62,52,7.927784e-80
62,53,4.197597e-80
62,54,3.365540e-80
62,55,2.732907e-80
62,56,1.778585e-80
62,57,1.128602e-80
62,58,7.125377e-81
62,59,2.235847e-81
62,60,3.606382e-79
62,61,3.110304e-79
62,62,2.793402e-79
62,63,1.561664e-79
62,64,8.429161e-80
62,65,4.453747e-80
62,66,3.139235e-80
62,67,3.275550e-80
62,68,1.809977e-80
62,69,1.504332e-80
62,70,8.218091e-81
62,71,2.954336e-81
62,72,4.294558e-79
62,73,3.416192e-79
62,74,2.440529e-79
62,75,1.644143e-79
62,76,7.554156e-80
62,77,5.758731e-80
62,78,4.372451e-80
62,79,3.410907e-80
62,80,2.072892e-80
62,81,1.519075e-80
62,82,8.583613e-81
62,83,2.831221e-81
62,84,2.103429e-79
62,85,3.252522e-79
62,86,2.339544e-79
62,87,1.378819e-79
62,88,8.197875e-80
62,89,5.230306e-80
62,90,4.452432e-80
62,91,3.566085e-80
62,92,2.352069e-80
62,93,1.462838e-80
62,94,9.411832e-81
62,95,3.067305e-81
62,96,4.560483e-81
62,97,1.636885e-79
62,98,1.695110e-79
62,99,9.716288e-80
62,100,7.262489e-80
62,101,5.171157e-80
62,102,3.906571e-80
62,103,3.737059e-80
62,104,2.313487e-80
62,105,1.520997e-80
62,106,9.280524e-81
62,107,3.273502e-81
62,108,0.000000e+00
62,109,8.053965e-81
62,110,9.665431e-80
62,111,7.582005e-80
62,112,5.830262e-80
62,113,4.087159e-80
62,114,3.693424e-80
62,115,3.360041e-80
62,116,2.069956e-80
62,117,1.402308e-80
62,118,8.368521e-81
62,119,3.157241e-81
62,120,0.000000e+00
62,121,0.000000e+00
62,122,5.700299e-81
62,123,2.896731e-80
62,124,3.406406e-80
62,125,3.171694e-80
62,126,2.941309e-80
62,127,2.529330e-80
62,128,1.830018e-80
62,129,1.241331e-80
62,130,8.180316e-81
62,131,2.691627e-81
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,7.493902e-81
62,137,9.321605e-81
62,138,1.724747e-80
62,139,1.561669e-80
62,140,9.541411e-81
62,141,8.871958e-81
62,142,5.864237e-81
62,143,1.995242e-81
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,7.923892e-82
62,150,1.758934e-81
62,151,1.203578e-81
62,152,2.337047e-81
62,153,2.418998e-81
62,154,1.878273e-81
62,155,1.114484e-81
63,0,6.673645e-81
63,1,5.948647e-81
63,2,6.805153e-81
63,3,4.811382e-81
63,4,4.056631e-81
63,5,1.497494e-81
63,6,1.293953e-81
63,7,7.500479e-82
63,8,6.237119e-82
63,9,7.032596e-82
63,10,2.115797e-82
63,11,1.302738e-82
63,12,2.379157e-80
63,13,2.804542e-80
63,14,2.623329e-80
63,15,2.081616e-80
63,16,1.641355e-80
63,17,8.587335e-81
63,18,4.739016e-81
63,19,3.726503e-81
63,20,2.727376e-81
63,21,1.418207e-81
63,22,7.737849e-82
63,23,3.373815e-82
63,24,6.652114e-80
63,25,6.492058e-80
63,26,6.296654e-80
63,27,5.217256e-80
63,28,2.908918e-80
63,29,1.954625e-80
63,30,1.092919e-80
63,31,9.186642e-81
63,32,4.953902e-81
63,33,3.237208e-81
63,34,1.690151e-81
63,35,7.162549e-82
63,36,1.093828e-79
63,37,1.072507e-79
63,38,9.944471e-80
63,39,8.422717e-80
63,40,5.835894e-80
63,41,2.991960e-80
63,42,1.911661e-80
63,43,1.237918e-80
63,44,8.714490e-81
63,45,5.581305e-81
63,46,2.724247e-81
63,47,1.151239e-81
63,48,1.528672e-79
63,49,1.555424e-79
63,50,1.426656e-79
63,51,1.036141e-79
63,52,6.984563e-80
63,53,4.013759e-80
63,54,2.782481e-80
63,55,1.767082e-80
63,56,1.147714e-80
63,57,6.942246e-81
63,58,3.834229e-81
63,59,1.664295e-81
63,60,1.912239e-79
63,61,1.834812e-79
63,62,1.561664e-79
63,63,1.483869e-79
63,64,7.604322e-80
63,65,4.576064e-80
63,66,3.005237e-80
63,67,2.218201e-80
63,68,1.382268e-80
63,69,9.327933e-81
63,70,5.098954e-81
63,71,2.298271e-81
63,72,2.058456e-79
63,73,2.028359e-79
63,74,1.761572e-79
63,75,1.382983e-79
63,76,8.407930e-80
63,77,4.605178e-80
63,78,3.322057e-80
63,79,2.426349e-80
63,80,1.555385e-80
63,81,9.814911e-81
63,82,5.612571e-81
63,83,2.546617e-81
63,84,1.331059e-79
63,85,2.193619e-79
63,86,1.803919e-79
63,87,1.293786e-79
63,88,8.104700e-80
63,89,5.234948e-80
63,90,3.679192e-80
63,91,2.694231e-80
63,92,1.804710e-80
63,93,1.082619e-80
63,94,5.966161e-81
63,95,2.719699e-81
63,96,3.416138e-81
63,97,1.339876e-79
63,98,1.377081e-79
63,99,1.035983e-79
63,100,6.783842e-80
63,101,4.583481e-80
63,102,3.474525e-80
63,103,2.678723e-80
63,104,1.834049e-80
63,105,1.172344e-80
63,106,6.236506e-81
63,107,3.013645e-81
63,108,0.000000e+00
63,109,9.113178e-81
63,110,8.982033e-80
63,111,7.655972e-80
63,112,5.688307e-80
63,113,4.042671e-80
63,114,2.900778e-80
63,115,2.631794e-80
63,116,1.664877e-80
63,117,1.170017e-80
63,118,5.980061e-81
63,119,3.019151e-81
63,120,0.000000e+00
63,121,0.000000e+00
63,122,6.984111e-81
63,123,3.699987e-80
63,124,3.502077e-80
63,125,2.811456e-80
63,126,2.515254e-80
63,127,2.069407e-80
63,128,1.583259e-80
63,129,1.027873e-80
63,130,5.835585e-81
63,131,2.759442e-81
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,1.038638e-80
63,137,1.687138e-80
63,138,1.550878e-80
63,139,1.489596e-80
63,140,1.056654e-80
63,141,8.713572e-81
63,142,4.959038e-81
63,143,2.308906e-81
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,4.590886e-82
63,150,2.094790e-81
63,151,3.112360e-81
63,152,3.215183e-81
63,153,3.072175e-81
63,154,2.132452e-81
63,155,1.261126e-81
64,0,3.435260e-81
64,1,3.069755e-81
64,2,3.273214e-81
64,3,2.558395e-81
64,4,2.256438e-81
64,5,9.241264e-82
64,6,7.459978e-82
64,7,4.014551e-82
64,8,2.420335e-82
64,9,3.876218e-82
64,10,4.029781e-83
64,11,2.553036e-83
64,12,1.010578e-80
64,13,1.383627e-80
64,14,1.332747e-80
64,15,1.097183e-80
64,16,1.002570e-80
64,17,5.424762e-81
64,18,2.635048e-81
64,19,1.904917e-81
64,20,1.616947e-81
64,21,7.238039e-82
64,22,3.431717e-82
64,23,1.674517e-82
64,24,2.498065e-80
64,25,3.129944e-80
64,26,3.121155e-80
64,27,2.937565e-80
64,28,1.751923e-80
64,29,1.201838e-80
64,30,6.287608e-81
64,31,5.143618e-81
64,32,2.640244e-81
64,33,1.618827e-81
64,34,8.849990e-82
64,35,3.841707e-82
64,36,4.421098e-80
64,37,4.859331e-80
64,38,5.200322e-80
64,39,4.430488e-80
64,40,3.609652e-80
64,41,1.867733e-80
64,42,1.143173e-80
64,43,7.052776e-81
64,44,4.588168e-81
64,45,3.067078e-81
64,46,1.306009e-81
64,47,6.387582e-82
64,48,5.604165e-80
64,49,7.961488e-80
64,50,7.313078e-80
64,51,6.012549e-80
64,52,4.359040e-80
64,53,2.477453e-80
64,54,1.694224e-80
64,55,9.474967e-81
64,56,6.106066e-81
64,57,3.637990e-81
64,58,1.804089e-81
64,59,9.291773e-82
64,60,8.816213e-80
64,61,9.166097e-80
64,62,8.429161e-80
64,63,7.604322e-80
64,64,6.067522e-80
64,65,2.976146e-80
64,66,1.819658e-80
64,67,1.247101e-80
64,68,7.980302e-81
64,69,4.827468e-81
64,70,2.649167e-81
64,71,1.360354e-81
64,72,8.644215e-80
64,73,1.007832e-79
64,74,9.957796e-80
64,75,8.370242e-80
64,76,5.764042e-80
64,77,2.780758e-80
64,78,1.831621e-80
64,79,1.385687e-80
64,80,8.961320e-81
64,81,5.231158e-81
64,82,3.000235e-81
64,83,1.583772e-81
64,84,7.042415e-80
64,85,1.198129e-79
64,86,1.053162e-79
64,87,8.270524e-80
64,88,5.298412e-80
64,89,3.359389e-80
64,90,2.195188e-80
64,91,1.566019e-80
64,92,1.058289e-80
64,93,6.200132e-81
64,94,3.124907e-81
64,95,1.677579e-81
64,96,2.033663e-81
64,97,8.089693e-80
64,98,8.329875e-80
64,99,6.936020e-80
64,100,4.317105e-80
64,101,2.863777e-80
64,102,2.174349e-80
64,103,1.514215e-80
64,104,1.089699e-80
64,105,6.826943e-81
64,106,3.428137e-81
64,107,1.900504e-81
64,108,0.000000e+00
64,109,6.214475e-81
64,110,5.733749e-80
64,111,5.030269e-80
64,112,3.713745e-80
64,113,2.628113e-80
64,114,1.716375e-80
64,115,1.566586e-80
64,116,9.972452e-81
64,117,7.134569e-81
64,118,3.378999e-81
64,119,1.935595e-81
64,120,0.000000e+00
64,121,0.000000e+00
64,122,4.885947e-81
64,123,2.593633e-80
64,124,2.312784e-80
64,125,1.752934e-80
64,126,1.554622e-80
64,127,1.247193e-80
64,128,9.792210e-81
64,129,6.289156e-81
64,130,3.321052e-81
64,131,1.810299e-81
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,7.466678e-81
64,137,1.264437e-80
64,138,9.717094e-81
64,139,9.574202e-81
64,140,7.149712e-81
64,141,5.669958e-81
64,142,3.049507e-81
64,143,1.571116e-81
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,2.324499e-82
64,150,1.451073e-81
64,151,2.453819e-81
64,152,2.299447e-81
64,153,2.151434e-81
64,154,1.450818e-81
64,155,8.583022e-82
65,0,1.838957e-81
65,1,1.621310e-81
65,2,1.647656e-81
65,3,1.386276e-81
65,4,1.244206e-81
65,5,5.891645e-82
65,6,4.948857e-82
65,7,2.433779e-82
65,8,8.794077e-83
65,9,2.417852e-82
65,10,-6.426712e-84
65,11,-3.810593e-85
65,12,4.399184e-81
65,13,7.165668e-81
65,14,6.817740e-81
65,15,5.917780e-81
65,16,6.189746e-81
65,17,3.385752e-81
65,18,1.470770e-81
65,19,1.064036e-81
65,20,1.010454e-81
65,21,3.784991e-82
65,22,1.822119e-82
65,23,8.402442e-83
65,24,8.244447e-81
65,25,1.547473e-80
65,26,1.574973e-80
65,27,1.669043e-80
65,28,1.067512e-80
65,29,7.321276e-81
65,30,3.778059e-81
65,31,3.053763e-81
65,32,1.464769e-81
65,33,8.203957e-82
65,34,4.940216e-82
65,35,2.182619e-82
65,36,1.713742e-80
65,37,2.210595e-80
65,38,2.752042e-80
65,39,2.457526e-80
65,40,2.193878e-80
65,41,1.089358e-80
65,42,7.360282e-81
65,43,4.553033e-81
65,44,2.560083e-81
65,45,1.736382e-81
65,46,6.298355e-82
65,47,3.585061e-82
65,48,1.798719e-80
65,49,4.137542e-80
65,50,3.755718e-80
65,51,3.514916e-80
65,52,2.632821e-80
65,53,1.610241e-80
65,54,9.537278e-81
65,55,5.472638e-81
65,56,3.370047e-81
65,57,1.947199e-81
65,58,8.797192e-82
65,59,5.490867e-82
65,60,4.012011e-80
65,61,4.609150e-80
65,62,4.453747e-80
65,63,4.576064e-80
65,64,2.976146e-80
65,65,2.537093e-80
65,66,1.201078e-80
65,67,6.603973e-81
65,68,4.834992e-81
65,69,2.600834e-81
65,70,1.454498e-81
65,71,7.970985e-82
65,72,3.490288e-80
65,73,5.153325e-80
65,74,5.642889e-80
65,75,5.190580e-80
65,76,3.625742e-80
65,77,1.738597e-80
65,78,1.158583e-80
65,79,7.681811e-81
65,80,5.373348e-81
65,81,2.849865e-81
65,82,1.694793e-81
65,83,9.895031e-82
65,84,3.713723e-80
65,85,6.647948e-80
65,86,6.104072e-80
65,87,5.098044e-80
65,88,3.358221e-80
65,89,2.142251e-80
65,90,1.312972e-80
65,91,9.184364e-81
65,92,6.322268e-81
65,93,3.650078e-81
65,94,1.706312e-81
65,95,1.048063e-81
65,96,1.069916e-81
65,97,4.758788e-80
65,98,4.969950e-80
65,99,4.390679e-80
65,100,2.635413e-80
65,101,1.785177e-80
65,102,1.368196e-80
65,103,8.890242e-81
65,104,6.603535e-81
65,105,4.156967e-81
65,106,1.930185e-81
65,107,1.189341e-81
65,108,0.000000e+00
65,109,3.768137e-81
65,110,3.538366e-80
65,111,3.144330e-80
65,112,2.317569e-80
65,113,1.667752e-80
65,114,1.034627e-80
65,115,9.450374e-81
65,116,6.032120e-81
65,117,4.461714e-81
65,118,1.956847e-81
65,119,1.227630e-81
65,120,0.000000e+00
65,121,0.000000e+00
65,122,3.194500e-81
65,123,1.707031e-80
65,124,1.469162e-80
65,125,1.098350e-80
65,126,9.618618e-81
65,127,7.672948e-81
65,128,6.099330e-81
65,129,3.832317e-81
65,130,1.931076e-81
65,131,1.166942e-81
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,4.991077e-81
65,137,8.833694e-81
65,138,6.142111e-81
65,139,6.127651e-81
65,140,4.665040e-81
65,141,3.612207e-81
65,142,1.888724e-81
65,143,1.038568e-81
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,1.209892e-82
65,150,9.802719e-82
65,151,1.754685e-81
65,152,1.563367e-81
65,153,1.447770e-81
65,154,9.564707e-82
65,155,5.630452e-82
66,0,1.315483e-81
66,1,1.201011e-81
66,2,1.266773e-81
66,3,9.641303e-82
66,4,8.514838e-82
66,5,3.762957e-82
66,6,2.949378e-82
66,7,1.633840e-82
66,8,1.024160e-82
66,9,1.623606e-82
66,10,2.371146e-83
66,11,1.602311e-83
66,12,3.984422e-81
66,13,5.445130e-81
66,14,5.174282e-81
66,15,4.241912e-81
66,16,3.852953e-81
66,17,2.103705e-81
66,18,1.052148e-81
66,19,8.390880e-82
66,20,6.400401e-82
66,21,2.883634e-82
66,22,1.549303e-82
66,23,7.115124e-83
66,24,9.615523e-81
66,25,1.201468e-80
66,26,1.195900e-80
66,27,1.139722e-80
66,28,6.905651e-81
66,29,4.759334e-81
66,30,2.579999e-81
66,31,2.046502e-81
66,32,1.063981e-81
66,33,6.503400e-82
66,34,3.608063e-82
66,35,1.558043e-82
66,36,1.714464e-80
66,37,1.909240e-80
66,38,1.957944e-80
66,39,1.760183e-80
66,40,1.384012e-80
66,41,6.644125e-81
66,42,4.627464e-81
66,43,3.018626e-81
66,44,1.881322e-81
66,45,1.152184e-81
66,46,5.157834e-82
66,47,2.430735e-82
66,48,2.127764e-80
66,49,3.029900e-80
66,50,2.940157e-80
66,51,2.326782e-80
66,52,1.650455e-80
66,53,9.690673e-81
66,54,7.384619e-81
66,55,3.393848e-81
66,56,2.406064e-81
66,57,1.407565e-81
66,58,7.326445e-82
66,59,4.011130e-82
66,60,3.356621e-80
66,61,3.493669e-80
66,62,3.139235e-80
66,63,3.005237e-80
66,64,1.819658e-80
66,65,1.201078e-80
66,66,1.172669e-80
66,67,4.893241e-81
66,68,3.182075e-81
66,69,2.003644e-81
66,70,1.064678e-81
66,71,5.425915e-82
66,72,3.365481e-80
66,73,3.939489e-80
66,74,3.843966e-80
66,75,3.269530e-80
66,76,2.232620e-80
66,77,1.036832e-80
66,78,8.329947e-81
66,79,5.338828e-81
66,80,3.611240e-81
66,81,2.180097e-81
66,82,1.213290e-81
66,83,6.504452e-82
66,84,2.733343e-80
66,85,4.625479e-80
66,86,4.057546e-80
66,87,3.196173e-80
66,88,2.055071e-80
66,89,1.359321e-80
66,90,8.835971e-81
66,91,6.022845e-81
66,92,4.200142e-81
66,93,2.515862e-81
66,94,1.254426e-81
66,95,6.835722e-82
66,96,7.949281e-82
66,97,3.136735e-80
66,98,3.216888e-80
66,99,2.641709e-80
66,100,1.646476e-80
66,101,1.134648e-80
66,102,8.791873e-81
66,103,6.247241e-81
66,104,4.404284e-81
66,105,2.768329e-81
66,106,1.358784e-81
66,107,7.586107e-82
66,108,0.000000e+00
66,109,2.379167e-81
66,110,2.188288e-80
66,111,1.935749e-80
66,112,1.425821e-80
66,113,1.051417e-80
66,114,6.980903e-81
66,115,6.252071e-81
66,116,4.060439e-81
66,117,2.847639e-81
66,118,1.379207e-81
66,119,7.789157e-82
66,120,0.000000e+00
66,121,0.000000e+00
66,122,1.862402e-81
66,123,9.930472e-81
66,124,8.984328e-81
66,125,7.138620e-81
66,126,6.428893e-81
66,127,5.093834e-81
66,128,3.954870e-81
66,129,2.549066e-81
66,130,1.348853e-81
66,131,7.264295e-82
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,2.894052e-81
66,137,5.130625e-81
66,138,4.023282e-81
66,139,3.876543e-81
66,140,2.921026e-81
66,141,2.297791e-81
66,142,1.229433e-81
66,143,6.282223e-82
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,9.960779e-83
66,150,5.983230e-82
66,151,9.921014e-82
66,152,9.269288e-82
66,153,8.743312e-82
66,154,5.871741e-82
66,155,3.493008e-82
67,0,1.383345e-81
67,1,1.227701e-81
67,2,1.492602e-81
67,3,9.733762e-82
67,4,7.718372e-82
67,5,2.336689e-82
67,6,2.245681e-82
67,7,1.503987e-82
67,8,1.701449e-82
67,9,1.345198e-82
67,10,7.313612e-83
67,11,4.433020e-83
67,12,5.873762e-81
67,13,6.085316e-81
67,14,5.565931e-81
67,15,4.222282e-81
67,16,2.654557e-81
67,17,1.368728e-81
67,18,9.402585e-82
67,19,7.717249e-82
67,20,4.790466e-82
67,21,3.045382e-82
67,22,1.788669e-82
67,23,7.307898e-83
67,24,1.812445e-80
67,25,1.445489e-80
67,26,1.362784e-80
67,27,9.793560e-81
67,28,4.822611e-81
67,29,3.331027e-81
67,30,2.057053e-81
67,31,1.777132e-81
67,32,1.025443e-81
67,33,7.226716e-82
67,34,3.511618e-82
67,35,1.432939e-82
67,36,2.821250e-80
67,37,2.522350e-80
67,38,2.053012e-80
67,39,1.686885e-80
67,40,9.397047e-81
67,41,5.010697e-81
67,42,3.038355e-81
67,43,2.029806e-81
67,44,1.837770e-81
67,45,1.128002e-81
67,46,6.397899e-82
67,47,2.388158e-82
67,48,4.246745e-80
67,49,3.291139e-80
67,50,3.148066e-80
67,51,1.895341e-80
67,52,1.133247e-80
67,53,6.204026e-81
67,54,4.836592e-81
67,55,3.762005e-81
67,56,2.317445e-81
67,57,1.507517e-81
67,58,9.140223e-82
67,59,3.237948e-82
67,60,4.517702e-80
67,61,4.013187e-80
67,62,3.275550e-80
67,63,2.218201e-80
67,64,1.247101e-80
67,65,6.603973e-81
67,66,4.893241e-81
67,67,6.013754e-81
67,68,2.500201e-81
67,69,2.026648e-81
67,70,1.095431e-81
67,71,4.343818e-82
67,72,5.249441e-80
67,73,4.415488e-80
67,74,3.333970e-80
67,75,2.359388e-80
67,76,1.177198e-80
67,77,8.287589e-81
67,78,5.927045e-81
67,79,5.021304e-81
67,80,2.902885e-81
67,81,2.056912e-81
67,82,1.162806e-81
67,83,4.301068e-82
67,84,2.768628e-80
67,85,4.300521e-80
67,86,3.229306e-80
67,87,2.033707e-80
67,88,1.220671e-80
67,89,8.186800e-81
67,90,6.603808e-81
67,91,4.904025e-81
67,92,3.269192e-81
67,93,2.052826e-81
67,94,1.265075e-81
67,95,4.615692e-82
67,96,6.544672e-82
67,97,2.320498e-80
67,98,2.390731e-80
67,99,1.496423e-80
67,100,1.072147e-80
67,101,7.672690e-81
67,102,5.930986e-81
67,103,5.310091e-81
67,104,3.383425e-81
67,105,2.171986e-81
67,106,1.273825e-81
67,107,5.020116e-82
67,108,0.000000e+00
67,109,1.352965e-81
67,110,1.430453e-80
67,111,1.152781e-80
67,112,8.741943e-81
67,113,6.507830e-81
67,114,5.410459e-81
67,115,4.893624e-81
67,116,3.046064e-81
67,117,2.066938e-81
67,118,1.180176e-81
67,119,4.920317e-82
67,120,0.000000e+00
67,121,0.000000e+00
67,122,9.671831e-82
67,123,4.859872e-81
67,124,5.249048e-81
67,125,4.855510e-81
67,126,4.498348e-81
67,127,3.748637e-81
67,128,2.774333e-81
67,129,1.859054e-81
67,130,1.156374e-81
67,131,4.328259e-82
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,1.342680e-81
67,137,2.018447e-81
67,138,2.730316e-81
67,139,2.483043e-81
67,140,1.598808e-81
67,141,1.417608e-81
67,142,8.814483e-82
67,143,3.401361e-82
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,1.089828e-82
67,150,3.125587e-82
67,151,3.270493e-82
67,152,4.366353e-82
67,153,4.327099e-82
67,154,3.199246e-82
67,155,1.892555e-82
68,0,7.597700e-82
68,1,6.705526e-82
68,2,8.065146e-82
68,3,5.464157e-82
68,4,4.486028e-82
68,5,1.626150e-82
68,6,1.423904e-82
68,7,8.718120e-83
68,8,7.745169e-83
68,9,7.963268e-83
68,10,3.082802e-83
68,11,1.937053e-83
68,12,2.917554e-81
68,13,3.267325e-81
68,14,3.027091e-81
68,15,2.368293e-81
68,16,1.700760e-81
68,17,8.924208e-82
68,18,5.409628e-82
68,19,4.342685e-82
68,20,3.088254e-82
68,21,1.709595e-82
68,22,9.448931e-83
68,23,3.930871e-83
68,24,8.575148e-81
68,25,7.650827e-81
68,26,7.332442e-81
68,27,5.719974e-81
68,28,3.089323e-81
68,29,2.090236e-81
68,30,1.259616e-81
68,31,1.064545e-81
68,32,5.777159e-82
68,33,3.965686e-82
68,34,2.001470e-82
68,35,8.337489e-83
68,36,1.386674e-80
68,37,1.296226e-80
68,38,1.150682e-80
68,39,9.628169e-81
68,40,6.010184e-81
68,41,3.238066e-81
68,42,2.114715e-81
68,43,1.333331e-81
68,44,9.470058e-82
68,45,6.442501e-82
68,46,3.369061e-82
68,47,1.347351e-82
68,48,1.997649e-80
68,49,1.817681e-80
68,50,1.676125e-80
68,51,1.152794e-80
68,52,7.460566e-81
68,53,4.183095e-81
68,54,3.016619e-81
68,55,2.046493e-81
68,56,1.423927e-81
68,57,7.933964e-82
68,58,4.745115e-82
68,59,1.885494e-82
68,60,2.308908e-80
68,61,2.133776e-80
68,62,1.809977e-80
68,63,1.382268e-80
68,64,7.980302e-81
68,65,4.834992e-81
68,66,3.182075e-81
68,67,2.500201e-81
68,68,1.992562e-81
68,69,1.079187e-81
68,70,6.053580e-82
68,71,2.578141e-82
68,72,2.586914e-80
68,73,2.357800e-80
68,74,1.976014e-80
68,75,1.489106e-80
68,76,8.551859e-81
68,77,5.104524e-81
68,78,3.813479e-81
68,79,2.700585e-81
68,80,1.878931e-81
68,81,1.150697e-81
68,82,6.534057e-82
68,83,2.766771e-82
68,84,1.513166e-80
68,85,2.469996e-80
68,86,1.955066e-80
68,87,1.346863e-80
68,88,8.312785e-81
68,89,5.502118e-81
68,90,4.118187e-81
68,91,3.082862e-81
68,92,1.955063e-81
68,93,1.196862e-81
68,94,7.054189e-82
68,95,3.004294e-82
68,96,3.704362e-82
68,97,1.428321e-80
68,98,1.475818e-80
68,99,1.044254e-80
68,100,6.994366e-81
68,101,4.978298e-81
68,102,3.836918e-81
68,103,3.095281e-81
68,104,2.077405e-81
68,105,1.323929e-81
68,106,7.315776e-82
68,107,3.281760e-82
68,108,0.000000e+00
68,109,9.002125e-82
68,110,9.365583e-81
68,111,7.831639e-81
68,112,5.910789e-81
68,113,4.317065e-81
68,114,3.282162e-81
68,115,2.990978e-81
68,116,1.864711e-81
68,117,1.319389e-81
68,118,6.915248e-82
68,119,3.261245e-82
68,120,0.000000e+00
68,121,0.000000e+00
68,122,6.974509e-82
68,123,3.659851e-81
68,124,3.622079e-81
68,125,3.139485e-81
68,126,2.817148e-81
68,127,2.332350e-81
68,128,1.759760e-81
68,129,1.145028e-81
68,130,6.755853e-82
68,131,2.957800e-82
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,1.029861e-81
68,137,1.698219e-81
68,138,1.745123e-81
68,139,1.640391e-81
68,140,1.123482e-81
68,141,9.439912e-82
68,142,5.568034e-82
68,143,2.434655e-82
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,5.893535e-83
68,150,2.271568e-82
68,151,3.042644e-82
68,152,3.332932e-82
68,153,3.227600e-82
68,154,2.275495e-82
68,155,1.347125e-82
69,0,6.432273e-82
69,1,5.767448e-82
69,2,7.219601e-82
69,3,4.430880e-82
69,4,3.501570e-82
69,5,9.891691e-83
69,6,9.531703e-83
69,7,7.118691e-83
69,8,8.431062e-83
69,9,5.920335e-83
69,10,4.060155e-83
69,11,2.503050e-83
69,12,2.928287e-81
69,13,2.898513e-81
69,14,2.609908e-81
69,15,1.944328e-81
69,16,1.111962e-81
69,17,5.244773e-82
69,18,4.117342e-82
69,19,3.647259e-82
69,20,2.110473e-82
69,21,1.424176e-82
69,22,8.823901e-83
69,23,3.295623e-83
69,24,9.322108e-81
69,25,6.957087e-81
69,26,6.487442e-81
69,27,4.331828e-81
69,28,2.026080e-81
69,29,1.327628e-81
69,30,8.889426e-82
69,31,7.834106e-82
69,32,4.588499e-82
69,33,3.290825e-82
69,34,1.654740e-82
69,35,6.550678e-83
69,36,1.436823e-80
69,37,1.238401e-80
69,38,9.528618e-81
69,39,7.819427e-81
69,40,3.784183e-81
69,41,2.094020e-81
69,42,1.411728e-81
69,43,9.582933e-82
69,44,7.884647e-82
69,45,4.574811e-82
69,46,3.059171e-82
69,47,1.070512e-82
69,48,2.192373e-80
69,49,1.547921e-80
69,50,1.470989e-80
69,51,8.225113e-81
69,52,4.606735e-81
69,53,2.474578e-81
69,54,2.117787e-81
69,55,1.654739e-81
69,56,1.069484e-81
69,57,7.818049e-82
69,58,4.302145e-82
69,59,1.423530e-82
69,60,2.192843e-80
69,61,1.891233e-80
69,62,1.504332e-80
69,63,9.327933e-81
69,64,4.827468e-81
69,65,2.600834e-81
69,66,2.003644e-81
69,67,2.026648e-81
69,68,1.079187e-81
69,69,1.246013e-81
69,70,4.969914e-82
69,71,1.823469e-82
69,72,2.636435e-80
69,73,2.083074e-80
69,74,1.486520e-80
69,75,9.801763e-81
69,76,4.274845e-81
69,77,3.421052e-81
69,78,2.715412e-81
69,79,2.086216e-81
69,80,1.229434e-81
69,81,1.075326e-81
69,82,5.288835e-82
69,83,1.729878e-82
69,84,1.270998e-80
69,85,1.943621e-80
69,86,1.388843e-80
69,87,8.063064e-81
69,88,4.711093e-81
69,89,3.116212e-81
69,90,2.735697e-81
69,91,2.185754e-81
69,92,1.436215e-81
69,93,8.543978e-82
69,94,5.657489e-82
69,95,1.871283e-82
69,96,2.713871e-82
69,97,9.596677e-81
69,98,9.987540e-81
69,99,5.485192e-81
69,100,4.194195e-81
69,101,3.114440e-81
69,102,2.382110e-81
69,103,2.311062e-81
69,104,1.428158e-81
69,105,9.270040e-82
69,106,5.654532e-82
69,107,1.979361e-82
69,108,0.000000e+00
69,109,4.509126e-82
69,110,5.600906e-81
69,111,4.360010e-81
69,112,3.373097e-81
69,113,2.460038e-81
69,114,2.283250e-81
69,115,2.055724e-81
69,116,1.268149e-81
69,117,8.611324e-82
69,118,5.225658e-82
69,119,1.923541e-82
69,120,0.000000e+00
69,121,0.000000e+00
69,122,3.235634e-82
69,123,1.610560e-81
69,124,1.969776e-81
69,125,1.947469e-81
69,126,1.823651e-81
69,127,1.549377e-81
69,128,1.118266e-81
69,129,7.608995e-82
69,130,5.066324e-82
69,131,1.616835e-82
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,4.146000e-82
69,137,5.366594e-82
69,138,1.073617e-81
69,139,9.512032e-82
69,140,5.777291e-82
69,141,5.384599e-82
69,142,3.585232e-82
69,143,1.188927e-82
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,4.969278e-83
69,150,1.078791e-82
69,151,6.795892e-83
69,152,1.392046e-82
69,153,1.456883e-82
69,154,1.134254e-82
69,155,6.777882e-83
70,0,3.543540e-82
70,1,3.194722e-82
70,2,3.920459e-82
70,3,2.395452e-82
70,4,1.877271e-82
70,5,5.427277e-83
70,6,5.706954e-83
70,7,3.942435e-83
70,8,4.712925e-83
70,9,3.388487e-83
70,10,2.211302e-83
70,11,1.359469e-83
70,12,1.592425e-81
70,13,1.578773e-81
70,14,1.420225e-81
70,15,1.065581e-81
70,16,6.223991e-82
70,17,2.853946e-82
70,18,2.235665e-82
70,19,1.946906e-82
70,20,1.130299e-82
70,21,7.789809e-83
70,22,4.966598e-83
70,23,1.848942e-83
70,24,5.073584e-81
70,25,3.800588e-81
70,26,3.546541e-81
70,27,2.373707e-81
70,28,1.106393e-81
70,29,7.325201e-82
70,30,4.863825e-82
70,31,4.360992e-82
70,32,2.528148e-82
70,33,1.799754e-82
70,34,8.558001e-83
70,35,3.649486e-83
70,36,7.783788e-81
70,37,6.687348e-81
70,38,5.248156e-81
70,39,4.260172e-81
70,40,2.092909e-81
70,41,1.151095e-81
70,42,7.809408e-82
70,43,5.345730e-82
70,44,4.577104e-82
70,45,2.677695e-82
70,46,1.591025e-82
70,47,5.762292e-83
70,48,1.196869e-80
70,49,8.446841e-81
70,50,7.872356e-81
70,51,4.493230e-81
70,52,2.509443e-81
70,53,1.371197e-81
70,54,1.132292e-81
70,55,9.278003e-82
70,56,5.930169e-82
70,57,3.775852e-82
70,58,2.603983e-82
70,59,7.335674e-83
70,60,1.192302e-80
70,61,1.036608e-80
70,62,8.218091e-81
70,63,5.098954e-81
70,64,2.649167e-81
70,65,1.454498e-81
70,66,1.064678e-81
70,67,1.095431e-81
70,68,6.053580e-82
70,69,4.969914e-82
70,70,3.320714e-82
70,71,9.635785e-83
70,72,1.435886e-80
70,73,1.136783e-80
70,74,8.036349e-81
70,75,5.448403e-81
70,76,2.394208e-81
70,77,1.897012e-81
70,78,1.474999e-81
70,79,1.141067e-81
70,80,7.078078e-82
70,81,4.996200e-82
70,82,3.130582e-82
70,83,9.393446e-83
70,84,6.945288e-81
70,85,1.060780e-80
70,86,7.569729e-81
70,87,4.449650e-81
70,88,2.598250e-81
70,89,1.705239e-81
70,90,1.495096e-81
70,91,1.188521e-81
70,92,7.866186e-82
70,93,4.920257e-82
70,94,3.052759e-82
70,95,9.893789e-83
70,96,1.532180e-82
70,97,5.310538e-81
70,98,5.506669e-81
70,99,3.007253e-81
70,100,2.312046e-81
70,101,1.719184e-81
70,102,1.308527e-81
70,103,1.270992e-81
70,104,7.744091e-82
70,105,5.191081e-82
70,106,3.049189e-82
70,107,1.061486e-82
70,108,0.000000e+00
70,109,2.488752e-82
70,110,3.082742e-81
70,111,2.412199e-81
70,112,1.868782e-81
70,113,1.354413e-81
70,114,1.253886e-81
70,115,1.130724e-81
70,116,6.969863e-82
70,117,4.708210e-82
70,118,2.833347e-82
70,119,1.042617e-82
70,120,0.000000e+00
70,121,0.000000e+00
70,122,1.843591e-82
70,123,9.220094e-82
70,124,1.101840e-81
70,125,1.076394e-81
70,126,1.005391e-81
70,127,8.674740e-82
70,128,6.216185e-82
70,129,4.176414e-82
70,130,2.769110e-82
70,131,8.911408e-83
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,2.390428e-82
70,137,3.242775e-82
70,138,6.090410e-82
70,139,5.346777e-82
70,140,3.244209e-82
70,141,3.002003e-82
70,142,1.987171e-82
70,143,6.640624e-83
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,2.815161e-83
70,150,6.247371e-83
70,151,4.130803e-83
70,152,8.038367e-83
70,153,8.369918e-83
70,154,6.464510e-83
70,155,3.816960e-83
71,0,1.176022e-82
71,1,1.060765e-82
71,2,1.264236e-82
71,3,9.108483e-83
71,4,7.148776e-83
71,5,2.585738e-83
71,6,2.245967e-83
71,7,1.368740e-83
71,8,1.229132e-83
71,9,1.313648e-83
71,10,5.069522e-84
71,11,3.040212e-84
71,12,4.693882e-82
71,13,5.266169e-82
71,14,4.949886e-82
71,15,3.853389e-82
71,16,2.835383e-82
71,17,1.534714e-82
71,18,8.725772e-83
71,19,7.053769e-83
71,20,5.021457e-83
71,21,2.668456e-83
71,22,1.524319e-83
71,23,6.169977e-84
71,24,1.363405e-81
71,25,1.237518e-81
71,26,1.181983e-81
71,27,9.429177e-82
71,28,5.031429e-82
71,29,3.502750e-82
71,30,2.007945e-82
71,31,1.720195e-82
71,32,9.349290e-83
71,33,6.449294e-83
71,34,3.133082e-83
71,35,1.228796e-83
71,36,2.212498e-81
71,37,2.087572e-81
71,38,1.878286e-81
71,39,1.556323e-81
71,40,1.001434e-81
71,41,5.279033e-82
71,42,3.363529e-82
71,43,2.240074e-82
71,44,1.680613e-82
71,45,1.053658e-82
71,46,5.214217e-83
71,47,2.337289e-83
71,48,3.191786e-81
71,49,2.944185e-81
71,50,2.783856e-81
71,51,1.890726e-81
71,52,1.227988e-81
71,53,7.184119e-82
71,54,5.115626e-82
71,55,3.395668e-82
71,56,2.250219e-82
71,57,1.343625e-82
71,58,7.433343e-83
71,59,4.038374e-83
71,60,3.744072e-81
71,61,3.481433e-81
71,62,2.954336e-81
71,63,2.298271e-81
71,64,1.360354e-81
71,65,7.970985e-82
71,66,5.425915e-82
71,67,4.343818e-82
71,68,2.578141e-82
71,69,1.823469e-82
71,70,9.635785e-83
71,71,6.170016e-83
71,72,4.160110e-81
71,73,3.872768e-81
71,74,3.226444e-81
71,75,2.481237e-81
71,76,1.434212e-81
71,77,8.411714e-82
71,78,6.304908e-82
71,79,4.607682e-82
71,80,2.889595e-82
71,81,1.906878e-82
71,82,1.033167e-82
71,83,5.783586e-83
71,84,2.512111e-81
71,85,4.055899e-81
71,86,3.231034e-81
71,87,2.252040e-81
71,88,1.405446e-81
71,89,9.315329e-82
71,90,6.883198e-82
71,91,5.037090e-82
71,92,3.374985e-82
71,93,2.056884e-82
71,94,1.140255e-82
71,95,5.118715e-83
71,96,6.306173e-83
71,97,2.389523e-81
71,98,2.457159e-81
71,99,1.761563e-81
71,100,1.186967e-81
71,101,8.256902e-82
71,102,6.397035e-82
71,103,5.101994e-82
71,104,3.449205e-82
71,105,2.167977e-82
71,106,1.206496e-82
71,107,5.430674e-83
71,108,0.000000e+00
71,109,1.580700e-82
71,110,1.576992e-81
71,111,1.332543e-81
71,112,9.896329e-82
71,113,7.402120e-82
71,114,5.556935e-82
71,115,4.973497e-82
71,116,3.115344e-82
71,117,2.177030e-82
71,118,1.156586e-82
71,119,5.720130e-83
71,120,0.000000e+00
71,121,0.000000e+00
71,122,1.202764e-82
71,123,6.298389e-82
71,124,6.131692e-82
71,125,5.225294e-82
71,126,4.776393e-82
71,127,3.868180e-82
71,128,2.968846e-82
71,129,1.961047e-82
71,130,1.141131e-82
71,131,5.324492e-83
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,1.775694e-82
71,137,2.897201e-82
71,138,2.930398e-82
71,139,2.789198e-82
71,140,1.911257e-82
71,141,1.619557e-82
71,142,9.420321e-83
71,143,4.438874e-83
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,9.490757e-84
71,150,3.759547e-83
71,151,5.289330e-83
71,152,5.698917e-83
71,153,5.528908e-83
71,154,3.852921e-83
71,155,2.364308e-83
72,0,1.939939e-80
72,1,1.761576e-80
72,2,2.298506e-80
72,3,1.293042e-80
72,4,9.486454e-81
72,5,2.086195e-81
72,6,2.337564e-81
72,7,2.000268e-81
72,8,2.971284e-81
72,9,1.540440e-81
72,10,1.598171e-81
72,11,9.634857e-82
72,12,1.013219e-79
72,13,9.038077e-80
72,14,8.016706e-80
72,15,5.734087e-80
72,16,2.461903e-80
72,17,9.262822e-81
72,18,1.091754e-80
72,19,1.050403e-80
72,20,4.720003e-81
72,21,4.215843e-81
72,22,2.871333e-81
72,23,9.955033e-82
72,24,3.339663e-79
72,25,2.183805e-79
72,26,1.987999e-79
72,27,1.124632e-79
72,28,4.444008e-80
72,29,2.709129e-80
72,30,2.093809e-80
72,31,1.992696e-80
72,32,1.262788e-80
72,33,1.017043e-80
72,34,4.590040e-81
72,35,1.789534e-81
72,36,5.004427e-79
72,37,4.044843e-79
72,38,2.826082e-79
72,39,2.220111e-79
72,40,7.337910e-80
72,41,4.318358e-80
72,42,2.910767e-80
72,43,2.225861e-80
72,44,2.333097e-80
72,45,1.364601e-80
72,46,9.674860e-81
72,47,2.869467e-81
72,48,7.885442e-79
72,49,4.607543e-79
72,50,4.334289e-79
72,51,1.983002e-79
72,52,8.849634e-80
72,53,4.053812e-80
72,54,4.352260e-80
72,55,4.593530e-80
72,56,3.017724e-80
72,57,1.968654e-80
72,58,1.373413e-80
72,59,3.450715e-81
72,60,6.899789e-79
72,61,5.735526e-79
72,62,4.294558e-79
72,63,2.058456e-79
72,64,8.644215e-80
72,65,3.490288e-80
72,66,3.365481e-80
72,67,5.249441e-80
72,68,2.586914e-80
72,69,2.636435e-80
72,70,1.435886e-80
72,71,4.160110e-81
72,72,1.013399e-78
72,73,6.300285e-79
72,74,3.862386e-79
72,75,2.113686e-79
72,76,4.505090e-80
72,77,7.442331e-80
72,78,6.400628e-80
72,79,5.219889e-80
72,80,3.069689e-80
72,81,2.618716e-80
72,82,1.438917e-80
72,83,3.232607e-81
72,84,3.517278e-79
72,85,5.299797e-79
72,86,3.331475e-79
72,87,1.444632e-79
72,88,7.346877e-80
72,89,4.645093e-80
72,90,5.841447e-80
72,91,5.191755e-80
72,92,3.354841e-80
72,93,2.204698e-80
72,94,1.635204e-80
72,95,3.617230e-81
72,96,6.427439e-81
72,97,2.152356e-79
72,98,2.222575e-79
72,99,6.555874e-80
72,100,7.629985e-80
72,101,5.962534e-80
72,102,4.469290e-80
72,103,5.827610e-80
72,104,3.171347e-80
72,105,2.157483e-80
72,106,1.515581e-80
72,107,3.451996e-81
72,108,0.000000e+00
72,109,4.861191e-81
72,110,1.004523e-79
72,111,6.583952e-80
72,112,5.522380e-80
72,113,3.771811e-80
72,114,5.135126e-80
72,115,4.688277e-80
72,116,2.788851e-80
72,117,1.784078e-80
72,118,1.311606e-80
72,119,3.089184e-81
72,120,0.000000e+00
72,121,0.000000e+00
72,122,2.133421e-81
72,123,8.277450e-81
72,124,2.943186e-80
72,125,3.798382e-80
72,126,3.680878e-80
72,127,3.396039e-80
72,128,2.264630e-80
72,129,1.616648e-80
72,130,1.280244e-80
72,131,2.249485e-81
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,7.788701e-83
72,137,-8.029049e-81
72,138,2.079889e-80
72,139,1.634116e-80
72,140,6.630416e-81
72,141,8.669058e-81
72,142,7.493016e-81
72,143,1.112522e-81
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,1.571974e-81
72,150,1.000812e-81
72,151,-3.055813e-81
72,152,2.928412e-82
72,153,9.566511e-82
72,154,1.295304e-81
72,155,7.647101e-82
73,0,1.545031e-80
73,1,1.406813e-80
73,2,1.740566e-80
73,3,1.060279e-80
73,4,8.067106e-81
73,5,2.225087e-81
73,6,2.308765e-81
73,7,1.637365e-81
73,8,2.095458e-81
73,9,1.383168e-81
73,10,1.024963e-81
73,11,6.190051e-82
73,12,7.263126e-80
73,13,7.011011e-80
73,14,6.299548e-80
73,15,4.669369e-80
73,16,2.582595e-80
73,17,1.144566e-80
73,18,9.429396e-81
73,19,8.460134e-81
73,20,4.545594e-81
73,21,3.317481e-81
73,22,2.162850e-81
73,23,7.921686e-82
73,24,2.279677e-79
73,25,1.648052e-79
73,26,1.528303e-79
73,27,9.863307e-80
73,28,4.489577e-80
73,29,2.876986e-80
73,30,1.909904e-80
73,31,1.749265e-80
73,32,1.042846e-80
73,33,7.793821e-81
73,34,3.694346e-81
73,35,1.476823e-81
73,36,3.484398e-79
73,37,2.958434e-79
73,38,2.236672e-79
73,39,1.811942e-79
73,40,8.197186e-80
73,41,4.437834e-80
73,42,2.963865e-80
73,43,2.088433e-80
73,44,1.895187e-80
73,45,1.142194e-80
73,46,7.172397e-81
73,47,2.359518e-81
73,48,5.335124e-79
73,49,3.569802e-79
73,50,3.394768e-79
73,51,1.804513e-79
73,52,9.769102e-80
73,53,5.041460e-80
73,54,4.321795e-80
73,55,3.732410e-80
73,56,2.422205e-80
73,57,1.548177e-80
73,58,1.014483e-80
73,59,3.070245e-81
73,60,5.139207e-79
73,61,4.322352e-79
73,62,3.416192e-79
73,63,2.028359e-79
73,64,1.007832e-79
73,65,5.153325e-80
73,66,3.939489e-80
73,67,4.415488e-80
73,68,2.357800e-80
73,69,2.083074e-80
73,70,1.136783e-80
73,71,3.872768e-81
73,72,6.300285e-79
73,73,5.429587e-79
73,74,3.327262e-79
73,75,2.162736e-79
73,76,8.586176e-80
73,77,7.327457e-80
73,78,5.776363e-80
73,79,4.518799e-80
73,80,2.784791e-80
73,81,2.110916e-80
73,82,1.176486e-80
73,83,3.585882e-81
73,84,2.952589e-79
73,85,4.385459e-79
73,86,3.046392e-79
73,87,1.709428e-79
73,88,9.845777e-80
73,89,6.248950e-80
73,90,5.785367e-80
73,91,4.717497e-80
73,92,3.091536e-80
73,93,1.963354e-80
73,94,1.306681e-80
73,95,3.888546e-81
73,96,6.221162e-81
73,97,2.117048e-79
73,98,2.192669e-79
73,99,1.089498e-79
73,100,8.945548e-80
73,101,6.434824e-80
73,102,4.856323e-80
73,103,5.055506e-80
73,104,3.010332e-80
73,105,2.000045e-80
73,106,1.258390e-80
73,107,4.003994e-81
73,108,0.000000e+00
73,109,9.219920e-81
73,110,1.190565e-79
73,111,9.014818e-80
73,112,6.946845e-80
73,113,4.920201e-80
73,114,4.845182e-80
73,115,4.374842e-80
73,116,2.690005e-80
73,117,1.787575e-80
73,118,1.130583e-80
73,119,3.833198e-81
73,120,0.000000e+00
73,121,0.000000e+00
73,122,6.129875e-81
73,123,3.078515e-80
73,124,4.077671e-80
73,125,4.008462e-80
73,126,3.766277e-80
73,127,3.297299e-80
73,128,2.339217e-80
73,129,1.604889e-80
73,130,1.103883e-80
73,131,3.180942e-81
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,7.468762e-81
73,137,7.221390e-81
73,138,2.204117e-80
73,139,1.920761e-80
73,140,1.091710e-80
73,141,1.079893e-80
73,142,7.529214e-81
73,143,2.237957e-81
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,1.161708e-81
73,150,1.981447e-81
73,151,5.242003e-82
73,152,2.434007e-81
73,153,2.671672e-81
73,154,2.196463e-81
73,155,1.296965e-81
74,0,1.100226e-80
74,1,9.955450e-81
74,2,1.189808e-80
74,3,7.895534e-81
74,4,6.395947e-81
74,5,2.070069e-81
74,6,1.893221e-81
74,7,1.211964e-81
74,8,1.250922e-81
74,9,1.075248e-81
74,10,5.245910e-82
74,11,3.189395e-82
74,12,4.528313e-80
74,13,4.845425e-80
74,14,4.449586e-80
74,15,3.428476e-80
74,16,2.325585e-80
74,17,1.158922e-80
74,18,7.537017e-81
74,19,6.160331e-81
74,20,3.992266e-81
74,21,2.431993e-81
74,22,1.406678e-81
74,23,5.674698e-82
74,24,1.329054e-79
74,25,1.107876e-79
74,26,1.052584e-79
74,27,7.781255e-80
74,28,4.047573e-80
74,29,2.654692e-80
74,30,1.593589e-80
74,31,1.376093e-80
74,32,7.803303e-81
74,33,5.399747e-81
74,34,2.699460e-81
74,35,1.108305e-81
74,36,2.115833e-79
74,37,1.919896e-79
74,38,1.607904e-79
74,39,1.343285e-79
74,40,7.724203e-80
74,41,4.101486e-80
74,42,2.675887e-80
74,43,1.774638e-80
74,44,1.380303e-80
74,45,8.621072e-81
74,46,4.743797e-81
74,47,1.754191e-81
74,48,3.050250e-79
74,49,2.514597e-79
74,50,2.354320e-79
74,51,1.513737e-79
74,52,9.399779e-80
74,53,5.048276e-80
74,54,3.830504e-80
74,55,2.744939e-80
74,56,1.784888e-80
74,57,1.108795e-80
74,58,6.615117e-81
74,59,2.439724e-81
74,60,3.363450e-79
74,61,2.978341e-79
74,62,2.440529e-79
74,63,1.761572e-79
74,64,9.957796e-80
74,65,5.642889e-80
74,66,3.843966e-80
74,67,3.333970e-80
74,68,1.976014e-80
74,69,1.486520e-80
74,70,8.036349e-81
74,71,3.226444e-81
74,72,3.862386e-79
74,73,3.327262e-79
74,74,3.021222e-79
74,75,1.897485e-79
74,76,1.030960e-79
74,77,6.492645e-80
74,78,4.782388e-80
74,79,3.580671e-80
74,80,2.266996e-80
74,81,1.548315e-80
74,82,8.726172e-81
74,83,3.403928e-81
74,84,2.124868e-79
74,85,3.385320e-79
74,86,2.540972e-79
74,87,1.673996e-79
74,88,1.028030e-79
74,89,6.658208e-80
74,90,5.129294e-80
74,91,3.930201e-80
74,92,2.594818e-80
74,93,1.585968e-80
74,94,9.563820e-81
74,95,3.688241e-81
74,96,4.917002e-81
74,97,1.851831e-79
74,98,1.908499e-79
74,99,1.257541e-79
74,100,8.775159e-80
74,101,6.077356e-80
74,102,4.622239e-80
74,103,3.971626e-80
74,104,2.584755e-80
74,105,1.671178e-80
74,106,9.615142e-81
74,107,3.959176e-81
74,108,0.000000e+00
74,109,1.090558e-80
74,110,1.172593e-79
74,111,9.605991e-80
74,112,7.225206e-80
74,113,5.131430e-80
74,114,4.100804e-80
74,115,3.731568e-80
74,116,2.324155e-80
74,117,1.607742e-80
74,118,8.885251e-81
74,119,3.891718e-81
74,120,0.000000e+00
74,121,0.000000e+00
74,122,7.991735e-81
74,123,4.181828e-80
74,124,4.361284e-80
74,125,3.756104e-80
74,126,3.402543e-80
74,127,2.859308e-80
74,128,2.133093e-80
74,129,1.417844e-80
74,130,8.685651e-81
74,131,3.448671e-81
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,1.145360e-80
74,137,1.675622e-80
74,138,2.046054e-80
74,139,1.917710e-80
74,140,1.262379e-80
74,141,1.106463e-80
74,142,6.774413e-81
74,143,2.741911e-81
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,7.741544e-82
74,150,2.467623e-81
74,151,2.889164e-81
74,152,3.614878e-81
74,153,3.543267e-81
74,154,2.575738e-81
74,155,1.516652e-81
75,0,7.414862e-81
75,1,6.774872e-81
75,2,7.459598e-81
75,3,5.402405e-81
75,4,4.509498e-81
75,5,1.759284e-81
75,6,1.572700e-81
75,7,8.634172e-82
75,8,6.812420e-82
75,9,8.229399e-82
75,10,2.177691e-82
75,11,1.344758e-82
75,12,2.581857e-80
75,13,3.131387e-80
75,14,2.931512e-80
75,15,2.351118e-80
75,16,1.927027e-80
75,17,9.915338e-81
75,18,5.311069e-81
75,19,4.166112e-81
75,20,3.118007e-81
75,21,1.560579e-81
75,22,8.798491e-82
75,23,3.726115e-82
75,24,6.794112e-80
75,25,6.913554e-80
75,26,6.713487e-80
75,27,5.705894e-80
75,28,3.224222e-80
75,29,2.179802e-80
75,30,1.205604e-80
75,31,1.026242e-80
75,32,5.366861e-81
75,33,3.429554e-81
75,34,1.837663e-81
75,35,7.821544e-82
75,36,1.126593e-79
75,37,1.119836e-79
75,38,1.082254e-79
75,39,9.194248e-80
75,40,6.532239e-80
75,41,3.300422e-80
75,42,2.151593e-80
75,43,1.383181e-80
75,44,9.496098e-81
75,45,6.176462e-81
75,46,2.907636e-81
75,47,1.259565e-81
75,48,1.528481e-79
75,49,1.643240e-79
75,50,1.508377e-79
75,51,1.125749e-79
75,52,7.812304e-80
75,53,4.424143e-80
75,54,3.022830e-80
75,55,1.902094e-80
75,56,1.212893e-80
75,57,7.399377e-81
75,58,4.010952e-81
75,59,1.792237e-81
75,60,1.972962e-79
75,61,1.930610e-79
75,62,1.644143e-79
75,63,1.382983e-79
75,64,8.370242e-80
75,65,5.190580e-80
75,66,3.269530e-80
75,67,2.359388e-80
75,68,1.489106e-80
75,69,9.801763e-81
75,70,5.448403e-81
75,71,2.481237e-81
75,72,2.113686e-79
75,73,2.162736e-79
75,74,1.897485e-79
75,75,1.800623e-79
75,76,9.650479e-80
75,77,5.141170e-80
75,78,3.601818e-80
75,79,2.626741e-80
75,80,1.717536e-80
75,81,1.049769e-80
75,82,6.030204e-81
75,83,2.833922e-81
75,84,1.439981e-79
75,85,2.376488e-79
75,86,1.955178e-79
75,87,1.433251e-79
75,88,9.057399e-80
75,89,5.822396e-80
75,90,4.055497e-80
75,91,2.943606e-80
75,92,1.974091e-80
75,93,1.189095e-80
75,94,6.368009e-81
75,95,3.003110e-81
75,96,3.724592e-81
75,97,1.470273e-79
75,98,1.525964e-79
75,99,1.158169e-79
75,100,7.472021e-80
75,101,5.047761e-80
75,102,3.831874e-80
75,103,2.910348e-80
75,104,2.002654e-80
75,105,1.284008e-80
75,106,6.672094e-81
75,107,3.330036e-81
75,108,0.000000e+00
75,109,1.015351e-80
75,110,9.979807e-80
75,111,8.579271e-80
75,112,6.359424e-80
75,113,4.528434e-80
75,114,3.182621e-80
75,115,2.862882e-80
75,116,1.827022e-80
75,117,1.289991e-80
75,118,6.462035e-81
75,119,3.363933e-81
75,120,0.000000e+00
75,121,0.000000e+00
75,122,7.956412e-81
75,123,4.231800e-80
75,124,3.947356e-80
75,125,3.101373e-80
75,126,2.789940e-80
75,127,2.286518e-80
75,128,1.751747e-80
75,129,1.136068e-80
75,130,6.333127e-81
75,131,3.088408e-81
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,1.199937e-80
75,137,1.942583e-80
75,138,1.719499e-80
75,139,1.663172e-80
75,140,1.192886e-80
75,141,9.741016e-81
75,142,5.474863e-81
75,143,2.612469e-81
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,4.937738e-82
75,150,2.403590e-81
75,151,3.691819e-81
75,152,3.740183e-81
75,153,3.547868e-81
75,154,2.445092e-81
75,155,1.445326e-81
76,0,3.327948e-81
76,1,3.004041e-81
76,2,2.860801e-81
76,3,2.548870e-81
76,4,2.403139e-81
76,5,1.142839e-81
76,6,8.913943e-82
76,7,4.220035e-82
76,8,1.301517e-82
76,9,4.369356e-82
76,10,-5.013866e-83
76,11,-2.561544e-83
76,12,6.569151e-81
76,13,1.256374e-80
76,14,1.255470e-80
76,15,1.096970e-80
76,16,1.227532e-80
76,17,6.804439e-81
76,18,2.798110e-81
76,19,1.941702e-81
76,20,1.878541e-81
76,21,6.687678e-82
76,22,2.923887e-82
76,23,1.661843e-82
76,24,7.963963e-81
76,25,2.546613e-80
76,26,2.657513e-80
76,27,3.068666e-80
76,28,2.016521e-80
76,29,1.398881e-80
76,30,6.917084e-81
76,31,5.502156e-81
76,32,2.559849e-81
76,33,1.350138e-81
76,34,8.486256e-82
76,35,3.883383e-82
76,36,2.156505e-80
76,37,3.414924e-80
76,38,4.790409e-80
76,39,4.386792e-80
76,40,4.334879e-80
76,41,2.117768e-80
76,42,1.355409e-80
76,43,8.208290e-81
76,44,4.409376e-81
76,45,3.076858e-81
76,46,9.981551e-82
76,47,6.156563e-82
76,48,1.239896e-80
76,49,6.899830e-80
76,50,6.186514e-80
76,51,6.439600e-80
76,52,5.103936e-80
76,53,3.051323e-80
76,54,1.877232e-80
76,55,8.954508e-81
76,56,5.610889e-81
76,57,3.294536e-81
76,58,1.319525e-81
76,59,9.679303e-82
76,60,6.113332e-80
76,61,7.620756e-80
76,62,7.554156e-80
76,63,8.407930e-80
76,64,5.764042e-80
76,65,3.625742e-80
76,66,2.232620e-80
76,67,1.177198e-80
76,68,8.551859e-81
76,69,4.274845e-81
76,70,2.394208e-81
76,71,1.434212e-81
76,72,4.505090e-80
76,73,8.586176e-80
76,74,1.030960e-79
76,75,9.650479e-80
76,76,8.712618e-80
76,77,3.188569e-80
76,78,2.005806e-80
76,79,1.428446e-80
76,80,9.742137e-81
76,81,4.904091e-81
76,82,2.890495e-81
76,83,1.866406e-81
76,84,6.635346e-80
76,85,1.189583e-79
76,86,1.149407e-79
76,87,9.853284e-80
76,88,6.528066e-80
76,89,4.127341e-80
76,90,2.442257e-80
76,91,1.694773e-80
76,92,1.151160e-80
76,93,6.643884e-81
76,94,2.898717e-81
76,95,1.969183e-81
76,96,2.149019e-81
76,97,9.085028e-80
76,98,9.366924e-80
76,99,8.706053e-80
76,100,5.120616e-80
76,101,3.312874e-80
76,102,2.512806e-80
76,103,1.582892e-80
76,104,1.202506e-80
76,105,7.527642e-81
76,106,3.350403e-81
76,107,2.265044e-81
76,108,0.000000e+00
76,109,7.815475e-81
76,110,6.835901e-80
76,111,6.194045e-80
76,112,4.519023e-80
76,113,3.227222e-80
76,114,1.906868e-80
76,115,1.716907e-80
76,116,1.118933e-80
76,117,8.153671e-81
76,118,3.496809e-81
76,119,2.352036e-81
76,120,0.000000e+00
76,121,0.000000e+00
76,122,6.391892e-81
76,123,3.420403e-80
76,124,2.881189e-80
76,125,2.053240e-80
76,126,1.812347e-80
76,127,1.422652e-80
76,128,1.136919e-80
76,129,7.176557e-81
76,130,3.450306e-81
76,131,2.246154e-81
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,1.008819e-80
76,137,1.761438e-80
76,138,1.148171e-80
76,139,1.158712e-80
76,140,9.139367e-81
76,141,6.941429e-81
76,142,3.510687e-81
76,143,2.020231e-81
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,2.015738e-82
76,150,1.909924e-81
76,151,3.578116e-81
76,152,3.110409e-81
76,153,2.871593e-81
76,154,1.879135e-81
76,155,1.114498e-81
77,0,2.518813e-81
77,1,2.285352e-81
77,2,2.546557e-81
77,3,1.808430e-81
77,4,1.559062e-81
77,5,5.596121e-82
77,6,5.071671e-82
77,7,2.972284e-82
77,8,2.561760e-82
77,9,2.686641e-82
77,10,7.910703e-83
77,11,4.745708e-83
77,12,8.814042e-81
77,13,1.057832e-80
77,14,9.922614e-81
77,15,7.926150e-81
77,16,6.340126e-81
77,17,3.315872e-81
77,18,1.910797e-81
77,19,1.434554e-81
77,20,1.042467e-81
77,21,5.593914e-82
77,22,2.955612e-82
77,23,1.309874e-82
77,24,2.397886e-80
77,25,2.361480e-80
77,26,2.295773e-80
77,27,1.911305e-80
77,28,1.065479e-80
77,29,7.270251e-81
77,30,4.170239e-81
77,31,3.472690e-81
77,32,1.874011e-81
77,33,1.193918e-81
77,34,6.302530e-82
77,35,2.705529e-82
77,36,3.984531e-80
77,37,3.867013e-80
77,38,3.620971e-80
77,39,3.114895e-80
77,40,2.183983e-80
77,41,1.149527e-80
77,42,7.382218e-81
77,43,4.602988e-81
77,44,3.254845e-81
77,45,2.120248e-81
77,46,1.028484e-81
77,47,4.383128e-82
77,48,5.363488e-80
77,49,5.565720e-80
77,50,5.160887e-80
77,51,3.824479e-80
77,52,2.497864e-80
77,53,1.445539e-80
77,54,1.047750e-80
77,55,6.636225e-81
77,56,4.201609e-81
77,57,2.617560e-81
77,58,1.442772e-81
77,59,6.087162e-82
77,60,6.911107e-80
77,61,6.620080e-80
77,62,5.758731e-80
77,63,4.605178e-80
77,64,2.780758e-80
77,65,1.738597e-80
77,66,1.036832e-80
77,67,8.287589e-81
77,68,5.104524e-81
77,69,3.421052e-81
77,70,1.897012e-81
77,71,8.411714e-82
77,72,7.442331e-80
77,73,7.327457e-80
77,74,6.492645e-80
77,75,5.141170e-80
77,76,3.188569e-80
77,77,2.426047e-80
77,78,1.275362e-80
77,79,8.997484e-81
77,80,5.953440e-81
77,81,3.675537e-81
77,82,2.109589e-81
77,83,9.611943e-82
77,84,4.927528e-80
77,85,8.055225e-80
77,86,6.626308e-80
77,87,4.869709e-80
77,88,2.984395e-80
77,89,1.981888e-80
77,90,1.374580e-80
77,91,1.004385e-80
77,92,6.845318e-81
77,93,4.082991e-81
77,94,2.242270e-81
77,95,1.027582e-81
77,96,1.374597e-81
77,97,4.966876e-80
77,98,5.105015e-80
77,99,3.876707e-80
77,100,2.516103e-80
77,101,1.728665e-80
77,102,1.300757e-80
77,103,1.010204e-80
77,104,6.941128e-81
77,105,4.435631e-81
77,106,2.343132e-81
77,107,1.149727e-81
77,108,0.000000e+00
77,109,3.518425e-81
77,110,3.380140e-80
77,111,2.872077e-80
77,112,2.145423e-80
77,113,1.560025e-80
77,114,1.121680e-80
77,115,1.019114e-80
77,116,6.385085e-81
77,117,4.453942e-81
77,118,2.251823e-81
77,119,1.152862e-81
77,120,0.000000e+00
77,121,0.000000e+00
77,122,2.722697e-81
77,123,1.410829e-80
77,124,1.331562e-80
77,125,1.086935e-80
77,126,9.829446e-81
77,127,8.052915e-81
77,128,6.120799e-81
77,129,3.965939e-81
77,130,2.232675e-81
77,131,1.060641e-81
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,4.095149e-81
77,137,6.806731e-81
77,138,6.171313e-81
77,139,5.869975e-81
77,140,4.156789e-81
77,141,3.413661e-81
77,142,1.930729e-81
77,143,9.000799e-82
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,1.901727e-82
77,150,8.654491e-82
77,151,1.278787e-81
77,152,1.312451e-81
77,153,1.244832e-81
77,154,8.597162e-82
77,155,5.044682e-82
78,0,1.892990e-81
78,1,1.670135e-81
78,2,2.060430e-81
78,3,1.388178e-81
78,4,1.146276e-81
78,5,3.939269e-82
78,6,3.445304e-82
78,7,2.252140e-82
78,8,2.049402e-82
78,9,2.062108e-82
78,10,8.201924e-83
78,11,5.256883e-83
78,12,7.450385e-81
78,13,8.337854e-81
78,14,7.673956e-81
78,15,5.994327e-81
78,16,4.331069e-81
78,17,2.319533e-81
78,18,1.384058e-81
78,19,1.125807e-81
78,20,7.876837e-82
78,21,4.194202e-82
78,22,2.379071e-82
78,23,1.016396e-82
78,24,2.123446e-80
78,25,1.885890e-80
78,26,1.796300e-80
78,27,1.404540e-80
78,28,7.453196e-81
78,29,5.082213e-81
78,30,3.043575e-81
78,31,2.545117e-81
78,32,1.407172e-81
78,33,9.548509e-82
78,34,4.911235e-82
78,35,2.041348e-82
78,36,3.428833e-80
78,37,3.197024e-80
78,38,2.790502e-80
78,39,2.358623e-80
78,40,1.480126e-80
78,41,7.984962e-81
78,42,5.272842e-81
78,43,3.456362e-81
78,44,2.525114e-81
78,45,1.561097e-81
78,46,8.230928e-82
78,47,3.367786e-82
78,48,4.894590e-80
78,49,4.356936e-80
78,50,4.074123e-80
78,51,2.757884e-80
78,52,1.752398e-80
78,53,9.424831e-81
78,54,7.129814e-81
78,55,5.077865e-81
78,56,3.315358e-81
78,57,2.010044e-81
78,58,1.153494e-81
78,59,4.610793e-82
78,60,5.633095e-80
78,61,5.157386e-80
78,62,4.372451e-80
78,63,3.322057e-80
78,64,1.831621e-80
78,65,1.158583e-80
78,66,8.329947e-81
78,67,5.927045e-81
78,68,3.813479e-81
78,69,2.715412e-81
78,70,1.474999e-81
78,71,6.304908e-82
78,72,6.400628e-80
78,73,5.776363e-80
78,74,4.782388e-80
78,75,3.601818e-80
78,76,2.005806e-80
78,77,1.275362e-80
78,78,1.358905e-80
78,79,6.900277e-81
78,80,4.248208e-81
78,81,2.833537e-81
78,82,1.627170e-81
78,83,6.700771e-82
78,84,3.690461e-80
78,85,6.003969e-80
78,86,4.744098e-80
78,87,3.244858e-80
78,88,2.023254e-80
78,89,1.289476e-80
78,90,1.026341e-80
78,91,7.360259e-81
78,92,4.939189e-81
78,93,3.021542e-81
78,94,1.732645e-81
78,95,7.309127e-82
78,96,8.719017e-82
78,97,3.420180e-80
78,98,3.542063e-80
78,99,2.500986e-80
78,100,1.677350e-80
78,101,1.212475e-80
78,102,9.247653e-81
78,103,7.350188e-81
78,104,5.037571e-81
78,105,3.253975e-81
78,106,1.780631e-81
78,107,7.957864e-82
78,108,0.000000e+00
78,109,2.139255e-81
78,110,2.251215e-80
78,111,1.880829e-80
78,112,1.423479e-80
78,113,1.045967e-80
78,114,8.053955e-81
78,115,7.396233e-81
78,116,4.556043e-81
78,117,3.208203e-81
78,118,1.694427e-81
78,119,7.941576e-82
78,120,0.000000e+00
78,121,0.000000e+00
78,122,1.680990e-81
78,123,8.763357e-81
78,124,8.669489e-81
78,125,7.659163e-81
78,126,6.873182e-81
78,127,5.669924e-81
78,128,4.297793e-81
78,129,2.796739e-81
78,130,1.654812e-81
78,131,7.168400e-82
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,2.467623e-81
78,137,4.094488e-81
78,138,4.271125e-81
78,139,3.992521e-81
78,140,2.730582e-81
78,141,2.298754e-81
78,142,1.359612e-81
78,143,5.895449e-82
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,1.477680e-82
78,150,5.682640e-82
78,151,7.517710e-82
78,152,8.230733e-82
78,153,7.988901e-82
78,154,5.623572e-82
78,155,3.326965e-82
79,0,1.510237e-81
79,1,1.330377e-81
79,2,1.615318e-81
79,3,1.066755e-81
79,4,8.745737e-82
79,5,2.831564e-82
79,6,2.613681e-82
79,7,1.699605e-82
79,8,1.728362e-82
79,9,1.514718e-82
79,10,6.981394e-83
79,11,4.321243e-83
79,12,6.031545e-81
79,13,6.494402e-81
79,14,6.017593e-81
79,15,4.623964e-81
79,16,3.138889e-81
79,17,1.639660e-81
79,18,1.052363e-81
79,19,8.374168e-82
79,20,5.664642e-82
79,21,3.324589e-82
79,22,1.867458e-82
79,23,7.934317e-83
79,24,1.781135e-80
79,25,1.494515e-80
79,26,1.417452e-80
79,27,1.057849e-80
79,28,5.390358e-81
79,29,3.704889e-81
79,30,2.269279e-81
79,31,1.932527e-81
79,32,1.076584e-81
79,33,7.519845e-82
79,34,3.759902e-82
79,35,1.557496e-82
79,36,2.812785e-80
79,37,2.553428e-80
79,38,2.178390e-80
79,39,1.788693e-80
79,40,1.064312e-80
79,41,5.907677e-81
79,42,3.789438e-81
79,43,2.489489e-81
79,44,1.945888e-81
79,45,1.225868e-81
79,46,6.629711e-82
79,47,2.577071e-82
79,48,4.111054e-80
79,49,3.407457e-80
79,50,3.141771e-80
79,51,2.064757e-80
79,52,1.275429e-80
79,53,7.056445e-81
79,54,4.942956e-81
79,55,3.661319e-81
79,56,2.548466e-81
79,57,1.583490e-81
79,58,9.233470e-82
79,59,3.335775e-82
79,60,4.534763e-80
79,61,4.088298e-80
79,62,3.410907e-80
79,63,2.426349e-80
79,64,1.385687e-80
79,65,7.681811e-81
79,66,5.338828e-81
79,67,5.021304e-81
79,68,2.700585e-81
79,69,2.086216e-81
79,70,1.141067e-81
79,71,4.607682e-82
79,72,5.219889e-80
79,73,4.518799e-80
79,74,3.580671e-80
79,75,2.626741e-80
79,76,1.428446e-80
79,77,8.997484e-81
79,78,6.900277e-81
79,79,6.789037e-81
79,80,3.132459e-81
79,81,2.170368e-81
79,82,1.231817e-81
79,83,4.767339e-82
79,84,2.883487e-80
79,85,4.571157e-80
79,86,3.531190e-80
79,87,2.319096e-80
79,88,1.421925e-80
79,89,9.481245e-81
79,90,6.990494e-81
79,91,5.596097e-81
79,92,3.633210e-81
79,93,2.231967e-81
79,94,1.331196e-81
79,95,5.166291e-82
79,96,6.962037e-82
79,97,2.537136e-80
79,98,2.613808e-80
79,99,1.750260e-80
79,100,1.205959e-80
79,101,8.698268e-81
79,102,6.690808e-81
79,103,5.552746e-81
79,104,3.617579e-81
79,105,2.372009e-81
79,106,1.349599e-81
79,107,5.646057e-82
79,108,0.000000e+00
79,109,1.542739e-81
79,110,1.611685e-80
79,111,1.330435e-80
79,112,1.013017e-80
79,113,7.403911e-81
79,114,5.892990e-81
79,115,5.431110e-81
79,116,3.347151e-81
79,117,2.310935e-81
79,118,1.263053e-81
79,119,5.562070e-82
79,120,0.000000e+00
79,121,0.000000e+00
79,122,1.177774e-81
79,123,5.956450e-81
79,124,6.097740e-81
79,125,5.495466e-81
79,126,5.010100e-81
79,127,4.158451e-81
79,128,3.120416e-81
79,129,2.044601e-81
79,130,1.235739e-81
79,131,4.959945e-82
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,1.683281e-81
79,137,2.707660e-81
79,138,3.133712e-81
79,139,2.862606e-81
79,140,1.905401e-81
79,141,1.632061e-81
79,142,9.864978e-82
79,143,4.021107e-82
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,1.169215e-82
79,150,3.907054e-82
79,151,4.733775e-82
79,152,5.563794e-82
79,153,5.456934e-82
79,154,3.912106e-82
79,155,2.307198e-82
80,0,9.258330e-82
80,1,8.595724e-82
80,2,9.620996e-82
80,3,6.515457e-82
80,4,5.342551e-82
80,5,1.858438e-82
80,6,1.823954e-82
80,7,1.103488e-82
80,8,1.074394e-82
80,9,9.579378e-83
80,10,4.102040e-83
80,11,2.458726e-83
80,12,3.598351e-81
80,13,3.996463e-81
80,14,3.684960e-81
80,15,2.881005e-81
80,16,2.130596e-81
80,17,1.032415e-81
80,18,6.618164e-82
80,19,5.375250e-82
80,20,3.485226e-82
80,21,2.010688e-82
80,22,1.204702e-82
80,23,4.800955e-83
80,24,1.031135e-80
80,25,9.068344e-81
80,26,8.672432e-81
80,27,6.679986e-81
80,28,3.525080e-81
80,29,2.386043e-81
80,30,1.440116e-81
80,31,1.248120e-81
80,32,6.837940e-82
80,33,4.497105e-82
80,34,2.316468e-82
80,35,9.824449e-83
80,36,1.662745e-80
80,37,1.528422e-80
80,38,1.330070e-80
80,39,1.126357e-80
80,40,7.012138e-81
80,41,3.709861e-81
80,42,2.534765e-81
80,43,1.610048e-81
80,44,1.196395e-81
80,45,7.762630e-82
80,46,4.003402e-82
80,47,1.545235e-82
80,48,2.350633e-80
80,49,2.068985e-80
80,50,1.937092e-80
80,51,1.300950e-80
80,52,8.310243e-81
80,53,4.717901e-81
80,54,3.520438e-81
80,55,2.310225e-81
80,56,1.424057e-81
80,57,9.624563e-82
80,58,5.682105e-82
80,59,2.173122e-82
80,60,2.707029e-80
80,61,2.502260e-80
80,62,2.072892e-80
80,63,1.555385e-80
80,64,8.961320e-81
80,65,5.373348e-81
80,66,3.611240e-81
80,67,2.902885e-81
80,68,1.878931e-81
80,69,1.229434e-81
80,70,7.078078e-82
80,71,2.889595e-82
80,72,3.069689e-80
80,73,2.784791e-80
80,74,2.266996e-80
80,75,1.717536e-80
80,76,9.742137e-81
80,77,5.953440e-81
80,78,4.248208e-81
80,79,3.132459e-81
80,80,2.558867e-81
80,81,1.330657e-81
80,82,7.649296e-82
80,83,3.202142e-82
80,84,1.818071e-80
80,85,2.886910e-80
80,86,2.248089e-80
80,87,1.556307e-80
80,88,9.595378e-81
80,89,6.274443e-81
80,90,4.780338e-81
80,91,3.475060e-81
80,92,2.386555e-81
80,93,1.414208e-81
80,94,8.212519e-82
80,95,3.416918e-82
80,96,4.688703e-82
80,97,1.658826e-80
80,98,1.718308e-80
80,99,1.178813e-80
80,100,8.023446e-81
80,101,5.711410e-81
80,102,4.366654e-81
80,103,3.641742e-81
80,104,2.293592e-81
80,105,1.496233e-81
80,106,8.417077e-82
80,107,3.730714e-82
80,108,0.000000e+00
80,109,1.045899e-81
80,110,1.079333e-80
80,111,8.984748e-81
80,112,6.741190e-81
80,113,4.986014e-81
80,114,3.840183e-81
80,115,3.441131e-81
80,116,2.185360e-81
80,117,1.506581e-81
80,118,8.006549e-82
80,119,3.739055e-82
80,120,0.000000e+00
80,121,0.000000e+00
80,122,8.150822e-82
80,123,4.185053e-81
80,124,4.182756e-81
80,125,3.590357e-81
80,126,3.329981e-81
80,127,2.735990e-81
80,128,2.042035e-81
80,129,1.354842e-81
80,130,7.955760e-82
80,131,3.380925e-82
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,1.203128e-81
80,137,1.939735e-81
80,138,2.046342e-81
80,139,1.901830e-81
80,140,1.295194e-81
80,141,1.098640e-81
80,142,6.461318e-82
80,143,2.789516e-82
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,7.224600e-83
80,150,2.674200e-82
80,151,3.473956e-82
80,152,3.923024e-82
80,153,3.791130e-82
80,154,2.672545e-82
80,155,1.574263e-82
81,0,6.830992e-82
81,1,6.121457e-82
81,2,7.478989e-82
81,3,4.721620e-82
81,4,3.767417e-82
81,5,1.135993e-82
81,6,1.060923e-82
81,7,7.464789e-83
81,8,8.606828e-83
81,9,6.365301e-83
81,10,3.986427e-83
81,11,2.411842e-83
81,12,3.006153e-81
81,13,3.035464e-81
81,14,2.766147e-81
81,15,2.078800e-81
81,16,1.238199e-81
81,17,6.096673e-82
81,18,4.562977e-82
81,19,3.867805e-82
81,20,2.264674e-82
81,21,1.560146e-82
81,22,9.245203e-83
81,23,3.581817e-83
81,24,9.224176e-81
81,25,7.021428e-81
81,26,6.596182e-81
81,27,4.528358e-81
81,28,2.204649e-81
81,29,1.448053e-81
81,30,9.417135e-82
81,31,8.254704e-82
81,32,4.872063e-82
81,33,3.529018e-82
81,34,1.706416e-82
81,35,6.783124e-83
81,36,1.429932e-80
81,37,1.247371e-80
81,38,9.859820e-81
81,39,8.081671e-81
81,40,4.104146e-81
81,41,2.249058e-81
81,42,1.513800e-81
81,43,1.029831e-81
81,44,8.506757e-82
81,45,5.029957e-82
81,46,3.177169e-82
81,47,1.096090e-82
81,48,2.135376e-80
81,49,1.566430e-80
81,50,1.481484e-80
81,51,8.551481e-81
81,52,4.941274e-81
81,53,2.686047e-81
81,54,2.244445e-81
81,55,1.691482e-81
81,56,1.067101e-81
81,57,6.631358e-82
81,58,4.381666e-82
81,59,1.480790e-82
81,60,2.184287e-80
81,61,1.897563e-80
81,62,1.519075e-80
81,63,9.814911e-81
81,64,5.231158e-81
81,65,2.849865e-81
81,66,2.180097e-81
81,67,2.056912e-81
81,68,1.150697e-81
81,69,1.075326e-81
81,70,4.996200e-82
81,71,1.906878e-82
81,72,2.618716e-80
81,73,2.110916e-80
81,74,1.548315e-80
81,75,1.049769e-80
81,76,4.904091e-81
81,77,3.675537e-81
81,78,2.833537e-81
81,79,2.170368e-81
81,80,1.330657e-81
81,81,1.251270e-81
81,82,5.362455e-82
81,83,1.894250e-82
81,84,1.311829e-80
81,85,2.016272e-80
81,86,1.467371e-80
81,87,8.903302e-81
81,88,5.248508e-81
81,89,3.483164e-81
81,90,2.948155e-81
81,91,2.331199e-81
81,92,1.486462e-81
81,93,1.023267e-81
81,94,5.945834e-82
81,95,2.033815e-82
81,96,3.065135e-82
81,97,1.030423e-80
81,98,1.064446e-80
81,99,6.171591e-81
81,100,4.612480e-81
81,101,3.370088e-81
81,102,2.587276e-81
81,103,2.426868e-81
81,104,1.521007e-81
81,105,9.281095e-82
81,106,5.773568e-82
81,107,2.149710e-82
81,108,0.000000e+00
81,109,5.503239e-82
81,110,6.163337e-81
81,111,4.882955e-81
81,112,3.764236e-81
81,113,2.774348e-81
81,114,2.430405e-81
81,115,2.200623e-81
81,116,1.365159e-81
81,117,9.162651e-82
81,118,5.410071e-82
81,119,2.101653e-82
81,120,0.000000e+00
81,121,0.000000e+00
81,122,3.900302e-82
81,123,1.944597e-81
81,124,2.245634e-81
81,125,2.152131e-81
81,126,1.996524e-81
81,127,1.688382e-81
81,128,1.225264e-81
81,129,8.276229e-82
81,130,5.356601e-82
81,131,1.813208e-82
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,5.192523e-82
81,137,7.482421e-82
81,138,1.211750e-81
81,139,1.080210e-81
81,140,6.745800e-82
81,141,6.105159e-82
81,142,3.929262e-82
81,143,1.388681e-82
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,5.405448e-83
81,150,1.328909e-82
81,151,1.134742e-82
81,152,1.779880e-82
81,153,1.817476e-82
81,154,1.367357e-82
81,155,8.101635e-83
82,0,3.771083e-82
82,1,3.417290e-82
82,2,4.220350e-82
82,3,2.631971e-82
82,4,2.127049e-82
82,5,6.353803e-83
82,6,6.365898e-83
82,7,4.399869e-83
82,8,4.845338e-83
82,9,3.702557e-83
82,10,2.144371e-83
82,11,1.318433e-83
82,12,1.636768e-81
82,13,1.692749e-81
82,14,1.527365e-81
82,15,1.163131e-81
82,16,7.318830e-82
82,17,3.487735e-82
82,18,2.543621e-82
82,19,2.142121e-82
82,20,1.317827e-82
82,21,8.418101e-83
82,22,5.097213e-83
82,23,1.945995e-83
82,24,5.007790e-81
82,25,3.920320e-81
82,26,3.682472e-81
82,27,2.564907e-81
82,28,1.246574e-81
82,29,8.275310e-82
82,30,5.348766e-82
82,31,4.622599e-82
82,32,2.697959e-82
82,33,1.910892e-82
82,34,9.402027e-83
82,35,3.864375e-83
82,36,7.817755e-81
82,37,6.841311e-81
82,38,5.478412e-81
82,39,4.531706e-81
82,40,2.386117e-81
82,41,1.315049e-81
82,42,8.782586e-82
82,43,5.841483e-82
82,44,4.848443e-82
82,45,2.860118e-82
82,46,1.648658e-82
82,47,6.280100e-83
82,48,1.166970e-80
82,49,8.706124e-81
82,50,8.167591e-81
82,51,4.871193e-81
82,52,2.838866e-81
82,53,1.552183e-81
82,54,1.250568e-81
82,55,9.678512e-82
82,56,6.217198e-82
82,57,3.822467e-82
82,58,2.367522e-82
82,59,8.005064e-83
82,60,1.207329e-80
82,61,1.061038e-80
82,62,8.583613e-81
82,63,5.612571e-81
82,64,3.000235e-81
82,65,1.694793e-81
82,66,1.213290e-81
82,67,1.162806e-81
82,68,6.534057e-82
82,69,5.288835e-82
82,70,3.130582e-82
82,71,1.033167e-82
82,72,1.438917e-80
82,73,1.176486e-80
82,74,8.726172e-81
82,75,6.030204e-81
82,76,2.890495e-81
82,77,2.109589e-81
82,78,1.627170e-81
82,79,1.231817e-81
82,80,7.649296e-82
82,81,5.362455e-82
82,82,3.620286e-82
82,83,1.054855e-82
82,84,7.260999e-81
82,85,1.134007e-80
82,86,8.324069e-81
82,87,5.112582e-81
82,88,3.047075e-81
82,89,2.013768e-81
82,90,1.684609e-81
82,91,1.310953e-81
82,92,8.715467e-82
82,93,5.205837e-82
82,94,3.469733e-82
82,95,1.159796e-82
82,96,1.619361e-82
82,97,5.836658e-81
82,98,6.060075e-81
82,99,3.629997e-81
82,100,2.631140e-81
82,101,1.952157e-81
82,102,1.497738e-81
82,103,1.361024e-81
82,104,8.578308e-82
82,105,5.698556e-82
82,106,3.190706e-82
82,107,1.214241e-82
82,108,0.000000e+00
82,109,2.980889e-82
82,110,3.562089e-81
82,111,2.827167e-81
82,112,2.174895e-81
82,113,1.582520e-81
82,114,1.379430e-81
82,115,1.254154e-81
82,116,7.701972e-82
82,117,5.333587e-82
82,118,3.022994e-82
82,119,1.203909e-82
82,120,0.000000e+00
82,121,0.000000e+00
82,122,2.246522e-82
82,123,1.154236e-81
82,124,1.296112e-81
82,125,1.226802e-81
82,126,1.126733e-81
82,127,9.614624e-82
82,128,6.977212e-82
82,129,4.645894e-82
82,130,2.993469e-82
82,131,1.063399e-82
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,3.153480e-82
82,137,4.579154e-82
82,138,6.808441e-82
82,139,6.145764e-82
82,140,3.895112e-82
82,141,3.491317e-82
82,142,2.237386e-82
82,143,8.130006e-83
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,2.947386e-83
82,150,7.816037e-83
82,151,7.144216e-83
82,152,1.060428e-82
82,153,1.066852e-82
82,154,7.943286e-83
82,155,4.652877e-83
83,0,1.167582e-82
83,1,1.101983e-82
83,2,1.204679e-82
83,3,9.232050e-83
83,4,7.901802e-83
83,5,3.223221e-83
83,6,2.765029e-83
83,7,1.540321e-83
83,8,1.050343e-83
83,9,1.451615e-83
83,10,2.727476e-84
83,11,1.929356e-84
83,12,3.888051e-82
83,13,5.159193e-82
83,14,4.900295e-82
83,15,4.000989e-82
83,16,3.492443e-82
83,17,1.878638e-82
83,18,9.765660e-83
83,19,7.444418e-83
83,20,5.801688e-83
83,21,2.789950e-83
83,22,1.479762e-83
83,23,6.592000e-84
83,24,9.645926e-82
83,25,1.118453e-81
83,26,1.106537e-81
83,27,1.001904e-81
83,28,5.865841e-82
83,29,4.037725e-82
83,30,2.236484e-82
83,31,1.837643e-82
83,32,9.514071e-83
83,33,5.920253e-83
83,34,3.203363e-83
83,35,1.362104e-83
83,36,1.705788e-81
83,37,1.789870e-81
83,38,1.804707e-81
83,39,1.573656e-81
83,40,1.201634e-81
83,41,6.130355e-82
83,42,4.073735e-82
83,43,2.557918e-82
83,44,1.674980e-82
83,45,1.081026e-82
83,46,4.658957e-83
83,47,2.123670e-83
83,48,2.154559e-81
83,49,2.736210e-81
83,50,2.577253e-81
83,51,2.028254e-81
83,52,1.438765e-81
83,53,8.429659e-82
83,54,5.851214e-82
83,55,3.352982e-82
83,56,2.132956e-82
83,57,1.272614e-82
83,58,6.481529e-83
83,59,3.451952e-83
83,60,3.148068e-81
83,61,3.174677e-81
83,62,2.831221e-81
83,63,2.546617e-81
83,64,1.583772e-81
83,65,9.895031e-82
83,66,6.504452e-82
83,67,4.301068e-82
83,68,2.766771e-82
83,69,1.729878e-82
83,70,9.393446e-83
83,71,5.783586e-83
83,72,3.232607e-81
83,73,3.585882e-81
83,74,3.403928e-81
83,75,2.833922e-81
83,76,1.866406e-81
83,77,9.611943e-82
83,78,6.700771e-82
83,79,4.767339e-82
83,80,3.202142e-82
83,81,1.894250e-82
83,82,1.054855e-82
83,83,7.215810e-83
83,84,2.465302e-81
83,85,4.146111e-81
83,86,3.531303e-81
83,87,2.731172e-81
83,88,1.742133e-81
83,89,1.145803e-81
83,90,7.781755e-82
83,91,5.498254e-82
83,92,3.686765e-82
83,93,2.199271e-82
83,94,1.102271e-82
83,95,6.700648e-83
83,96,6.749114e-83
83,97,2.682748e-81
83,98,2.779811e-81
83,99,2.231376e-81
83,100,1.404696e-81
83,101,9.683266e-82
83,102,7.454384e-82
83,103,5.367869e-82
83,104,3.779733e-82
83,105,2.395223e-82
83,106,1.209089e-82
83,107,6.417690e-83
83,108,0.000000e+00
83,109,1.978135e-82
83,110,1.883265e-81
83,111,1.636048e-81
83,112,1.208582e-81
83,113,8.943303e-82
83,114,6.071468e-82
83,115,5.473154e-82
83,116,3.476072e-82
83,117,2.477897e-82
83,118,1.202680e-82
83,119,6.749672e-83
83,120,0.000000e+00
83,121,0.000000e+00
83,122,1.588272e-82
83,123,8.345903e-82
83,124,7.603292e-82
83,125,6.039658e-82
83,126,5.457908e-82
83,127,4.385981e-82
83,128,3.411476e-82
83,129,2.217092e-82
83,130,1.199927e-82
83,131,6.493869e-83
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,2.433569e-82
83,137,4.186107e-82
83,138,3.418647e-82
83,139,3.322524e-82
83,140,2.425067e-82
83,141,1.956390e-82
83,142,1.076621e-82
83,143,5.622562e-83
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,8.910363e-84
83,150,4.996296e-83
83,151,8.108211e-83
83,152,7.788311e-83
83,153,7.338560e-83
83,154,4.947962e-83
83,155,3.009977e-83
84,0,9.587830e-81
84,1,8.673783e-81
84,2,1.028626e-80
84,3,6.536808e-81
84,4,5.185220e-81
84,5,1.460766e-81
84,6,1.438814e-81
84,7,1.010502e-81
84,8,1.234629e-81
84,9,8.514344e-82
84,10,5.701455e-82
84,11,3.399568e-82
84,12,4.238021e-80
84,13,4.207910e-80
84,14,3.842226e-80
84,15,2.864669e-80
84,16,1.735602e-80
84,17,8.124817e-81
84,18,6.023692e-81
84,19,5.215664e-81
84,20,2.902753e-81
84,21,2.033757e-81
84,22,1.269158e-81
84,23,4.935239e-82
84,24,1.307074e-79
84,25,9.859666e-80
84,26,9.202621e-80
84,27,6.247557e-80
84,28,2.974328e-80
84,29,1.938676e-80
84,30,1.236051e-80
84,31,1.117047e-80
84,32,6.489697e-81
84,33,4.696561e-81
84,34,2.272161e-81
84,35,9.162682e-82
84,36,2.015119e-79
84,37,1.738829e-79
84,38,1.365401e-79
84,39,1.115070e-79
84,40,5.639994e-80
84,41,3.001878e-80
84,42,1.973726e-80
84,43,1.354544e-80
84,44,1.167572e-80
84,45,7.189334e-81
84,46,4.321227e-81
84,47,1.457517e-81
84,48,3.028681e-79
84,49,2.163778e-79
84,50,2.038232e-79
84,51,1.166236e-79
84,52,6.642759e-80
84,53,3.575802e-80
84,54,2.884447e-80
84,55,2.309568e-80
84,56,1.476553e-80
84,57,9.632765e-81
84,58,6.088576e-81
84,59,1.944731e-81
84,60,3.078862e-79
84,61,2.675632e-79
84,62,2.103429e-79
84,63,1.331059e-79
84,64,7.042415e-80
84,65,3.713723e-80
84,66,2.733343e-80
84,67,2.768628e-80
84,68,1.513166e-80
84,69,1.270998e-80
84,70,6.945288e-81
84,71,2.512111e-81
84,72,3.517278e-79
84,73,2.952589e-79
84,74,2.124868e-79
84,75,1.439981e-79
84,76,6.635346e-80
84,77,4.927528e-80
84,78,3.690461e-80
84,79,2.883487e-80
84,80,1.818071e-80
84,81,1.311829e-80
84,82,7.260999e-81
84,83,2.465302e-81
84,84,2.206525e-79
84,85,2.750427e-79
84,86,2.012742e-79
84,87,1.205774e-79
84,88,7.162430e-80
84,89,4.546538e-80
84,90,3.847095e-80
84,91,3.081507e-80
84,92,2.015623e-80
84,93,1.276649e-80
84,94,8.056479e-81
84,95,2.637357e-81
84,96,4.664836e-81
84,97,1.388496e-79
84,98,1.476313e-79
84,99,8.379947e-80
84,100,6.345663e-80
84,101,4.471852e-80
84,102,3.354317e-80
84,103,3.276236e-80
84,104,2.006078e-80
84,105,1.305666e-80
84,106,7.968555e-81
84,107,2.839469e-81
84,108,0.000000e+00
84,109,7.411310e-81
84,110,8.467857e-80
84,111,6.715258e-80
84,112,5.087437e-80
84,113,3.676539e-80
84,114,3.268461e-80
84,115,2.919439e-80
84,116,1.828288e-80
84,117,1.209458e-80
84,118,7.329132e-81
84,119,2.784795e-81
84,120,0.000000e+00
84,121,0.000000e+00
84,122,5.317065e-81
84,123,2.625766e-80
84,124,3.077326e-80
84,125,2.809997e-80
84,126,2.677026e-80
84,127,2.256451e-80
84,128,1.627930e-80
84,129,1.117646e-80
84,130,7.230682e-81
84,131,2.367672e-81
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,7.029200e-81
84,137,8.605931e-81
84,138,1.569375e-80
84,139,1.414549e-80
84,140,8.779075e-81
84,141,8.077532e-81
84,142,5.212951e-81
84,143,1.791971e-81
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,7.203249e-82
84,150,1.633763e-81
84,151,1.268155e-81
84,152,2.247100e-81
84,153,2.321317e-81
84,154,1.758729e-81
84,155,1.043229e-81
85,0,1.444135e-80
85,1,1.314837e-80
85,2,1.571797e-80
85,3,1.018885e-80
85,4,8.110006e-81
85,5,2.495814e-81
85,6,2.408111e-81
85,7,1.591355e-81
85,8,1.751353e-81
85,9,1.366411e-81
85,10,7.700108e-82
85,11,4.633512e-82
85,12,6.205620e-80
85,13,6.403731e-80
85,14,5.836915e-80
85,15,4.454055e-80
85,16,2.888557e-80
85,17,1.376610e-80
85,18,9.576578e-81
85,19,8.022724e-81
85,20,4.914482e-81
85,21,3.144329e-81
85,22,1.892782e-81
85,23,7.329102e-82
85,24,1.862023e-79
85,25,1.480758e-79
85,26,1.395176e-79
85,27,9.894318e-80
85,28,4.962572e-80
85,29,3.239659e-80
85,30,1.995155e-80
85,31,1.760459e-80
85,32,1.010701e-80
85,33,7.135212e-81
85,34,3.507236e-81
85,35,1.433342e-81
85,36,2.922441e-79
85,37,2.580376e-79
85,38,2.102170e-79
85,39,1.739194e-79
85,40,9.425136e-80
85,41,5.022550e-80
85,42,3.293343e-80
85,43,2.211326e-80
85,44,1.801117e-80
85,45,1.118679e-80
85,46,6.392709e-81
85,47,2.287349e-81
85,48,4.307183e-79
85,49,3.317966e-79
85,50,3.104279e-79
85,51,1.892365e-79
85,52,1.135245e-79
85,53,6.078614e-80
85,54,4.731051e-80
85,55,3.588399e-80
85,56,2.319060e-80
85,57,1.459350e-80
85,58,8.970942e-81
85,59,3.092089e-81
85,60,4.549082e-79
85,61,4.007431e-79
85,62,3.252522e-79
85,63,2.193619e-79
85,64,1.198129e-79
85,65,6.647948e-80
85,66,4.625479e-80
85,67,4.300521e-80
85,68,2.469996e-80
85,69,1.943621e-80
85,70,1.060780e-80
85,71,4.055899e-81
85,72,5.299797e-79
85,73,4.385459e-79
85,74,3.385320e-79
85,75,2.376488e-79
85,76,1.189583e-79
85,77,8.055225e-80
85,78,6.003969e-80
85,79,4.571157e-80
85,80,2.886910e-80
85,81,2.016272e-80
85,82,1.134007e-80
85,83,4.146111e-81
85,84,2.750427e-79
85,85,4.714049e-79
85,86,3.198614e-79
85,87,2.051367e-79
85,88,1.234526e-79
85,89,7.884945e-80
85,90,6.371822e-80
85,91,4.953247e-80
85,92,3.268376e-80
85,93,2.012209e-80
85,94,1.247366e-80
85,95,4.481170e-81
85,96,6.206919e-81
85,97,2.254361e-79
85,98,2.358559e-79
85,99,1.470801e-79
85,100,1.066088e-79
85,101,7.465089e-80
85,102,5.663178e-80
85,103,5.104333e-80
85,104,3.239678e-80
85,105,2.109774e-80
85,106,1.242162e-80
85,107,4.780874e-81
85,108,0.000000e+00
85,109,1.236815e-80
85,110,1.423951e-79
85,111,1.144622e-79
85,112,8.706524e-80
85,113,6.195659e-80
85,114,5.196192e-80
85,115,4.728690e-80
85,116,2.922408e-80
85,117,2.003869e-80
85,118,1.142523e-80
85,119,4.695791e-81
85,120,0.000000e+00
85,121,0.000000e+00
85,122,9.475578e-81
85,123,4.840955e-80
85,124,5.244693e-80
85,125,4.644146e-80
85,126,4.264873e-80
85,127,3.620756e-80
85,128,2.663421e-80
85,129,1.781607e-80
85,130,1.122970e-80
85,131,4.111853e-81
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,1.311804e-80
85,137,1.839567e-80
85,138,2.569913e-80
85,139,2.359490e-80
85,140,1.508640e-80
85,141,1.352711e-80
85,142,8.501108e-81
85,143,3.213669e-81
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,1.071332e-81
85,150,2.951774e-81
85,151,2.975133e-81
85,152,4.173026e-81
85,153,4.173010e-81
85,154,3.081639e-81
85,155,1.807982e-81
86,0,1.034486e-80
86,1,9.317424e-81
86,2,1.083436e-80
86,3,7.401443e-81
86,4,6.219118e-81
86,5,2.147188e-81
86,6,1.871763e-81
86,7,1.163260e-81
86,8,1.078610e-81
86,9,1.047271e-81
86,10,4.041500e-82
86,11,2.465628e-82
86,12,3.919045e-80
86,13,4.432206e-80
86,14,4.132704e-80
86,15,3.225279e-80
86,16,2.390095e-80
86,17,1.227435e-80
86,18,7.268757e-81
86,19,5.818993e-81
86,20,3.996992e-81
86,21,2.232612e-81
86,22,1.241465e-81
86,23,5.323103e-82
86,24,1.110194e-79
86,25,1.002875e-79
86,26,9.621507e-80
86,27,7.592493e-80
86,28,4.096859e-80
86,29,2.738794e-80
86,30,1.579859e-80
86,31,1.339660e-80
86,32,7.374756e-81
86,33,4.943430e-81
86,34,2.531365e-81
86,35,1.063139e-81
86,36,1.793512e-79
86,37,1.689399e-79
86,38,1.495389e-79
86,39,1.261667e-79
86,40,8.098737e-80
86,41,4.235752e-80
86,42,2.708818e-80
86,43,1.766366e-80
86,44,1.302808e-80
86,45,8.272644e-81
86,46,4.275845e-81
86,47,1.708143e-81
86,48,2.522269e-79
86,49,2.327111e-79
86,50,2.169423e-79
86,51,1.491545e-79
86,52,9.721398e-80
86,53,5.391436e-80
86,54,3.886528e-80
86,55,2.596942e-80
86,56,1.681466e-80
86,57,1.043473e-80
86,58,5.948277e-81
86,59,2.367326e-81
86,60,2.980202e-79
86,61,2.763009e-79
86,62,2.339544e-79
86,63,1.803919e-79
86,64,1.053162e-79
86,65,6.104072e-80
86,66,4.057546e-80
86,67,3.229306e-80
86,68,1.955066e-80
86,69,1.388843e-80
86,70,7.569729e-81
86,71,3.231034e-81
86,72,3.331475e-79
86,73,3.046392e-79
86,74,2.540972e-79
86,75,1.955178e-79
86,76,1.149407e-79
86,77,6.626308e-80
86,78,4.744098e-80
86,79,3.531190e-80
86,80,2.248089e-80
86,81,1.467371e-80
86,82,8.324069e-81
86,83,3.531303e-81
86,84,2.012742e-79
86,85,3.198614e-79
86,86,2.768114e-79
86,87,1.767053e-79
86,88,1.115875e-79
86,89,7.176147e-80
86,90,5.189274e-80
86,91,3.898942e-80
86,92,2.594339e-80
86,93,1.572053e-80
86,94,8.952060e-81
86,95,3.794072e-81
86,96,5.088377e-81
86,97,1.889261e-79
86,98,1.923521e-79
86,99,1.376613e-79
86,100,9.263117e-80
86,101,6.379315e-80
86,102,4.836509e-80
86,103,3.911601e-80
86,104,2.612046e-80
86,105,1.676366e-80
86,106,9.217151e-81
86,107,4.173516e-81
86,108,0.000000e+00
86,109,1.248900e-80
86,110,1.244312e-79
86,111,1.041892e-79
86,112,7.812646e-80
86,113,5.556636e-80
86,114,4.159730e-80
86,115,3.777633e-80
86,116,2.381221e-80
86,117,1.651363e-80
86,118,8.757071e-81
86,119,4.175397e-81
86,120,0.000000e+00
86,121,0.000000e+00
86,122,9.435472e-81
86,123,4.911826e-80
86,124,4.806946e-80
86,125,3.952230e-80
86,126,3.581616e-80
86,127,2.952047e-80
86,128,2.233413e-80
86,129,1.468762e-80
86,130,8.576031e-81
86,131,3.768473e-81
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,1.373392e-80
86,137,2.149056e-80
86,138,2.182487e-80
86,139,2.068603e-80
86,140,1.441198e-80
86,141,1.208807e-80
86,142,7.045945e-81
86,143,3.094296e-81
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,7.385504e-82
86,150,2.891584e-81
86,151,3.945937e-81
86,152,4.313927e-81
86,153,4.169847e-81
86,154,2.936386e-81
86,155,1.736834e-81
87,0,6.174138e-81
87,1,5.530795e-81
87,2,5.769923e-81
87,3,4.527703e-81
87,4,3.985557e-81
87,5,1.604566e-81
87,6,1.351138e-81
87,7,7.198755e-82
87,8,4.671827e-82
87,9,7.056175e-82
87,10,8.582766e-83
87,11,5.443971e-83
87,12,1.835745e-80
87,13,2.488992e-80
87,14,2.371751e-80
87,15,1.962201e-80
87,16,1.799870e-80
87,17,9.710468e-81
87,18,4.785370e-81
87,19,3.503205e-81
87,20,2.844648e-81
87,21,1.296435e-81
87,22,6.494725e-82
87,23,3.094485e-82
87,24,4.230313e-80
87,25,5.339603e-80
87,26,5.320160e-80
87,27,5.020986e-80
87,28,3.019470e-80
87,29,2.058648e-80
87,30,1.088832e-80
87,31,8.920988e-81
87,32,4.599512e-81
87,33,2.730841e-81
87,34,1.529872e-81
87,35,6.625275e-82
87,36,7.590918e-80
87,37,8.290189e-80
87,38,8.766906e-80
87,39,7.717058e-80
87,40,6.231589e-80
87,41,3.130501e-80
87,42,2.021835e-80
87,43,1.254938e-80
87,44,7.917079e-81
87,45,5.207553e-81
87,46,2.218729e-81
87,47,1.060469e-81
87,48,9.019313e-80
87,49,1.319860e-79
87,50,1.229834e-79
87,51,1.027813e-79
87,52,7.467809e-80
87,53,4.306503e-80
87,54,2.851469e-80
87,55,1.588655e-80
87,56,1.008852e-80
87,57,6.095511e-81
87,58,3.053680e-81
87,59,1.600092e-81
87,60,1.474905e-79
87,61,1.524996e-79
87,62,1.378819e-79
87,63,1.293786e-79
87,64,8.270524e-80
87,65,5.098044e-80
87,66,3.196173e-80
87,67,2.033707e-80
87,68,1.346863e-80
87,69,8.063064e-81
87,70,4.449650e-81
87,71,2.252040e-81
87,72,1.444632e-79
87,73,1.709428e-79
87,74,1.673996e-79
87,75,1.433251e-79
87,76,9.853284e-80
87,77,4.869709e-80
87,78,3.244858e-80
87,79,2.319096e-80
87,80,1.556307e-80
87,81,8.903302e-81
87,82,5.112582e-81
87,83,2.731172e-81
87,84,1.205774e-79
87,85,2.051367e-79
87,86,1.767053e-79
87,87,1.536094e-79
87,88,9.009087e-80
87,89,5.830030e-80
87,90,3.814259e-80
87,91,2.684212e-80
87,92,1.805608e-80
87,93,1.062904e-80
87,94,5.340026e-81
87,95,2.888475e-81
87,96,3.558148e-81
87,97,1.377305e-79
87,98,1.415129e-79
87,99,1.169925e-79
87,100,7.232274e-80
87,101,4.831126e-80
87,102,3.701951e-80
87,103,2.597744e-80
87,104,1.861243e-80
87,105,1.171658e-80
87,106,5.788184e-81
87,107,3.259399e-81
87,108,0.000000e+00
87,109,1.068947e-80
87,110,9.831670e-80
87,111,8.598444e-80
87,112,6.327630e-80
87,113,4.527392e-80
87,114,2.955419e-80
87,115,2.683891e-80
87,116,1.718320e-80
87,117,1.223129e-80
87,118,5.766353e-81
87,119,3.321633e-81
87,120,0.000000e+00
87,121,0.000000e+00
87,122,8.555217e-81
87,123,4.491481e-80
87,124,4.006633e-80
87,125,3.030859e-80
87,126,2.697225e-80
87,127,2.162402e-80
87,128,1.690925e-80
87,129,1.084460e-80
87,130,5.700387e-81
87,131,3.108255e-81
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,1.302111e-80
87,137,2.211624e-80
87,138,1.708619e-80
87,139,1.669881e-80
87,140,1.239988e-80
87,141,9.836748e-81
87,142,5.276748e-81
87,143,2.722715e-81
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,4.154169e-82
87,150,2.579500e-81
87,151,4.346646e-81
87,152,4.077244e-81
87,153,3.809664e-81
87,154,2.559754e-81
87,155,1.508308e-81
88,0,3.552919e-81
88,1,3.222189e-81
88,2,3.286503e-81
88,3,2.672009e-81
88,4,2.431970e-81
88,5,1.045912e-81
88,6,8.385520e-82
88,7,4.436150e-82
88,8,2.226753e-82
88,9,4.295028e-82
88,10,1.699689e-83
88,11,1.337863e-83
88,12,9.486865e-81
88,13,1.421350e-80
88,14,1.373799e-80
88,15,1.156338e-80
88,16,1.154084e-80
88,17,6.222305e-81
88,18,2.825469e-81
88,19,2.083869e-81
88,20,1.789933e-81
88,21,7.285684e-82
88,22,3.531648e-82
88,23,1.752425e-82
88,24,1.933156e-80
88,25,3.005285e-80
88,26,3.025600e-80
88,27,3.064929e-80
88,28,1.905015e-80
88,29,1.303954e-80
88,30,6.696280e-81
88,31,5.441268e-81
88,32,2.683032e-81
88,33,1.541574e-81
88,34,8.962144e-82
88,35,3.968244e-82
88,36,3.734661e-80
88,37,4.463675e-80
88,38,5.140492e-80
88,39,4.561188e-80
88,40,4.009067e-80
88,41,1.984105e-80
88,42,1.272244e-80
88,43,7.845171e-81
88,44,4.674622e-81
88,45,3.130135e-81
88,46,1.219230e-81
88,47,6.416063e-82
88,48,4.038216e-80
88,49,7.640257e-80
88,50,7.023049e-80
88,51,6.405720e-80
88,52,4.786551e-80
88,53,2.775030e-80
88,54,1.785114e-80
88,55,9.486158e-81
88,56,5.936940e-81
88,57,3.571098e-81
88,58,1.663748e-81
88,59,9.736257e-82
88,60,7.975528e-80
88,61,8.716527e-80
88,62,8.197875e-80
88,63,8.104700e-80
88,64,5.298412e-80
88,65,3.358221e-80
88,66,2.055071e-80
88,67,1.220671e-80
88,68,8.312785e-81
88,69,4.711093e-81
88,70,2.598250e-81
88,71,1.405446e-81
88,72,7.346877e-80
88,73,9.845777e-80
88,74,1.028030e-79
88,75,9.057399e-80
88,76,6.528066e-80
88,77,2.984395e-80
88,78,2.023254e-80
88,79,1.421925e-80
88,80,9.595378e-81
88,81,5.248508e-81
88,82,3.047075e-81
88,83,1.742133e-81
88,84,7.162430e-80
88,85,1.234526e-79
88,86,1.115875e-79
88,87,9.009087e-80
88,88,6.656278e-80
88,89,3.771152e-80
88,90,2.350880e-80
88,91,1.673015e-80
88,92,1.124859e-80
88,93,6.564514e-81
88,94,3.126715e-81
88,95,1.843366e-81
88,96,2.142121e-81
88,97,8.668956e-80
88,98,9.011060e-80
88,99,7.760331e-80
88,100,4.702799e-80
88,101,3.084003e-80
88,102,2.332068e-80
88,103,1.594604e-80
88,104,1.170012e-80
88,105,7.341055e-81
88,106,3.497587e-81
88,107,2.097980e-81
88,108,0.000000e+00
88,109,6.977053e-81
88,110,6.350342e-80
88,111,5.664790e-80
88,112,4.151397e-80
88,113,2.931860e-80
88,114,1.842235e-80
88,115,1.685295e-80
88,116,1.083914e-80
88,117,7.819493e-81
88,118,3.560308e-81
88,119,2.173972e-81
88,120,0.000000e+00
88,121,0.000000e+00
88,122,5.688652e-81
88,123,3.016133e-80
88,124,2.635369e-80
88,125,1.955071e-80
88,126,1.738517e-80
88,127,1.375055e-80
88,128,1.081950e-80
88,129,6.933698e-81
88,130,3.526670e-81
88,131,2.046052e-81
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,8.847762e-81
88,137,1.510846e-80
88,138,1.089436e-80
88,139,1.081709e-80
88,140,8.269122e-81
88,141,6.431762e-81
88,142,3.371444e-81
88,143,1.809414e-81
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,2.408231e-82
88,150,1.723043e-81
88,151,3.030945e-81
88,152,2.749425e-81
88,153,2.562620e-81
88,154,1.698273e-81
88,155,1.005589e-81
89,0,2.252623e-81
89,1,2.003067e-81
89,2,2.087194e-81
89,3,1.715884e-81
89,4,1.545625e-81
89,5,6.682757e-82
89,6,5.389930e-82
89,7,2.805614e-82
89,8,1.443515e-82
89,9,2.811667e-82
89,10,8.288360e-84
89,11,6.603911e-84
89,12,5.998830e-81
89,13,9.025458e-81
89,14,8.738159e-81
89,15,7.390110e-81
89,16,7.233312e-81
89,17,4.079828e-81
89,18,1.907678e-81
89,19,1.352465e-81
89,20,1.179529e-81
89,21,4.996638e-82
89,22,2.289040e-82
89,23,1.173848e-82
89,24,1.204819e-80
89,25,1.894328e-80
89,26,1.917008e-80
89,27,1.952631e-80
89,28,1.216631e-80
89,29,8.481638e-81
89,30,4.440405e-81
89,31,3.548430e-81
89,32,1.779832e-81
89,33,1.034966e-81
89,34,5.893089e-82
89,35,2.578285e-82
89,36,2.370143e-80
89,37,2.840147e-80
89,38,3.273987e-80
89,39,2.915737e-80
89,40,2.544527e-80
89,41,1.288792e-80
89,42,8.311741e-81
89,43,5.096509e-81
89,44,3.068923e-81
89,45,2.034550e-81
89,46,7.985021e-82
89,47,4.212979e-82
89,48,2.497874e-80
89,49,4.876558e-80
89,50,4.510119e-80
89,51,4.091577e-80
89,52,3.078990e-80
89,53,1.819634e-80
89,54,1.183671e-80
89,55,6.214405e-81
89,56,3.974473e-81
89,57,2.350631e-81
89,58,1.089988e-81
89,59,6.454950e-82
89,60,5.112834e-80
89,61,5.518580e-80
89,62,5.230306e-80
89,63,5.234948e-80
89,64,3.359389e-80
89,65,2.142251e-80
89,66,1.359321e-80
89,67,8.186800e-81
89,68,5.502118e-81
89,69,3.116212e-81
89,70,1.705239e-81
89,71,9.315329e-82
89,72,4.645093e-80
89,73,6.248950e-80
89,74,6.658208e-80
89,75,5.822396e-80
89,76,4.127341e-80
89,77,1.981888e-80
89,78,1.289476e-80
89,79,9.481245e-81
89,80,6.274443e-81
89,81,3.483164e-81
89,82,2.013768e-81
89,83,1.145803e-81
89,84,4.546538e-80
89,85,7.884945e-80
89,86,7.176147e-80
89,87,5.830030e-80
89,88,3.771152e-80
89,89,2.908086e-80
89,90,1.588356e-80
89,91,1.090104e-80
89,92,7.462729e-81
89,93,4.325895e-81
89,94,2.086016e-81
89,95,1.223086e-81
89,96,1.422123e-81
89,97,5.579904e-80
89,98,5.743470e-80
89,99,5.047166e-80
89,100,3.007486e-80
89,101,2.039428e-80
89,102,1.556399e-80
89,103,1.038345e-80
89,104,7.797103e-81
89,105,4.845258e-81
89,106,2.330342e-81
89,107,1.393488e-81
89,108,0.000000e+00
89,109,4.605931e-81
89,110,4.111386e-80
89,111,3.631704e-80
89,112,2.684445e-80
89,113,1.959865e-80
89,114,1.220197e-80
89,115,1.123817e-80
89,116,7.194892e-81
89,117,5.172456e-81
89,118,2.359949e-81
89,119,1.437076e-81
89,120,0.000000e+00
89,121,0.000000e+00
89,122,3.675358e-81
89,123,1.946300e-80
89,124,1.700927e-80
89,125,1.307404e-80
89,126,1.159881e-80
89,127,9.198287e-81
89,128,7.204190e-81
89,129,4.585432e-81
89,130,2.339328e-81
89,131,1.357090e-81
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,5.799916e-81
89,137,1.009744e-80
89,138,7.352744e-81
89,139,7.254329e-81
89,140,5.487679e-81
89,141,4.281764e-81
89,142,2.253232e-81
89,143,1.201311e-81
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,1.695488e-82
89,150,1.162617e-81
89,151,2.024083e-81
89,152,1.839101e-81
89,153,1.707127e-81
89,154,1.133972e-81
89,155,6.667350e-82
90,0,1.898184e-81
90,1,1.741777e-81
90,2,1.979160e-81
90,3,1.428721e-81
90,4,1.182400e-81
90,5,4.464634e-82
90,6,4.093098e-82
90,7,2.344877e-82
90,8,1.930722e-82
90,9,2.150358e-82
90,10,6.248964e-83
90,11,3.720144e-83
90,12,6.919635e-81
90,13,8.269256e-81
90,14,7.703654e-81
90,15,6.203877e-81
90,16,4.956671e-81
90,17,2.611683e-81
90,18,1.505811e-81
90,19,1.148841e-81
90,20,8.445826e-82
90,21,4.419056e-82
90,22,2.384023e-82
90,23,1.008781e-82
90,24,1.853648e-80
90,25,1.836085e-80
90,26,1.784088e-80
90,27,1.487240e-80
90,28,8.366621e-81
90,29,5.760317e-81
90,30,3.294627e-81
90,31,2.766320e-81
90,32,1.488922e-81
90,33,9.640713e-82
90,34,5.008139e-82
90,35,2.114687e-82
90,36,3.124606e-80
90,37,3.034174e-80
90,38,2.838690e-80
90,39,2.437842e-80
90,40,1.679976e-80
90,41,8.857970e-81
90,42,5.849091e-81
90,43,3.686015e-81
90,44,2.605166e-81
90,45,1.671595e-81
90,46,8.063268e-82
90,47,3.427271e-82
90,48,4.215164e-80
90,49,4.368589e-80
90,50,4.097472e-80
90,51,2.996425e-80
90,52,2.036252e-80
90,53,1.180320e-80
90,54,8.459073e-81
90,55,5.290357e-81
90,56,3.389823e-81
90,57,2.055736e-81
90,58,1.122575e-81
90,59,4.978259e-82
90,60,5.410070e-80
90,61,5.145987e-80
90,62,4.452432e-80
90,63,3.679192e-80
90,64,2.195188e-80
90,65,1.312972e-80
90,66,8.835971e-81
90,67,6.603808e-81
90,68,4.118187e-81
90,69,2.735697e-81
90,70,1.495096e-81
90,71,6.883198e-82
90,72,5.841447e-80
90,73,5.785367e-80
90,74,5.129294e-80
90,75,4.055497e-80
90,76,2.442257e-80
90,77,1.374580e-80
90,78,1.026341e-80
90,79,6.990494e-81
90,80,4.780338e-81
90,81,2.948155e-81
90,82,1.684609e-81
90,83,7.781755e-82
90,84,3.847095e-80
90,85,6.371822e-80
90,86,5.189274e-80
90,87,3.814259e-80
90,88,2.350880e-80
90,89,1.588356e-80
90,90,1.431776e-80
90,91,8.194535e-81
90,92,5.507861e-81
90,93,3.281243e-81
90,94,1.810773e-81
90,95,8.418446e-82
90,96,1.034447e-81
90,97,3.890839e-80
90,98,4.026343e-80
90,99,3.046327e-80
90,100,1.986620e-80
90,101,1.364908e-80
90,102,1.085863e-80
90,103,8.010714e-81
90,104,5.593990e-81
90,105,3.603500e-81
90,106,1.912065e-81
90,107,9.306581e-82
90,108,0.000000e+00
90,109,2.729485e-81
90,110,2.688708e-80
90,111,2.260564e-80
90,112,1.686098e-80
90,113,1.275233e-80
90,114,9.070180e-81
90,115,8.120215e-81
90,116,5.144743e-81
90,117,3.662792e-81
90,118,1.832886e-81
90,119,9.442441e-82
90,120,0.000000e+00
90,121,0.000000e+00
90,122,2.113701e-81
90,123,1.117552e-80
90,124,1.060280e-80
90,125,8.909110e-81
90,126,8.026388e-81
90,127,6.561196e-81
90,128,4.979786e-81
90,129,3.231894e-81
90,130,1.822065e-81
90,131,8.733303e-82
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,3.270004e-81
90,137,5.517031e-81
90,138,4.976287e-81
90,139,4.768990e-81
90,140,3.355681e-81
90,141,2.775664e-81
90,142,1.574664e-81
90,143,7.376852e-82
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,1.559111e-82
90,150,7.092738e-82
90,151,1.047910e-81
90,152,1.071856e-81
90,153,1.013048e-81
90,154,6.973671e-82
90,155,4.068868e-82
91,0,1.527879e-81
91,1,1.388809e-81
91,2,1.642851e-81
91,3,1.120581e-81
91,4,9.263042e-82
91,5,3.211483e-82
91,6,2.907912e-82
91,7,1.805198e-82
91,8,1.709144e-82
91,9,1.608255e-82
91,10,6.446238e-83
91,11,3.878150e-83
91,12,5.998258e-81
91,13,6.712320e-81
91,14,6.242840e-81
91,15,4.882481e-81
91,16,3.544858e-81
91,17,1.852513e-81
91,18,1.146690e-81
91,19,9.016588e-82
91,20,6.157282e-82
91,21,3.552202e-82
91,22,1.954323e-82
91,23,8.282618e-83
91,24,1.720591e-80
91,25,1.526284e-80
91,26,1.462438e-80
91,27,1.138620e-80
91,28,6.093840e-81
91,29,4.143698e-81
91,30,2.471669e-81
91,31,2.097465e-81
91,32,1.155023e-81
91,33,7.834057e-82
91,34,3.955085e-82
91,35,1.645666e-82
91,36,2.804244e-80
91,37,2.598345e-80
91,38,2.277683e-80
91,39,1.918192e-80
91,40,1.200977e-80
91,41,6.466620e-81
91,42,4.235898e-81
91,43,2.742403e-81
91,44,2.038389e-81
91,45,1.298317e-81
91,46,6.732414e-82
91,47,2.651380e-82
91,48,3.952556e-80
91,49,3.548920e-80
91,50,3.301233e-80
91,51,2.247675e-80
91,52,1.452114e-80
91,53,8.253255e-81
91,54,6.120243e-81
91,55,4.149890e-81
91,56,2.682803e-81
91,57,1.656033e-81
91,58,9.402857e-82
91,59,3.708029e-82
91,60,4.638816e-80
91,61,4.228616e-80
91,62,3.566085e-80
91,63,2.694231e-80
91,64,1.566019e-80
91,65,9.184364e-81
91,66,6.022845e-81
91,67,4.904025e-81
91,68,3.082862e-81
91,69,2.185754e-81
91,70,1.188521e-81
91,71,5.037090e-82
91,72,5.191755e-80
91,73,4.717497e-80
91,74,3.930201e-80
91,75,2.943606e-80
91,76,1.694773e-80
91,77,1.004385e-80
91,78,7.360259e-81
91,79,5.596097e-81
91,80,3.475060e-81
91,81,2.331199e-81
91,82,1.310953e-81
91,83,5.498254e-82
91,84,3.081507e-80
91,85,4.953247e-80
91,86,3.898942e-80
91,87,2.684212e-80
91,88,1.673015e-80
91,89,1.090104e-80
91,90,8.194535e-81
91,91,7.302503e-81
91,92,4.052375e-81
91,93,2.488443e-81
91,94,1.433515e-81
91,95,6.007583e-82
91,96,7.960996e-82
91,97,2.875942e-80
91,98,2.968740e-80
91,99,2.100103e-80
91,100,1.406601e-80
91,101,1.011906e-80
91,102,7.623313e-81
91,103,6.187577e-81
91,104,4.123896e-81
91,105,2.661459e-81
91,106,1.489772e-81
91,107,6.636229e-82
91,108,0.000000e+00
91,109,1.908637e-81
91,110,1.913078e-80
91,111,1.585931e-80
91,112,1.188310e-80
91,113,8.913541e-81
91,114,6.769586e-81
91,115,6.078004e-81
91,116,3.767632e-81
91,117,2.657146e-81
91,118,1.406779e-81
91,119,6.662148e-82
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.428416e-81
91,123,7.462284e-81
91,124,7.435986e-81
91,125,6.463952e-81
91,126,5.858842e-81
91,127,4.838705e-81
91,128,3.629147e-81
91,129,2.387497e-81
91,130,1.394278e-81
91,131,6.045210e-82
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,2.186316e-81
91,137,3.490660e-81
91,138,3.598506e-81
91,139,3.389704e-81
91,140,2.333609e-81
91,141,1.965306e-81
91,142,1.151970e-81
91,143,4.973313e-82
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,1.298634e-82
91,150,4.862720e-82
91,151,6.470750e-82
91,152,7.097526e-82
91,153,6.813370e-82
91,154,4.794542e-82
91,155,2.795166e-82
92,0,1.009845e-81
92,1,9.207031e-82
92,2,1.079388e-81
92,3,7.394144e-82
92,4,6.096751e-82
92,5,2.159231e-82
92,6,1.981277e-82
92,7,1.211164e-82
92,8,1.107496e-82
92,9,1.075214e-82
92,10,4.089516e-83
92,11,2.478828e-83
92,12,3.893421e-81
92,13,4.410072e-81
92,14,4.101993e-81
92,15,3.224249e-81
92,16,2.407787e-81
92,17,1.237090e-81
92,18,7.516790e-82
92,19,5.960736e-82
92,20,4.135946e-82
92,21,2.273348e-82
92,22,1.271529e-82
92,23,5.357425e-83
92,24,1.102327e-80
92,25,1.000419e-80
92,26,9.593641e-81
92,27,7.570277e-81
92,28,4.070255e-81
92,29,2.780084e-81
92,30,1.637345e-81
92,31,1.389282e-81
92,32,7.581317e-82
92,33,5.088080e-82
92,34,2.598935e-82
92,35,1.092653e-82
92,36,1.800594e-80
92,37,1.684657e-80
92,38,1.499324e-80
92,39,1.263467e-80
92,40,8.090710e-81
92,41,4.332609e-81
92,42,2.842803e-81
92,43,1.838010e-81
92,44,1.356317e-81
92,45,8.601001e-82
92,46,4.382525e-82
92,47,1.769972e-82
92,48,2.531547e-80
92,49,2.327317e-80
92,50,2.164069e-80
92,51,1.501425e-80
92,52,9.730205e-81
92,53,5.539156e-81
92,54,4.062843e-81
92,55,2.722448e-81
92,56,1.759483e-81
92,57,1.094511e-81
92,58,6.120208e-82
92,59,2.451623e-82
92,60,2.998281e-80
92,61,2.770133e-80
92,62,2.352069e-80
92,63,1.804710e-80
92,64,1.058289e-80
92,65,6.322268e-81
92,66,4.200142e-81
92,67,3.269192e-81
92,68,1.955063e-81
92,69,1.436215e-81
92,70,7.866186e-82
92,71,3.374985e-82
92,72,3.354841e-80
92,73,3.091536e-80
92,74,2.594818e-80
92,75,1.974091e-80
92,76,1.151160e-80
92,77,6.845318e-81
92,78,4.939189e-81
92,79,3.633210e-81
92,80,2.386555e-81
92,81,1.486462e-81
92,82,8.715467e-82
92,83,3.686765e-82
92,84,2.015623e-80
92,85,3.268376e-80
92,86,2.594339e-80
92,87,1.805608e-80
92,88,1.124859e-80
92,89,7.462729e-81
92,90,5.507861e-81
92,91,4.052375e-81
92,92,3.074493e-81
92,93,1.610860e-81
92,94,9.385296e-82
92,95,4.018111e-82
92,96,5.163500e-82
92,97,1.910885e-80
92,98,1.974197e-80
92,99,1.413711e-80
92,100,9.401384e-81
92,101,6.696379e-81
92,102,5.204410e-81
92,103,4.080006e-81
92,104,2.739647e-81
92,105,1.754114e-81
92,106,9.717597e-82
92,107,4.421331e-82
92,108,0.000000e+00
92,109,1.252050e-81
92,110,1.272924e-80
92,111,1.063666e-80
92,112,7.980452e-81
92,113,5.910157e-81
92,114,4.444494e-81
92,115,4.058127e-81
92,116,2.472489e-81
92,117,1.735184e-81
92,118,9.223320e-82
92,119,4.448163e-82
92,120,0.000000e+00
92,121,0.000000e+00
92,122,9.586588e-82
92,123,5.044567e-81
92,124,4.952267e-81
92,125,4.269360e-81
92,126,3.858976e-81
92,127,3.172975e-81
92,128,2.394390e-81
92,129,1.570223e-81
92,130,9.131247e-82
92,131,4.045453e-82
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.460170e-81
92,137,2.378331e-81
92,138,2.375295e-81
92,139,2.240563e-81
92,140,1.549244e-81
92,141,1.304012e-81
92,142,7.586561e-82
92,143,3.340191e-82
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,8.233821e-83
92,150,3.239312e-82
92,151,4.392952e-82
92,152,4.754497e-82
92,153,4.558475e-82
92,154,3.198847e-82
92,155,1.873957e-82
93,0,6.387924e-82
93,1,5.805794e-82
93,2,6.832294e-82
93,3,4.612261e-82
93,4,3.747338e-82
93,5,1.338611e-82
93,6,1.185792e-82
93,7,7.365044e-83
93,8,7.158912e-83
93,9,6.672564e-83
93,10,2.956271e-83
93,11,1.786959e-83
93,12,2.557078e-81
93,13,2.803401e-81
93,14,2.613709e-81
93,15,2.016310e-81
93,16,1.418864e-81
93,17,7.362144e-82
93,18,4.539351e-82
93,19,3.743493e-82
93,20,2.460798e-82
93,21,1.440178e-82
93,22,8.365213e-83
93,23,3.482099e-83
93,24,7.450420e-81
93,25,6.390592e-81
93,26,6.083814e-81
93,27,4.654925e-81
93,28,2.450728e-81
93,29,1.660170e-81
93,30,9.994703e-82
93,31,8.653332e-82
93,32,4.717996e-82
93,33,3.259464e-82
93,34,1.647560e-82
93,35,6.819021e-83
93,36,1.189699e-80
93,37,1.092563e-80
93,38,9.512760e-81
93,39,7.885346e-81
93,40,4.796726e-81
93,41,2.537307e-81
93,42,1.685614e-81
93,43,1.133994e-81
93,44,8.529252e-82
93,45,5.365226e-82
93,46,2.853860e-82
93,47,1.097255e-82
93,48,1.711071e-80
93,49,1.477320e-80
93,50,1.364344e-80
93,51,9.047821e-81
93,52,5.729810e-81
93,53,3.247249e-81
93,54,2.438012e-81
93,55,1.695743e-81
93,56,1.077719e-81
93,57,6.702072e-82
93,58,3.964226e-82
93,59,1.520271e-82
93,60,1.929528e-80
93,61,1.761082e-80
93,62,1.462838e-80
93,63,1.082619e-80
93,64,6.200132e-81
93,65,3.650078e-81
93,66,2.515862e-81
93,67,2.052826e-81
93,68,1.196862e-81
93,69,8.543978e-82
93,70,4.920257e-82
93,71,2.056884e-82
93,72,2.204698e-80
93,73,1.963354e-80
93,74,1.585968e-80
93,75,1.189095e-80
93,76,6.643884e-81
93,77,4.082991e-81
93,78,3.021542e-81
93,79,2.231967e-81
93,80,1.414208e-81
93,81,1.023267e-81
93,82,5.205837e-82
93,83,2.199271e-82
93,84,1.276649e-80
93,85,2.012209e-80
93,86,1.572053e-80
93,87,1.062904e-80
93,88,6.564514e-81
93,89,4.325895e-81
93,90,3.281243e-81
93,91,2.488443e-81
93,92,1.610860e-81
93,93,1.235474e-81
93,94,5.734808e-82
93,95,2.368743e-82
93,96,3.216863e-82
93,97,1.154184e-80
93,98,1.189089e-80
93,99,8.135214e-81
93,100,5.563164e-81
93,101,3.952489e-81
93,102,3.041107e-81
93,103,2.548860e-81
93,104,1.645245e-81
93,105,1.087564e-81
93,106,5.919267e-82
93,107,2.601534e-82
93,108,0.000000e+00
93,109,7.384095e-82
93,110,7.473069e-81
93,111,6.218114e-81
93,112,4.636543e-81
93,113,3.458714e-81
93,114,2.687305e-81
93,115,2.410575e-81
93,116,1.528103e-81
93,117,1.010129e-81
93,118,5.593193e-82
93,119,2.609518e-82
93,120,0.000000e+00
93,121,0.000000e+00
93,122,5.465158e-82
93,123,2.869771e-81
93,124,2.903777e-81
93,125,2.531931e-81
93,126,2.319470e-81
93,127,1.909748e-81
93,128,1.424734e-81
93,129,9.458064e-82
93,130,5.589131e-82
93,131,2.346807e-82
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,8.168135e-82
93,137,1.274587e-81
93,138,1.409050e-81
93,139,1.318183e-81
93,140,9.014525e-82
93,141,7.637593e-82
93,142,4.533589e-82
93,143,1.911534e-82
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,5.205292e-83
93,150,1.822677e-82
93,151,2.328498e-82
93,152,2.655537e-82
93,153,2.584820e-82
93,154,1.835988e-82
93,155,1.088782e-82
94,0,4.096604e-82
94,1,3.764322e-82
94,2,4.642019e-82
94,3,2.920549e-82
94,4,2.287331e-82
94,5,6.637208e-83
94,6,6.741375e-83
94,7,4.580065e-83
94,8,5.510361e-83
94,9,3.825892e-83
94,10,2.494452e-83
94,11,1.466819e-83
94,12,1.859679e-81
94,13,1.861375e-81
94,14,1.698199e-81
94,15,1.278113e-81
94,16,7.587344e-82
94,17,3.648016e-82
94,18,2.827069e-82
94,19,2.353247e-82
94,20,1.358450e-82
94,21,9.557686e-83
94,22,5.707143e-83
94,23,2.215504e-83
94,24,5.762135e-81
94,25,4.361285e-81
94,26,4.085940e-81
94,27,2.762073e-81
94,28,1.326972e-81
94,29,8.783049e-82
94,30,5.719944e-82
94,31,5.054876e-82
94,32,2.977801e-82
94,33,2.173191e-82
94,34,1.033359e-82
94,35,4.177595e-83
94,36,8.981880e-81
94,37,7.755408e-81
94,38,6.093235e-81
94,39,4.987774e-81
94,40,2.456296e-81
94,41,1.380945e-81
94,42,9.103071e-82
94,43,6.162027e-82
94,44,5.300635e-82
94,45,3.288709e-82
94,46,1.942777e-82
94,47,6.696589e-83
94,48,1.339280e-80
94,49,9.658093e-81
94,50,9.080745e-81
94,51,5.227592e-81
94,52,2.980017e-81
94,53,1.608747e-81
94,54,1.327581e-81
94,55,1.057329e-81
94,56,6.928594e-82
94,57,4.293821e-82
94,58,2.663573e-82
94,59,8.868945e-83
94,60,1.372413e-80
94,61,1.179749e-80
94,62,9.411832e-81
94,63,5.966161e-81
94,64,3.124907e-81
94,65,1.706312e-81
94,66,1.254426e-81
94,67,1.265075e-81
94,68,7.054189e-82
94,69,5.657489e-82
94,70,3.052759e-82
94,71,1.140255e-82
94,72,1.635204e-80
94,73,1.306681e-80
94,74,9.563820e-81
94,75,6.368009e-81
94,76,2.898717e-81
94,77,2.242270e-81
94,78,1.732645e-81
94,79,1.331196e-81
94,80,8.212519e-82
94,81,5.945834e-82
94,82,3.469733e-82
94,83,1.102271e-82
94,84,8.056479e-81
94,85,1.247366e-80
94,86,8.952060e-81
94,87,5.340026e-81
94,88,3.126715e-81
94,89,2.086016e-81
94,90,1.810773e-81
94,91,1.433515e-81
94,92,9.385296e-82
94,93,5.734808e-82
94,94,4.135900e-82
94,95,1.231427e-82
94,96,1.850966e-82
94,97,6.314509e-81
94,98,6.485419e-81
94,99,3.713631e-81
94,100,2.785111e-81
94,101,2.053419e-81
94,102,1.599259e-81
94,103,1.484775e-81
94,104,9.273936e-82
94,105,5.956859e-82
94,106,3.728447e-82
94,107,1.310080e-82
94,108,0.000000e+00
94,109,3.317139e-82
94,110,3.781020e-81
94,111,2.932839e-81
94,112,2.238551e-81
94,113,1.680072e-81
94,114,1.499989e-81
94,115,1.359186e-81
94,116,8.332908e-82
94,117,5.654378e-82
94,118,3.234227e-82
94,119,1.254480e-82
94,120,0.000000e+00
94,121,0.000000e+00
94,122,2.216928e-82
94,123,1.144626e-81
94,124,1.347375e-81
94,125,1.311516e-81
94,126,1.209683e-81
94,127,1.033687e-81
94,128,7.446753e-82
94,129,5.059860e-82
94,130,3.275143e-82
94,131,1.101948e-82
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,3.140588e-82
94,137,4.222987e-82
94,138,7.201812e-82
94,139,6.515372e-82
94,140,3.961515e-82
94,141,3.686548e-82
94,142,2.412328e-82
94,143,8.379134e-83
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,3.374073e-83
94,150,7.896332e-83
94,151,6.138083e-83
94,152,1.053074e-82
94,153,1.060491e-82
94,154,8.123211e-83
94,155,4.712218e-83
95,0,1.188792e-82
95,1,1.136359e-82
95,2,1.324596e-82
95,3,9.810843e-83
95,4,8.357642e-83
95,5,3.424241e-83
95,6,2.871411e-83
95,7,1.628295e-83
95,8,1.123169e-83
95,9,1.529041e-83
95,10,2.945052e-84
95,11,2.036203e-84
95,12,4.109522e-82
95,13,5.500896e-82
95,14,5.213581e-82
95,15,4.275348e-82
95,16,3.654463e-82
95,17,1.962678e-82
95,18,1.034742e-82
95,19,7.866540e-83
95,20,6.241233e-83
95,21,2.947921e-83
95,22,1.532437e-83
95,23,7.096441e-84
95,24,1.063378e-81
95,25,1.206949e-81
95,26,1.191331e-81
95,27,1.064980e-81
95,28,6.209256e-82
95,29,4.273603e-82
95,30,2.399468e-82
95,31,1.950716e-82
95,32,1.006634e-82
95,33,6.383961e-83
95,34,3.485299e-83
95,35,1.558528e-83
95,36,1.904477e-81
95,37,1.958147e-81
95,38,1.943684e-81
95,39,1.699296e-81
95,40,1.265457e-81
95,41,6.576591e-82
95,42,4.348601e-82
95,43,2.719417e-82
95,44,1.792234e-82
95,45,1.161645e-82
95,46,5.146753e-83
95,47,2.428397e-83
95,48,2.435819e-81
95,49,2.979779e-81
95,50,2.781177e-81
95,51,2.176032e-81
95,52,1.539985e-81
95,53,8.844343e-82
95,54,6.184365e-82
95,55,3.624615e-82
95,56,2.357177e-82
95,57,1.405906e-82
95,58,6.941772e-83
95,59,3.467628e-83
95,60,3.481095e-81
95,61,3.433696e-81
95,62,3.067305e-81
95,63,2.719699e-81
95,64,1.677579e-81
95,65,1.048063e-81
95,66,6.835722e-82
95,67,4.615692e-82
95,68,3.004294e-82
95,69,1.871283e-82
95,70,9.893789e-83
95,71,5.118715e-83
95,72,3.617230e-81
95,73,3.888546e-81
95,74,3.688241e-81
95,75,3.003110e-81
95,76,1.969183e-81
95,77,1.027582e-81
95,78,7.309127e-82
95,79,5.166291e-82
95,80,3.416918e-82
95,81,2.033815e-82
95,82,1.159796e-82
95,83,6.700648e-83
95,84,2.637357e-81
95,85,4.481170e-81
95,86,3.794072e-81
95,87,2.888475e-81
95,88,1.843366e-81
95,89,1.223086e-81
95,90,8.418446e-82
95,91,6.007583e-82
95,92,4.018111e-82
95,93,2.368743e-82
95,94,1.231427e-82
95,95,7.923652e-83
95,96,7.134906e-83
95,97,2.871062e-81
95,98,2.975237e-81
95,99,2.385816e-81
95,100,1.499233e-81
95,101,1.051193e-81
95,102,8.151174e-82
95,103,5.844134e-82
95,104,4.129008e-82
95,105,2.648889e-82
95,106,1.317598e-82
95,107,7.734857e-83
95,108,0.000000e+00
95,109,2.079313e-82
95,110,2.030711e-81
95,111,1.754461e-81
95,112,1.299981e-81
95,113,9.630915e-82
95,114,6.603488e-82
95,115,6.022271e-82
95,116,3.777264e-82
95,117,2.730511e-82
95,118,1.311807e-82
95,119,7.376547e-83
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.648136e-82
95,123,8.942714e-82
95,124,8.239299e-82
95,125,6.679867e-82
95,126,5.939656e-82
95,127,4.825538e-82
95,128,3.722897e-82
95,129,2.408228e-82
95,130,1.321050e-82
95,131,7.021116e-83
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,2.646510e-82
95,137,4.469554e-82
95,138,3.685000e-82
95,139,3.608813e-82
95,140,2.635976e-82
95,141,2.128922e-82
95,142,1.189287e-82
95,143,6.119099e-83
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,1.052965e-83
95,150,5.474500e-83
95,151,8.701168e-83
95,152,8.447751e-83
95,153,7.969091e-83
95,154,5.404607e-83
95,155,3.274706e-83
96,0,2.290712e-82
96,1,1.892576e-82
96,2,1.898052e-82
96,3,1.312240e-82
96,4,1.105692e-82
96,5,2.986496e-83
96,6,3.421134e-83
96,7,1.690308e-83
96,8,2.771649e-83
96,9,1.622949e-83
96,10,8.300273e-84
96,11,3.534750e-84
96,12,8.207701e-82
96,13,8.210365e-82
96,14,7.870037e-82
96,15,6.009925e-82
96,16,4.185431e-82
96,17,2.218740e-82
96,18,1.612122e-82
96,19,1.101003e-82
96,20,5.563726e-83
96,21,4.971320e-83
96,22,2.489084e-83
96,23,1.242597e-83
96,24,2.370319e-81
96,25,1.934489e-81
96,26,1.856520e-81
96,27,1.424799e-81
96,28,7.563272e-82
96,29,5.217838e-82
96,30,2.962331e-82
96,31,2.591784e-82
96,32,1.568983e-82
96,33,1.039616e-82
96,34,4.786078e-83
96,35,2.041662e-83
96,36,3.782036e-81
96,37,3.333844e-81
96,38,2.845881e-81
96,39,2.389209e-81
96,40,1.479847e-81
96,41,7.985077e-82
96,42,4.893382e-82
96,43,2.904263e-82
96,44,2.495025e-82
96,45,1.624654e-82
96,46,8.859318e-83
96,47,3.118337e-83
96,48,5.085206e-81
96,49,4.459038e-81
96,50,4.281268e-81
96,51,2.788627e-81
96,52,1.780006e-81
96,53,1.055567e-81
96,54,7.736974e-82
96,55,5.071520e-82
96,56,3.366713e-82
96,57,2.206292e-82
96,58,1.288427e-82
96,59,4.763603e-83
96,60,6.522743e-81
96,61,5.630532e-81
96,62,4.560483e-81
96,63,3.416138e-81
96,64,2.033663e-81
96,65,1.069916e-81
96,66,7.949281e-82
96,67,6.544672e-82
96,68,3.704362e-82
96,69,2.713871e-82
96,70,1.532180e-82
96,71,6.306173e-83
96,72,6.427439e-81
96,73,6.221162e-81
96,74,4.917002e-81
96,75,3.724592e-81
96,76,2.149019e-81
96,77,1.374597e-81
96,78,8.719017e-82
96,79,6.962037e-82
96,80,4.688703e-82
96,81,3.065135e-82
96,82,1.619361e-82
96,83,6.749114e-83
96,84,4.664836e-81
96,85,6.206919e-81
96,86,5.088377e-81
96,87,3.558148e-81
96,88,2.142121e-81
96,89,1.422123e-81
96,90,1.034447e-81
96,91,7.960996e-82
96,92,5.163500e-82
96,93,3.216863e-82
96,94,1.850966e-82
96,95,7.134906e-83
96,96,4.915139e-82
96,97,4.360243e-81
96,98,3.874745e-81
96,99,2.786553e-81
96,100,1.941854e-81
96,101,1.299921e-81
96,102,1.007978e-81
96,103,8.457937e-82
96,104,5.446170e-82
96,105,3.327788e-82
96,106,1.889997e-82
96,107,8.538471e-83
96,108,0.000000e+00
96,109,3.683926e-82
96,110,2.590490e-81
96,111,2.270167e-81
96,112,1.689833e-81
96,113,1.271097e-81
96,114,9.280042e-82
96,115,8.261760e-82
96,116,5.352913e-82
96,117,3.278849e-82
96,118,1.845500e-82
96,119,8.357951e-83
96,120,0.000000e+00
96,121,0.000000e+00
96,122,2.330681e-82
96,123,1.115136e-81
96,124,1.093471e-81
96,125,9.273172e-82
96,126,8.672959e-82
96,127,7.046192e-82
96,128,5.091711e-82
96,129,3.310754e-82
96,130,1.906263e-82
96,131,7.863369e-83
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,3.514486e-82
96,137,5.396355e-82
96,138,5.774930e-82
96,139,5.201503e-82
96,140,3.423858e-82
96,141,2.956706e-82
96,142,1.653064e-82
96,143,6.987188e-83
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,2.528140e-83
96,150,7.183329e-83
96,151,9.585675e-83
96,152,1.113953e-82
96,153,1.061342e-82
96,154,7.503976e-83
96,155,4.233693e-83
97,0,7.024165e-81
97,1,6.381681e-81
97,2,6.990839e-81
97,3,4.968062e-81
97,4,4.180624e-81
97,5,1.551282e-81
97,6,1.379689e-81
97,7,7.659019e-82
97,8,6.970123e-82
97,9,7.211732e-82
97,10,2.208273e-82
97,11,1.253366e-82
97,12,2.500659e-80
97,13,2.900155e-80
97,14,2.756913e-80
97,15,2.178248e-80
97,16,1.739901e-80
97,17,8.970850e-81
97,18,5.048603e-81
97,19,3.934179e-81
97,20,2.727849e-81
97,21,1.486427e-81
97,22,8.195637e-82
97,23,3.707975e-82
97,24,6.905305e-80
97,25,6.708463e-80
97,26,6.483226e-80
97,27,5.415331e-80
97,28,3.016485e-80
97,29,2.055674e-80
97,30,1.137431e-80
97,31,9.659895e-81
97,32,5.180666e-81
97,33,3.379866e-81
97,34,1.731066e-81
97,35,7.438627e-82
97,36,1.142203e-79
97,37,1.106849e-79
97,38,1.033801e-79
97,39,8.757901e-80
97,40,6.069368e-80
97,41,3.123601e-80
97,42,1.987348e-80
97,43,1.272719e-80
97,44,9.034520e-81
97,45,5.884360e-81
97,46,2.834852e-81
97,47,1.176453e-81
97,48,1.565814e-79
97,49,1.598273e-79
97,50,1.491919e-79
97,51,1.083780e-79
97,52,7.334554e-80
97,53,4.172850e-80
97,54,2.904078e-80
97,55,1.836281e-80
97,56,1.193760e-80
97,57,7.318134e-81
97,58,3.992563e-81
97,59,1.733430e-81
97,60,2.019065e-79
97,61,1.917494e-79
97,62,1.636885e-79
97,63,1.339876e-79
97,64,8.089693e-80
97,65,4.758788e-80
97,66,3.136735e-80
97,67,2.320498e-80
97,68,1.428321e-80
97,69,9.596677e-81
97,70,5.310538e-81
97,71,2.389523e-81
97,72,2.152356e-79
97,73,2.117048e-79
97,74,1.851831e-79
97,75,1.470273e-79
97,76,9.085028e-80
97,77,4.966876e-80
97,78,3.420180e-80
97,79,2.537136e-80
97,80,1.658826e-80
97,81,1.030423e-80
97,82,5.836658e-81
97,83,2.682748e-81
97,84,1.388496e-79
97,85,2.254361e-79
97,86,1.889261e-79
97,87,1.377305e-79
97,88,8.668956e-80
97,89,5.579904e-80
97,90,3.890839e-80
97,91,2.875942e-80
97,92,1.910885e-80
97,93,1.154184e-80
97,94,6.314509e-81
97,95,2.871062e-81
97,96,4.360243e-81
97,97,1.789591e-79
97,98,1.446688e-79
97,99,1.114251e-79
97,100,7.286530e-80
97,101,4.908685e-80
97,102,3.753507e-80
97,103,2.901657e-80
97,104,1.965998e-80
97,105,1.254169e-80
97,106,6.665515e-81
97,107,3.252883e-81
97,108,0.000000e+00
97,109,1.103260e-80
97,110,9.340923e-80
97,111,8.327331e-80
97,112,6.195205e-80
97,113,4.465546e-80
97,114,3.176549e-80
97,115,2.866022e-80
97,116,1.825721e-80
97,117,1.252857e-80
97,118,6.451492e-81
97,119,3.280339e-81
97,120,0.000000e+00
97,121,0.000000e+00
97,122,7.237784e-81
97,123,4.049128e-80
97,124,3.905029e-80
97,125,3.131215e-80
97,126,2.833669e-80
97,127,2.314134e-80
97,128,1.746915e-80
97,129,1.145359e-80
97,130,6.408720e-81
97,131,3.027621e-81
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,1.189638e-80
97,137,1.890961e-80
97,138,1.737581e-80
97,139,1.672284e-80
97,140,1.195573e-80
97,141,9.825365e-81
97,142,5.521188e-81
97,143,2.548583e-81
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,5.446256e-82
97,150,2.390536e-81
97,151,3.553904e-81
97,152,3.684696e-81
97,153,3.503961e-81
97,154,2.433499e-81
97,155,1.421133e-81
98,0,7.161521e-81
98,1,6.518500e-81
98,2,7.217512e-81
98,3,5.147244e-81
98,4,4.335759e-81
98,5,1.612548e-81
98,6,1.430238e-81
98,7,8.261574e-82
98,8,6.950122e-82
98,9,7.647929e-82
98,10,2.285960e-82
98,11,1.399886e-82
98,12,2.561815e-80
98,13,3.027533e-80
98,14,2.827754e-80
98,15,2.253361e-80
98,16,1.807874e-80
98,17,9.219821e-81
98,18,5.110139e-81
98,19,4.022499e-81
98,20,2.897208e-81
98,21,1.513355e-81
98,22,8.469637e-82
98,23,3.604767e-82
98,24,7.114725e-80
98,25,6.945411e-80
98,26,6.720588e-80
98,27,5.590623e-80
98,28,3.116868e-80
98,29,2.099483e-80
98,30,1.177054e-80
98,31,1.002914e-80
98,32,5.312807e-81
98,33,3.437078e-81
98,34,1.810596e-81
98,35,7.657651e-82
98,36,1.180345e-79
98,37,1.142587e-79
98,38,1.065254e-79
98,39,9.095612e-80
98,40,6.331153e-80
98,41,3.211999e-80
98,42,2.083580e-80
98,43,1.336720e-80
98,44,9.409329e-81
98,45,6.065555e-81
98,46,2.934664e-81
98,47,1.231736e-81
98,48,1.635380e-79
98,49,1.659896e-79
98,50,1.545828e-79
98,51,1.124655e-79
98,52,7.592367e-80
98,53,4.314459e-80
98,54,3.008725e-80
98,55,1.917030e-80
98,56,1.217955e-80
98,57,7.569504e-81
98,58,4.156306e-81
98,59,1.791275e-81
98,60,2.066947e-79
98,61,1.980367e-79
98,62,1.695110e-79
98,63,1.377081e-79
98,64,8.329875e-80
98,65,4.969950e-80
98,66,3.216888e-80
98,67,2.390731e-80
98,68,1.475818e-80
98,69,9.987540e-81
98,70,5.506669e-81
98,71,2.457159e-81
98,72,2.222575e-79
98,73,2.192669e-79
98,74,1.908499e-79
98,75,1.525964e-79
98,76,9.366924e-80
98,77,5.105015e-80
98,78,3.542063e-80
98,79,2.613808e-80
98,80,1.718308e-80
98,81,1.064446e-80
98,82,6.060075e-81
98,83,2.779811e-81
98,84,1.476313e-79
98,85,2.358559e-79
98,86,1.923521e-79
98,87,1.415129e-79
98,88,9.011060e-80
98,89,5.743470e-80
98,90,4.026343e-80
98,91,2.968740e-80
98,92,1.974197e-80
98,93,1.189089e-80
98,94,6.485419e-81
98,95,2.975237e-81
98,96,3.874745e-81
98,97,1.446688e-79
98,98,1.745474e-79
98,99,1.127363e-79
98,100,7.463383e-80
98,101,5.101424e-80
98,102,3.847951e-80
98,103,2.988417e-80
98,104,2.033391e-80
98,105,1.301384e-80
98,106,6.898433e-81
98,107,3.344143e-81
98,108,0.000000e+00
98,109,9.745534e-81
98,110,9.870504e-80
98,111,8.401507e-80
98,112,6.283816e-80
98,113,4.590873e-80
98,114,3.272116e-80
98,115,2.955571e-80
98,116,1.873832e-80
98,117,1.312217e-80
98,118,6.675638e-81
98,119,3.404061e-81
98,120,0.000000e+00
98,121,0.000000e+00
98,122,7.813711e-81
98,123,4.162625e-80
98,124,3.995807e-80
98,125,3.188934e-80
98,126,2.893597e-80
98,127,2.369587e-80
98,128,1.798776e-80
98,129,1.179221e-80
98,130,6.627163e-81
98,131,3.122751e-81
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,1.227542e-80
98,137,1.936881e-80
98,138,1.775179e-80
98,139,1.703894e-80
98,140,1.222132e-80
98,141,1.003165e-80
98,142,5.680027e-81
98,143,2.628146e-81
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,5.574277e-82
98,150,2.476398e-81
98,151,3.663633e-81
98,152,3.771453e-81
98,153,3.593114e-81
98,154,2.482459e-81
98,155,1.459109e-81
99,0,3.882981e-81
99,1,3.433738e-81
99,2,3.383683e-81
99,3,2.995036e-81
99,4,2.864932e-81
99,5,1.260353e-81
99,6,9.709739e-82
99,7,4.875370e-82
99,8,1.735318e-82
99,9,4.929403e-82
99,10,-5.254849e-83
99,11,-2.962531e-83
99,12,8.224523e-81
99,13,1.488649e-80
99,14,1.473077e-80
99,15,1.284971e-80
99,16,1.394116e-80
99,17,7.912486e-81
99,18,3.357541e-81
99,19,2.250813e-81
99,20,2.166037e-81
99,21,8.258030e-82
99,22,3.256591e-82
99,23,1.924329e-82
99,24,1.328726e-80
99,25,3.185354e-80
99,26,3.299667e-80
99,27,3.676870e-80
99,28,2.383349e-80
99,29,1.652389e-80
99,30,8.276704e-81
99,31,6.505224e-81
99,32,3.151313e-81
99,33,1.700988e-81
99,34,1.018508e-81
99,35,4.560918e-82
99,36,3.189903e-80
99,37,4.474555e-80
99,38,5.821424e-80
99,39,5.290727e-80
99,40,5.101389e-80
99,41,2.541918e-80
99,42,1.581383e-80
99,43,9.527490e-81
99,44,5.366083e-81
99,45,3.672546e-81
99,46,1.265574e-81
99,47,7.554721e-82
99,48,2.556187e-80
99,49,8.719070e-80
99,50,7.955729e-80
99,51,7.938113e-80
99,52,6.145727e-80
99,53,3.647218e-80
99,54,2.267541e-80
99,55,1.121257e-80
99,56,7.116868e-81
99,57,4.199683e-81
99,58,1.764537e-81
99,59,1.188483e-81
99,60,8.440590e-80
99,61,9.786488e-80
99,62,9.716288e-80
99,63,1.035983e-79
99,64,6.936020e-80
99,65,4.390679e-80
99,66,2.641709e-80
99,67,1.496423e-80
99,68,1.044254e-80
99,69,5.485192e-81
99,70,3.007253e-81
99,71,1.761563e-81
99,72,6.555874e-80
99,73,1.089498e-79
99,74,1.257541e-79
99,75,1.158169e-79
99,76,8.706053e-80
99,77,3.876707e-80
99,78,2.500986e-80
99,79,1.750260e-80
99,80,1.178813e-80
99,81,6.171591e-81
99,82,3.629997e-81
99,83,2.231376e-81
99,84,8.379947e-80
99,85,1.470801e-79
99,86,1.376613e-79
99,87,1.169925e-79
99,88,7.760331e-80
99,89,5.047166e-80
99,90,3.046327e-80
99,91,2.100103e-80
99,92,1.413711e-80
99,93,8.135214e-81
99,94,3.713631e-81
99,95,2.385816e-81
99,96,2.786553e-81
99,97,1.114251e-79
99,98,1.127363e-79
99,99,1.171581e-79
99,100,6.126679e-80
99,101,4.071760e-80
99,102,3.145055e-80
99,103,1.979837e-80
99,104,1.505610e-80
99,105,9.332244e-81
99,106,4.338515e-81
99,107,2.791690e-81
99,108,0.000000e+00
99,109,9.786043e-81
99,110,8.394482e-80
99,111,7.428247e-80
99,112,5.410234e-80
99,113,3.906717e-80
99,114,2.392910e-80
99,115,2.186486e-80
99,116,1.402290e-80
99,117,1.014629e-80
99,118,4.446973e-81
99,119,2.902174e-81
99,120,0.000000e+00
99,121,0.000000e+00
99,122,7.823493e-81
99,123,4.120633e-80
99,124,3.492049e-80
99,125,2.560487e-80
99,126,2.267662e-80
99,127,1.786999e-80
99,128,1.417299e-80
99,129,9.032038e-81
99,130,4.432883e-81
99,131,2.758961e-81
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,1.251634e-80
99,137,2.116481e-80
99,138,1.424767e-80
99,139,1.441504e-80
99,140,1.121670e-80
99,141,8.630278e-81
99,142,4.433486e-81
99,143,2.456096e-81
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,2.932844e-82
99,150,2.363425e-81
99,151,4.282928e-81
99,152,3.782039e-81
99,153,3.482024e-81
99,154,2.293460e-81
99,155,1.345988e-81
100,0,3.075994e-81
100,1,2.723854e-81
100,2,2.856037e-81
100,3,2.248825e-81
100,4,1.961562e-81
100,5,8.066642e-82
100,6,6.658596e-82
100,7,3.463979e-82
100,8,2.249164e-82
100,9,3.452273e-82
100,10,3.981662e-83
100,11,2.360840e-83
100,12,9.149613e-81
100,13,1.222901e-80
100,14,1.179316e-80
100,15,9.697653e-81
100,16,8.918149e-81
100,17,4.858934e-81
100,18,2.337806e-81
100,19,1.721598e-81
100,20,1.392536e-81
100,21,6.371930e-82
100,22,3.181430e-82
100,23,1.561368e-82
100,24,2.197503e-80
100,25,2.736587e-80
100,26,2.711551e-80
100,27,2.565818e-80
100,28,1.540721e-80
100,29,1.056395e-80
100,30,5.514871e-81
100,31,4.575937e-81
100,32,2.325515e-81
100,33,1.419878e-81
100,34,7.742713e-82
100,35,3.355005e-82
100,36,3.941259e-80
100,37,4.270468e-80
100,38,4.524661e-80
100,39,3.940342e-80
100,40,3.196001e-80
100,41,1.597361e-80
100,42,1.010450e-80
100,43,6.332112e-81
100,44,4.041004e-81
100,45,2.686956e-81
100,46,1.127593e-81
100,47,5.410433e-82
100,48,4.874827e-80
100,49,6.902447e-80
100,50,6.402070e-80
100,51,5.314919e-80
100,52,3.864660e-80
100,53,2.244463e-80
100,54,1.463941e-80
100,55,8.302251e-81
100,56,5.313353e-81
100,57,3.201642e-81
100,58,1.568371e-81
100,59,8.303984e-82
100,60,7.850536e-80
100,61,8.006469e-80
100,62,7.262489e-80
100,63,6.783842e-80
100,64,4.317105e-80
100,65,2.635413e-80
100,66,1.646476e-80
100,67,1.072147e-80
100,68,6.994366e-81
100,69,4.194195e-81
100,70,2.312046e-81
100,71,1.186967e-81
100,72,7.629985e-80
100,73,8.945548e-80
100,74,8.775159e-80
100,75,7.472021e-80
100,76,5.120616e-80
100,77,2.516103e-80
100,78,1.677350e-80
100,79,1.205959e-80
100,80,8.023446e-81
100,81,4.612480e-81
100,82,2.631140e-81
100,83,1.404696e-81
100,84,6.345663e-80
100,85,1.066088e-79
100,86,9.263117e-80
100,87,7.232274e-80
100,88,4.702799e-80
100,89,3.007486e-80
100,90,1.986620e-80
100,91,1.406601e-80
100,92,9.401384e-81
100,93,5.563164e-81
100,94,2.785111e-81
100,95,1.499233e-81
100,96,1.941854e-81
100,97,7.286530e-80
100,98,7.463383e-80
100,99,6.126679e-80
100,100,4.546654e-80
100,101,2.548122e-80
100,102,1.913218e-80
100,103,1.384826e-80
100,104,9.845545e-81
100,105,6.163791e-81
100,106,3.079869e-81
100,107,1.718334e-81
100,108,0.000000e+00
100,109,5.802365e-81
100,110,5.230985e-80
100,111,4.508875e-80
100,112,3.320342e-80
100,113,2.383292e-80
100,114,1.533609e-80
100,115,1.429744e-80
100,116,9.154859e-81
100,117,6.463335e-81
100,118,3.079612e-81
100,119,1.764627e-81
100,120,0.000000e+00
100,121,0.000000e+00
100,122,4.533680e-81
100,123,2.403759e-80
100,124,2.138248e-80
100,125,1.602485e-80
100,126,1.439542e-80
100,127,1.163027e-80
100,128,9.049258e-81
100,129,5.838169e-81
100,130,3.065814e-81
100,131,1.658132e-81
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,7.048504e-81
100,137,1.177459e-80
100,138,9.189788e-81
100,139,8.952324e-81
100,140,6.656101e-81
100,141,5.293087e-81
100,142,2.838211e-81
100,143,1.449014e-81
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,2.370437e-82
100,150,1.385274e-81
100,151,2.312731e-81
100,152,2.166781e-81
100,153,2.028702e-81
100,154,1.366787e-81
100,155,8.019825e-82
101,0,2.124091e-81
101,1,1.910950e-81
101,2,2.109560e-81
101,3,1.556143e-81
101,4,1.367521e-81
101,5,5.515792e-82
101,6,4.696906e-82
101,7,2.681660e-82
101,8,1.827706e-82
101,9,2.472380e-82
101,10,4.440044e-83
101,11,2.889181e-83
101,12,6.778786e-81
101,13,8.797191e-81
101,14,8.312892e-81
101,15,6.814674e-81
101,16,6.008922e-81
101,17,3.193231e-81
101,18,1.659474e-81
101,19,1.252665e-81
101,20,9.947314e-82
101,21,4.639427e-82
101,22,2.385085e-82
101,23,1.079423e-82
101,24,1.757575e-80
101,25,1.993603e-80
101,26,1.957102e-80
101,27,1.762330e-80
101,28,1.031169e-80
101,29,7.097856e-81
101,30,3.957344e-81
101,31,3.247644e-81
101,32,1.662670e-81
101,33,1.032842e-81
101,34,5.634009e-82
101,35,2.444948e-82
101,36,3.093900e-80
101,37,3.166725e-80
101,38,3.196389e-80
101,39,2.778378e-80
101,40,2.134199e-80
101,41,1.104086e-80
101,42,7.217822e-81
101,43,4.509943e-81
101,44,2.948012e-81
101,45,1.925465e-81
101,46,8.533554e-82
101,47,3.993628e-82
101,48,4.020273e-80
101,49,4.956592e-80
101,50,4.541357e-80
101,51,3.662240e-80
101,52,2.575106e-80
101,53,1.498172e-80
101,54,1.026795e-80
101,55,6.119817e-81
101,56,3.892310e-81
101,57,2.378913e-81
101,58,1.215652e-81
101,59,5.846245e-82
101,60,5.829913e-80
101,61,5.776689e-80
101,62,5.171157e-80
101,63,4.583481e-80
101,64,2.863777e-80
101,65,1.785177e-80
101,66,1.134648e-80
101,67,7.672690e-81
101,68,4.978298e-81
101,69,3.114440e-81
101,70,1.719184e-81
101,71,8.256902e-82
101,72,5.962534e-80
101,73,6.434824e-80
101,74,6.077356e-80
101,75,5.047761e-80
101,76,3.312874e-80
101,77,1.728665e-80
101,78,1.212475e-80
101,79,8.698268e-81
101,80,5.711410e-81
101,81,3.370088e-81
101,82,1.952157e-81
101,83,9.683266e-82
101,84,4.471852e-80
101,85,7.465089e-80
101,86,6.379315e-80
101,87,4.831126e-80
101,88,3.084003e-80
101,89,2.039428e-80
101,90,1.364908e-80
101,91,1.011906e-80
101,92,6.696379e-81
101,93,3.952489e-81
101,94,2.053419e-81
101,95,1.051193e-81
101,96,1.299921e-81
101,97,4.908685e-80
101,98,5.101424e-80
101,99,4.071760e-80
101,100,2.548122e-80
101,101,2.207995e-80
101,102,1.389619e-80
101,103,9.788395e-81
101,104,7.026950e-81
101,105,4.457751e-81
101,106,2.257505e-81
101,107,1.194805e-81
101,108,0.000000e+00
101,109,3.669811e-81
101,110,3.503758e-80
101,111,3.051607e-80
101,112,2.213017e-80
101,113,1.642038e-80
101,114,1.115321e-80
101,115,1.009620e-80
101,116,6.498864e-81
101,117,4.628950e-81
101,118,2.228913e-81
101,119,1.232146e-81
101,120,0.000000e+00
101,121,0.000000e+00
101,122,2.957526e-81
101,123,1.568622e-80
101,124,1.447606e-80
101,125,1.152081e-80
101,126,1.018039e-80
101,127,8.291271e-81
101,128,6.409491e-81
101,129,4.129297e-81
101,130,2.229545e-81
101,131,1.152143e-81
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,4.693317e-81
101,137,7.954180e-81
101,138,6.548337e-81
101,139,6.328139e-81
101,140,4.630205e-81
101,141,3.691664e-81
101,142,2.029466e-81
101,143,9.931248e-82
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,1.863228e-82
101,150,9.766589e-82
101,151,1.552841e-81
101,152,1.491529e-81
101,153,1.404007e-81
101,154,9.485354e-82
101,155,5.554737e-82
102,0,1.550681e-81
102,1,1.417835e-81
102,2,1.574423e-81
102,3,1.186026e-81
102,4,1.017395e-81
102,5,4.175122e-82
102,6,3.634490e-82
102,7,1.984905e-82
102,8,1.376253e-82
102,9,1.872149e-82
102,10,3.161562e-83
102,11,1.839887e-83
102,12,5.083629e-81
102,13,6.596661e-81
102,14,6.262934e-81
102,15,5.162195e-81
102,16,4.498888e-81
102,17,2.457036e-81
102,18,1.305743e-81
102,19,9.558572e-82
102,20,7.595057e-82
102,21,3.688265e-82
102,22,1.824526e-82
102,23,8.335815e-83
102,24,1.306865e-80
102,25,1.491127e-80
102,26,1.469391e-80
102,27,1.327961e-80
102,28,7.833184e-81
102,29,5.455488e-81
102,30,3.041495e-81
102,31,2.484586e-81
102,32,1.292159e-81
102,33,8.064398e-82
102,34,4.289116e-82
102,35,1.850321e-82
102,36,2.327638e-80
102,37,2.392382e-80
102,38,2.425468e-80
102,39,2.105360e-80
102,40,1.601429e-80
102,41,8.410397e-81
102,42,5.474939e-81
102,43,3.422102e-81
102,44,2.250355e-81
102,45,1.469996e-81
102,46,6.497598e-82
102,47,3.036700e-82
102,48,2.980155e-80
102,49,3.742340e-80
102,50,3.452387e-80
102,51,2.770734e-80
102,52,1.953392e-80
102,53,1.151027e-80
102,54,7.928786e-81
102,55,4.678714e-81
102,56,3.038462e-81
102,57,1.817176e-81
102,58,9.198554e-82
102,59,4.522817e-82
102,60,4.420845e-80
102,61,4.346043e-80
102,62,3.906571e-80
102,63,3.474525e-80
102,64,2.174349e-80
102,65,1.368196e-80
102,66,8.791873e-81
102,67,5.930986e-81
102,68,3.836918e-81
102,69,2.382110e-81
102,70,1.308527e-81
102,71,6.397035e-82
102,72,4.469290e-80
102,73,4.856323e-80
102,74,4.622239e-80
102,75,3.831874e-80
102,76,2.512806e-80
102,77,1.300757e-80
102,78,9.247653e-81
102,79,6.690808e-81
102,80,4.366654e-81
102,81,2.587276e-81
102,82,1.497738e-81
102,83,7.454384e-82
102,84,3.354317e-80
102,85,5.663178e-80
102,86,4.836509e-80
102,87,3.701951e-80
102,88,2.332068e-80
102,89,1.556399e-80
102,90,1.085863e-80
102,91,7.623313e-81
102,92,5.204410e-81
102,93,3.041107e-81
102,94,1.599259e-81
102,95,8.151174e-82
102,96,1.007978e-81
102,97,3.753507e-80
102,98,3.847951e-80
102,99,3.145055e-80
102,100,1.913218e-80
102,101,1.389619e-80
102,102,1.390472e-80
102,103,7.570040e-81
102,104,5.410986e-81
102,105,3.431617e-81
102,106,1.752522e-81
102,107,9.283750e-82
102,108,0.000000e+00
102,109,2.870115e-81
102,110,2.693781e-80
102,111,2.309575e-80
102,112,1.719465e-80
102,113,1.250350e-80
102,114,8.807308e-81
102,115,7.847231e-81
102,116,4.962262e-81
102,117,3.583434e-81
102,118,1.716303e-81
102,119,9.535145e-82
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.219412e-81
102,123,1.192381e-80
102,124,1.100614e-80
102,125,9.026291e-81
102,126,7.965881e-81
102,127,6.340951e-81
102,128,4.931584e-81
102,129,3.186995e-81
102,130,1.718825e-81
102,131,8.949195e-82
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,3.611842e-81
102,137,6.118693e-81
102,138,5.021046e-81
102,139,4.909991e-81
102,140,3.568208e-81
102,141,2.856317e-81
102,142,1.570484e-81
102,143,7.691349e-82
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.474630e-82
102,150,7.564855e-82
102,151,1.197353e-81
102,152,1.158944e-81
102,153,1.079811e-81
102,154,7.322682e-82
102,155,4.241713e-82
103,0,1.607118e-81
103,1,1.444580e-81
103,2,1.700506e-81
103,3,1.116385e-81
103,4,9.034997e-82
103,5,3.038731e-82
103,6,2.834088e-82
103,7,1.815887e-82
103,8,1.900790e-82
103,9,1.615009e-82
103,10,7.829400e-83
103,11,4.781883e-83
103,12,6.531849e-81
103,13,6.937078e-81
103,14,6.404632e-81
103,15,4.918237e-81
103,16,3.363964e-81
103,17,1.691020e-81
103,18,1.106355e-81
103,19,9.188071e-82
103,20,5.810363e-82
103,21,3.491002e-82
103,22,2.084009e-82
103,23,8.515952e-83
103,24,1.967120e-80
103,25,1.635896e-80
103,26,1.547483e-80
103,27,1.155033e-80
103,28,5.915180e-81
103,29,4.016114e-81
103,30,2.471575e-81
103,31,2.138028e-81
103,32,1.181089e-81
103,33,8.200965e-82
103,34,4.108652e-82
103,35,1.701015e-82
103,36,3.132747e-80
103,37,2.811786e-80
103,38,2.372718e-80
103,39,1.978323e-80
103,40,1.163246e-80
103,41,6.209801e-81
103,42,4.161992e-81
103,43,2.744608e-81
103,44,2.128488e-81
103,45,1.332531e-81
103,46,7.241379e-82
103,47,2.730399e-82
103,48,4.584493e-80
103,49,3.771358e-80
103,50,3.516302e-80
103,51,2.256812e-80
103,52,1.408407e-80
103,53,7.940829e-81
103,54,6.054193e-81
103,55,4.308756e-81
103,56,2.772131e-81
103,57,1.761902e-81
103,58,1.033812e-81
103,59,3.826642e-82
103,60,5.086828e-80
103,61,4.562526e-80
103,62,3.737059e-80
103,63,2.678723e-80
103,64,1.514215e-80
103,65,8.890242e-81
103,66,6.247241e-81
103,67,5.310091e-81
103,68,3.095281e-81
103,69,2.311062e-81
103,70,1.270992e-81
103,71,5.101994e-82
103,72,5.827610e-80
103,73,5.055506e-80
103,74,3.971626e-80
103,75,2.910348e-80
103,76,1.582892e-80
103,77,1.010204e-80
103,78,7.350188e-81
103,79,5.552746e-81
103,80,3.641742e-81
103,81,2.426868e-81
103,82,1.361024e-81
103,83,5.367869e-82
103,84,3.276236e-80
103,85,5.104333e-80
103,86,3.911601e-80
103,87,2.597744e-80
103,88,1.594604e-80
103,89,1.038345e-80
103,90,8.010714e-81
103,91,6.187577e-81
103,92,4.080006e-81
103,93,2.548860e-81
103,94,1.484775e-81
103,95,5.844134e-82
103,96,8.457937e-82
103,97,2.901657e-80
103,98,2.988417e-80
103,99,1.979837e-80
103,100,1.384826e-80
103,101,9.788395e-81
103,102,7.570040e-81
103,103,7.740131e-81
103,104,4.164460e-81
103,105,2.734675e-81
103,106,1.536320e-81
103,107,6.463287e-82
103,108,0.000000e+00
103,109,1.819852e-81
103,110,1.865308e-80
103,111,1.538741e-80
103,112,1.162144e-80
103,113,8.727741e-81
103,114,6.686693e-81
103,115,6.166321e-81
103,116,3.837938e-81
103,117,2.641413e-81
103,118,1.463665e-81
103,119,6.497273e-82
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.374074e-81
103,123,7.054992e-81
103,124,7.281755e-81
103,125,6.490407e-81
103,126,6.018058e-81
103,127,4.886678e-81
103,128,3.603568e-81
103,129,2.417443e-81
103,130,1.450211e-81
103,131,5.834783e-82
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,2.062377e-81
103,137,3.202111e-81
103,138,3.685168e-81
103,139,3.399533e-81
103,140,2.304095e-81
103,141,1.955857e-81
103,142,1.165334e-81
103,143,4.740245e-82
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,1.429640e-82
103,150,4.692364e-82
103,151,5.704482e-82
103,152,6.686851e-82
103,153,6.546678e-82
103,154,4.658841e-82
103,155,2.732717e-82
104,0,9.683204e-82
104,1,8.496418e-82
104,2,9.941174e-82
104,3,7.003312e-82
104,4,5.841236e-82
104,5,2.115889e-82
104,6,1.838521e-82
104,7,1.128205e-82
104,8,9.695202e-83
104,9,1.046359e-82
104,10,3.475214e-83
104,11,2.148447e-83
104,12,3.606672e-81
104,13,4.135096e-81
104,14,3.838759e-81
104,15,3.042552e-81
104,16,2.315609e-81
104,17,1.246684e-81
104,18,7.157874e-82
104,19,5.603516e-82
104,20,4.045188e-82
104,21,2.172245e-82
104,22,1.168418e-82
104,23,5.031020e-83
104,24,1.021391e-80
104,25,9.528164e-81
104,26,9.164372e-81
104,27,7.453741e-81
104,28,4.104422e-81
104,29,2.801854e-81
104,30,1.633737e-81
104,31,1.373874e-81
104,32,7.404406e-82
104,33,4.941098e-82
104,34,2.546681e-82
104,35,1.050803e-82
104,36,1.689081e-80
104,37,1.595307e-80
104,38,1.455506e-80
104,39,1.232581e-80
104,40,8.218041e-81
104,41,4.320709e-81
104,42,2.829083e-81
104,43,1.833252e-81
104,44,1.318419e-81
104,45,8.297326e-82
104,46,4.177994e-82
104,47,1.738132e-82
104,48,2.365840e-80
104,49,2.291314e-80
104,50,2.127570e-80
104,51,1.506948e-80
104,52,9.986064e-81
104,53,5.768677e-81
104,54,4.153138e-81
104,55,2.715598e-81
104,56,1.754191e-81
104,57,1.075627e-81
104,58,5.915182e-82
104,59,2.502912e-82
104,60,2.904061e-80
104,61,2.700459e-80
104,62,2.313487e-80
104,63,1.834049e-80
104,64,1.089699e-80
104,65,6.603535e-81
104,66,4.404284e-81
104,67,3.383425e-81
104,68,2.077405e-81
104,69,1.428158e-81
104,70,7.744091e-82
104,71,3.449205e-82
104,72,3.171347e-80
104,73,3.010332e-80
104,74,2.584755e-80
104,75,2.002654e-80
104,76,1.202506e-80
104,77,6.941128e-81
104,78,5.037571e-81
104,79,3.617579e-81
104,80,2.293592e-81
104,81,1.521007e-81
104,82,8.578308e-82
104,83,3.779733e-82
104,84,2.006078e-80
104,85,3.239678e-80
104,86,2.612046e-80
104,87,1.861243e-80
104,88,1.170012e-80
104,89,7.797103e-81
104,90,5.593990e-81
104,91,4.123896e-81
104,92,2.739647e-81
104,93,1.645245e-81
104,94,9.273936e-82
104,95,4.129008e-82
104,96,5.446170e-82
104,97,1.965998e-80
104,98,2.033391e-80
104,99,1.505610e-80
104,100,9.845545e-81
104,101,7.026950e-81
104,102,5.410986e-81
104,103,4.164460e-81
104,104,3.249892e-81
104,105,1.795171e-81
104,106,9.880717e-82
104,107,4.642985e-82
104,108,0.000000e+00
104,109,1.375404e-81
104,110,1.348817e-80
104,111,1.134398e-80
104,112,8.497977e-81
104,113,6.354484e-81
104,114,4.655164e-81
104,115,4.176960e-81
104,116,2.643569e-81
104,117,1.831725e-81
104,118,9.493134e-82
104,119,4.725558e-82
104,120,0.000000e+00
104,121,0.000000e+00
104,122,1.063580e-81
104,123,5.577678e-81
104,124,5.387993e-81
104,125,4.564697e-81
104,126,4.119646e-81
104,127,3.375307e-81
104,128,2.494067e-81
104,129,1.629004e-81
104,130,9.444378e-82
104,131,4.321892e-82
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,1.652071e-81
104,137,2.674446e-81
104,138,2.555975e-81
104,139,2.432860e-81
104,140,1.718765e-81
104,141,1.415640e-81
104,142,8.097936e-82
104,143,3.630084e-82
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,8.617939e-83
104,150,3.565804e-82
104,151,5.084782e-82
104,152,5.294852e-82
104,153,5.069963e-82
104,154,3.499251e-82
104,155,2.043381e-82
105,0,6.163997e-82
105,1,5.697140e-82
105,2,6.739985e-82
105,3,4.483468e-82
105,4,3.727861e-82
105,5,1.362415e-82
105,6,1.268947e-82
105,7,7.735284e-83
105,8,6.947942e-83
105,9,6.940895e-83
105,10,2.520116e-83
105,11,1.609329e-83
105,12,2.370959e-81
105,13,2.734777e-81
105,14,2.516779e-81
105,15,1.996987e-81
105,16,1.516476e-81
105,17,7.517577e-82
105,18,4.534260e-82
105,19,3.679838e-82
105,20,2.584092e-82
105,21,1.350334e-82
105,22,7.944664e-83
105,23,3.249053e-83
105,24,6.949793e-81
105,25,6.378565e-81
105,26,6.108381e-81
105,27,4.850118e-81
105,28,2.594181e-81
105,29,1.773522e-81
105,30,1.057906e-81
105,31,8.931134e-82
105,32,4.762675e-82
105,33,3.147590e-82
105,34,1.652151e-82
105,35,7.018399e-83
105,36,1.145348e-80
105,37,1.065036e-80
105,38,9.498049e-81
105,39,8.102080e-81
105,40,5.249772e-81
105,41,2.775392e-81
105,42,1.868102e-81
105,43,1.188812e-81
105,44,8.676391e-82
105,45,5.456170e-82
105,46,2.749188e-82
105,47,1.135567e-82
105,48,1.633724e-80
105,49,1.505124e-80
105,50,1.390719e-80
105,51,9.701737e-81
105,52,6.338822e-81
105,53,3.577754e-81
105,54,2.629714e-81
105,55,1.779306e-81
105,56,1.147194e-81
105,57,7.116549e-82
105,58,3.991120e-82
105,59,1.595345e-82
105,60,1.938351e-80
105,61,1.799276e-80
105,62,1.520997e-80
105,63,1.172344e-80
105,64,6.826943e-81
105,65,4.156967e-81
105,66,2.768329e-81
105,67,2.171986e-81
105,68,1.323929e-81
105,69,9.270040e-82
105,70,5.191081e-82
105,71,2.167977e-82
105,72,2.157483e-80
105,73,2.000045e-80
105,74,1.671178e-80
105,75,1.284008e-80
105,76,7.527642e-81
105,77,4.435631e-81
105,78,3.253975e-81
105,79,2.372009e-81
105,80,1.496233e-81
105,81,9.281095e-82
105,82,5.698556e-82
105,83,2.395223e-82
105,84,1.305666e-80
105,85,2.109774e-80
105,86,1.676366e-80
105,87,1.171658e-80
105,88,7.341055e-81
105,89,4.845258e-81
105,90,3.603500e-81
105,91,2.661459e-81
105,92,1.754114e-81
105,93,1.087564e-81
105,94,5.956859e-82
105,95,2.648889e-82
105,96,3.327788e-82
105,97,1.254169e-80
105,98,1.301384e-80
105,99,9.332244e-81
105,100,6.163791e-81
105,101,4.457751e-81
105,102,3.431617e-81
105,103,2.734675e-81
105,104,1.795171e-81
105,105,1.439610e-81
105,106,6.317834e-82
105,107,2.935312e-82
105,108,0.000000e+00
105,109,7.989973e-82
105,110,8.425971e-81
105,111,7.070519e-81
105,112,5.297257e-81
105,113,3.903506e-81
105,114,2.944714e-81
105,115,2.687134e-81
105,116,1.646602e-81
105,117,1.221863e-81
105,118,6.063339e-82
105,119,2.978239e-82
105,120,0.000000e+00
105,121,0.000000e+00
105,122,6.303458e-82
105,123,3.399414e-81
105,124,3.341066e-81
105,125,2.865808e-81
105,126,2.587057e-81
105,127,2.142746e-81
105,128,1.602536e-81
105,129,1.013673e-81
105,130,5.954050e-82
105,131,2.717622e-82
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,1.002581e-81
105,137,1.602791e-81
105,138,1.585512e-81
105,139,1.494175e-81
105,140,1.055685e-81
105,141,8.757783e-82
105,142,5.097737e-82
105,143,2.240610e-82
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,5.528041e-83
105,150,2.184793e-82
105,151,2.974766e-82
105,152,3.202085e-82
105,153,3.078817e-82
105,154,2.156481e-82
105,155,1.258809e-82
106,0,3.826737e-82
106,1,3.481538e-82
106,2,4.289815e-82
106,3,2.766645e-82
106,4,2.210101e-82
106,5,6.781419e-83
106,6,6.435592e-83
106,7,4.389668e-83
106,8,4.845645e-83
106,9,3.712705e-83
106,10,2.118942e-83
106,11,1.263755e-83
106,12,1.674784e-81
106,13,1.728805e-81
106,14,1.584665e-81
106,15,1.207428e-81
106,16,7.658163e-82
106,17,3.796549e-82
106,18,2.689232e-82
106,19,2.212845e-82
106,20,1.371013e-82
106,21,8.868909e-83
106,22,5.135264e-83
106,23,2.040203e-83
106,24,5.206287e-81
106,25,4.120895e-81
106,26,3.882428e-81
106,27,2.747090e-81
106,28,1.369976e-81
106,29,9.178414e-82
106,30,5.800362e-82
106,31,5.058476e-82
106,32,2.880683e-82
106,33,2.058512e-82
106,34,9.988807e-83
106,35,4.036255e-83
106,36,8.244005e-81
106,37,7.234460e-81
106,38,5.887562e-81
106,39,4.859642e-81
106,40,2.621932e-81
106,41,1.446747e-81
106,42,9.427585e-82
106,43,6.298531e-82
106,44,5.173078e-82
106,45,3.240089e-82
106,46,1.837900e-82
106,47,6.572388e-83
106,48,1.223166e-80
106,49,9.420108e-81
106,50,8.800530e-81
106,51,5.387971e-81
106,52,3.204632e-81
106,53,1.772877e-81
106,54,1.394749e-81
106,55,1.053446e-81
106,56,6.891700e-82
106,57,4.363219e-82
106,58,2.608055e-82
106,59,9.012101e-83
106,60,1.303870e-80
106,61,1.139708e-80
106,62,9.280524e-81
106,63,6.236506e-81
106,64,3.428137e-81
106,65,1.930185e-81
106,66,1.358784e-81
106,67,1.273825e-81
106,68,7.315776e-82
106,69,5.654532e-82
106,70,3.049189e-82
106,71,1.206496e-82
106,72,1.515581e-80
106,73,1.258390e-80
106,74,9.615142e-81
106,75,6.672094e-81
106,76,3.350403e-81
106,77,2.343132e-81
106,78,1.780631e-81
106,79,1.349599e-81
106,80,8.417077e-82
106,81,5.773568e-82
106,82,3.190706e-82
106,83,1.209089e-82
106,84,7.968555e-81
106,85,1.242162e-80
106,86,9.217151e-81
106,87,5.788184e-81
106,88,3.497587e-81
106,89,2.330342e-81
106,90,1.912065e-81
106,91,1.489772e-81
106,92,9.717597e-82
106,93,5.919267e-82
106,94,3.728447e-82
106,95,1.317598e-82
106,96,1.889997e-82
106,97,6.665515e-81
106,98,6.898433e-81
106,99,4.338515e-81
106,100,3.079869e-81
106,101,2.257505e-81
106,102,1.752522e-81
106,103,1.536320e-81
106,104,9.880717e-82
106,105,6.317834e-82
106,106,4.194462e-82
106,107,1.458008e-82
106,108,0.000000e+00
106,109,3.875470e-82
106,110,4.228731e-81
106,111,3.362906e-81
106,112,2.547594e-81
106,113,1.924401e-81
106,114,1.601317e-81
106,115,1.453719e-81
106,116,8.964299e-82
106,117,6.065742e-82
106,118,3.569458e-82
106,119,1.452347e-82
106,120,0.000000e+00
106,121,0.000000e+00
106,122,2.747082e-82
106,123,1.444233e-81
106,124,1.578055e-81
106,125,1.461306e-81
106,126,1.339961e-81
106,127,1.122383e-81
106,128,8.208000e-82
106,129,5.553146e-82
106,130,3.359712e-82
106,131,1.266526e-82
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,4.157830e-82
106,137,5.931107e-82
106,138,7.945846e-82
106,139,7.392228e-82
106,140,4.791492e-82
106,141,4.262525e-82
106,142,2.641903e-82
106,143,9.956684e-83
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,3.411840e-83
106,150,9.671546e-83
106,151,1.008424e-82
106,152,1.344801e-82
106,153,1.321822e-82
106,154,9.727149e-83
106,155,5.639274e-83
107,0,1.210795e-82
107,1,1.126923e-82
107,2,1.267429e-82
107,3,9.889377e-83
107,4,8.724653e-83
107,5,3.495783e-83
107,6,2.958099e-83
107,7,1.602220e-83
107,8,1.078473e-83
107,9,1.550849e-83
107,10,1.854319e-84
107,11,1.244415e-84
107,12,3.772905e-82
107,13,5.389106e-82
107,14,5.192635e-82
107,15,4.315641e-82
107,16,3.908347e-82
107,17,2.195423e-82
107,18,1.095850e-82
107,19,7.904023e-83
107,20,6.431256e-83
107,21,2.987407e-83
107,22,1.412439e-83
107,23,7.455094e-84
107,24,9.696563e-82
107,25,1.215955e-81
107,26,1.213618e-81
107,27,1.143154e-81
107,28,6.781713e-82
107,29,4.747222e-82
107,30,2.600302e-82
107,31,2.111034e-82
107,32,1.078197e-82
107,33,6.537213e-83
107,34,3.601346e-83
107,35,1.655117e-83
107,36,1.789826e-81
107,37,1.924427e-81
107,38,2.017296e-81
107,39,1.773250e-81
107,40,1.413148e-81
107,41,7.331792e-82
107,42,4.718564e-82
107,43,2.918908e-82
107,44,1.877752e-82
107,45,1.247358e-82
107,46,5.301908e-83
107,47,2.701462e-83
107,48,2.202465e-81
107,49,3.104675e-81
107,50,2.874013e-81
107,51,2.377810e-81
107,52,1.715959e-81
107,53,1.016497e-81
107,54,6.820144e-82
107,55,3.882373e-82
107,56,2.514813e-82
107,57,1.532276e-82
107,58,7.427089e-83
107,59,3.967343e-83
107,60,3.564035e-81
107,61,3.596167e-81
107,62,3.273502e-81
107,63,3.013645e-81
107,64,1.900504e-81
107,65,1.189341e-81
107,66,7.586107e-82
107,67,5.020116e-82
107,68,3.281760e-82
107,69,1.979361e-82
107,70,1.061486e-82
107,71,5.430674e-83
107,72,3.451996e-81
107,73,4.003994e-81
107,74,3.959176e-81
107,75,3.330036e-81
107,76,2.265044e-81
107,77,1.149727e-81
107,78,7.957864e-82
107,79,5.646057e-82
107,80,3.730714e-82
107,81,2.149710e-82
107,82,1.214241e-82
107,83,6.417690e-83
107,84,2.839469e-81
107,85,4.780874e-81
107,86,4.173516e-81
107,87,3.259399e-81
107,88,2.097980e-81
107,89,1.393488e-81
107,90,9.306581e-82
107,91,6.636229e-82
107,92,4.421331e-82
107,93,2.601534e-82
107,94,1.310080e-82
107,95,7.734857e-83
107,96,8.538471e-83
107,97,3.252883e-81
107,98,3.344143e-81
107,99,2.791690e-81
107,100,1.718334e-81
107,101,1.194805e-81
107,102,9.283750e-82
107,103,6.463287e-82
107,104,4.642985e-82
107,105,2.935312e-82
107,106,1.458008e-82
107,107,9.877336e-83
107,108,0.000000e+00
107,109,2.584371e-82
107,110,2.362477e-81
107,111,2.042678e-81
107,112,1.498062e-81
107,113,1.127946e-81
107,114,7.511665e-82
107,115,6.799557e-82
107,116,4.304944e-82
107,117,3.068504e-82
107,118,1.425744e-82
107,119,9.327428e-83
107,120,0.000000e+00
107,121,0.000000e+00
107,122,1.988502e-82
107,123,1.068046e-81
107,124,9.632961e-82
107,125,7.668117e-82
107,126,6.844174e-82
107,127,5.521588e-82
107,128,4.257465e-82
107,129,2.769055e-82
107,130,1.468862e-82
107,131,8.031789e-83
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,3.211769e-82
107,137,5.356497e-82
107,138,4.239323e-82
107,139,4.199620e-82
107,140,3.102194e-82
107,141,2.486982e-82
107,142,1.365572e-82
107,143,7.033551e-83
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,1.150790e-83
107,150,6.445312e-83
107,151,1.055946e-82
107,152,1.005268e-82
107,153,9.378882e-83
107,154,6.326140e-83
107,155,3.814903e-83
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,3.793384e-82
109,1,2.940168e-82
109,2,2.425560e-82
109,3,2.537792e-82
109,4,2.435610e-82
109,5,9.468484e-83
109,6,7.628065e-83
109,7,2.777969e-83
109,8,1.888647e-83
109,9,3.606313e-83
109,10,-6.938658e-84
109,11,-6.870923e-84
109,12,7.074701e-82
109,13,1.158600e-81
109,14,1.266043e-81
109,15,1.069412e-81
109,16,1.154166e-81
109,17,7.507574e-82
109,18,3.326915e-82
109,19,1.920161e-82
109,20,1.615074e-82
109,21,8.257767e-83
109,22,2.639235e-83
109,23,2.280662e-83
109,24,9.258645e-82
109,25,2.511636e-81
109,26,2.647596e-81
109,27,3.157356e-81
109,28,2.090164e-81
109,29,1.499794e-81
109,30,7.051143e-82
109,31,5.643148e-82
109,32,2.932282e-82
109,33,1.620338e-82
109,34,8.408031e-83
109,35,3.741496e-83
109,36,2.360519e-81
109,37,3.579268e-81
109,38,4.881490e-81
109,39,4.384560e-81
109,40,4.394808e-81
109,41,2.221456e-81
109,42,1.282032e-81
109,43,7.601543e-82
109,44,4.469906e-82
109,45,3.198811e-82
109,46,1.067872e-82
109,47,5.848037e-83
109,48,1.004772e-81
109,49,7.056711e-81
109,50,6.791220e-81
109,51,6.697737e-81
109,52,5.361669e-81
109,53,3.344407e-81
109,54,1.994392e-81
109,55,9.217583e-82
109,56,6.191373e-82
109,57,3.672171e-82
109,58,1.441160e-82
109,59,1.067364e-82
109,60,7.436490e-81
109,61,8.207707e-81
109,62,8.053965e-81
109,63,9.113178e-81
109,64,6.214475e-81
109,65,3.768137e-81
109,66,2.379167e-81
109,67,1.352965e-81
109,68,9.002125e-82
109,69,4.509126e-82
109,70,2.488752e-82
109,71,1.580700e-82
109,72,4.861191e-81
109,73,9.219920e-81
109,74,1.090558e-80
109,75,1.015351e-80
109,76,7.815475e-81
109,77,3.518425e-81
109,78,2.139255e-81
109,79,1.542739e-81
109,80,1.045899e-81
109,81,5.503239e-82
109,82,2.980889e-82
109,83,1.978135e-82
109,84,7.411310e-81
109,85,1.236815e-80
109,86,1.248900e-80
109,87,1.068947e-80
109,88,6.977053e-81
109,89,4.605931e-81
109,90,2.729485e-81
109,91,1.908637e-81
109,92,1.252050e-81
109,93,7.384095e-82
109,94,3.317139e-82
109,95,2.079313e-82
109,96,3.683926e-82
109,97,1.103260e-80
109,98,9.745534e-81
109,99,9.786043e-81
109,100,5.802365e-81
109,101,3.669811e-81
109,102,2.870115e-81
109,103,1.819852e-81
109,104,1.375404e-81
109,105,7.989973e-82
109,106,3.875470e-82
109,107,2.584371e-82
109,108,0.000000e+00
109,109,2.719679e-81
109,110,8.482215e-81
109,111,6.888300e-81
109,112,5.145428e-81
109,113,3.885233e-81
109,114,2.251145e-81
109,115,2.030909e-81
109,116,1.333956e-81
109,117,8.832599e-82
109,118,4.049230e-82
109,119,2.631693e-82
109,120,0.000000e+00
109,121,0.000000e+00
109,122,8.133107e-82
109,123,3.715028e-81
109,124,3.345904e-81
109,125,2.525050e-81
109,126,2.235854e-81
109,127,1.726526e-81
109,128,1.349156e-81
109,129,8.706354e-82
109,130,4.162881e-82
109,131,2.556178e-82
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,1.231979e-81
109,137,2.034933e-81
109,138,1.444062e-81
109,139,1.447393e-81
109,140,1.085828e-81
109,141,8.538290e-82
109,142,4.244913e-82
109,143,2.352015e-82
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,3.582317e-83
109,150,2.329600e-82
109,151,4.156306e-82
109,152,3.753512e-82
109,153,3.426178e-82
109,154,2.279147e-82
109,155,1.312630e-82
110,0,4.012499e-81
110,1,3.551991e-81
110,2,3.701594e-81
110,3,2.957952e-81
110,4,2.613891e-81
110,5,1.036548e-81
110,6,8.889697e-82
110,7,4.693946e-82
110,8,3.027768e-82
110,9,4.496951e-82
110,10,4.593012e-83
110,11,2.297520e-83
110,12,1.193643e-80
110,13,1.608728e-80
110,14,1.532272e-80
110,15,1.277850e-80
110,16,1.186846e-80
110,17,6.482793e-81
110,18,3.181308e-81
110,19,2.258274e-81
110,20,1.845467e-81
110,21,8.702109e-82
110,22,4.097416e-82
110,23,1.977206e-82
110,24,2.858850e-80
110,25,3.589208e-80
110,26,3.567654e-80
110,27,3.377005e-80
110,28,2.049163e-80
110,29,1.397415e-80
110,30,7.374770e-81
110,31,6.079550e-81
110,32,3.128235e-81
110,33,1.860647e-81
110,34,1.014561e-81
110,35,4.405464e-82
110,36,5.226676e-80
110,37,5.597302e-80
110,38,5.946610e-80
110,39,5.234794e-80
110,40,4.262471e-80
110,41,2.148704e-80
110,42,1.353061e-80
110,43,8.380115e-81
110,44,5.357524e-81
110,45,3.558340e-81
110,46,1.486609e-81
110,47,7.262045e-82
110,48,6.300269e-80
110,49,9.134879e-80
110,50,8.447884e-80
110,51,7.086441e-80
110,52,5.133231e-80
110,53,3.012571e-80
110,54,1.965836e-80
110,55,1.116617e-80
110,56,7.112677e-81
110,57,4.321583e-81
110,58,2.112825e-81
110,59,1.107676e-81
110,60,1.048670e-79
110,61,1.061546e-79
110,62,9.665431e-80
110,63,8.982033e-80
110,64,5.733749e-80
110,65,3.538366e-80
110,66,2.188288e-80
110,67,1.430453e-80
110,68,9.365583e-81
110,69,5.600906e-81
110,70,3.082742e-81
110,71,1.576992e-81
110,72,1.004523e-79
110,73,1.190565e-79
110,74,1.172593e-79
110,75,9.979807e-80
110,76,6.835901e-80
110,77,3.380140e-80
110,78,2.251215e-80
110,79,1.611685e-80
110,80,1.079333e-80
110,81,6.163337e-81
110,82,3.562089e-81
110,83,1.883265e-81
110,84,8.467857e-80
110,85,1.423951e-79
110,86,1.244312e-79
110,87,9.831670e-80
110,88,6.350342e-80
110,89,4.111386e-80
110,90,2.688708e-80
110,91,1.913078e-80
110,92,1.272924e-80
110,93,7.473069e-81
110,94,3.781020e-81
110,95,2.030711e-81
110,96,2.590490e-81
110,97,9.340923e-80
110,98,9.870504e-80
110,99,8.394482e-80
110,100,5.230985e-80
110,101,3.503758e-80
110,102,2.693781e-80
110,103,1.865308e-80
110,104,1.348817e-80
110,105,8.425971e-81
110,106,4.228731e-81
110,107,2.362477e-81
110,108,0.000000e+00
110,109,8.482215e-81
110,110,9.184034e-80
110,111,6.114416e-80
110,112,4.567580e-80
110,113,3.354721e-80
110,114,2.177133e-80
110,115,1.981043e-80
110,116,1.257239e-80
110,117,8.908098e-81
110,118,4.193027e-81
110,119,2.439092e-81
110,120,0.000000e+00
110,121,0.000000e+00
110,122,6.461619e-81
110,123,3.132731e-80
110,124,2.884297e-80
110,125,2.266018e-80
110,126,2.016832e-80
110,127,1.613919e-80
110,128,1.248285e-80
110,129,8.052240e-81
110,130,4.233579e-81
110,131,2.298845e-81
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,9.393026e-81
110,137,1.597136e-80
110,138,1.254581e-80
110,139,1.247646e-80
110,140,9.214980e-81
110,141,7.356078e-81
110,142,3.956158e-81
110,143,2.010693e-81
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,3.239021e-82
110,150,1.909027e-81
110,151,3.188095e-81
110,152,3.034421e-81
110,153,2.827974e-81
110,154,1.899565e-81
110,155,1.102587e-81
111,0,3.162058e-81
111,1,2.784303e-81
111,2,2.798406e-81
111,3,2.321522e-81
111,4,2.127496e-81
111,5,9.287441e-82
111,6,7.363045e-82
111,7,3.754385e-82
111,8,1.858066e-82
111,9,3.747187e-82
111,10,-1.273658e-84
111,11,-6.122208e-85
111,12,8.012090e-81
111,13,1.213801e-80
111,14,1.189652e-80
111,15,1.007787e-80
111,16,1.025749e-80
111,17,5.657066e-81
111,18,2.528452e-81
111,19,1.808664e-81
111,20,1.573307e-81
111,21,6.461808e-82
111,22,2.935799e-82
111,23,1.573862e-82
111,24,1.638378e-80
111,25,2.667340e-80
111,26,2.689664e-80
111,27,2.790785e-80
111,28,1.753177e-80
111,29,1.209035e-80
111,30,6.159748e-81
111,31,4.977596e-81
111,32,2.444240e-81
111,33,1.404596e-81
111,34,8.017347e-82
111,35,3.592067e-82
111,36,3.289979e-80
111,37,3.943471e-80
111,38,4.650472e-80
111,39,4.133956e-80
111,40,3.711305e-80
111,41,1.842279e-80
111,42,1.162260e-80
111,43,7.133015e-81
111,44,4.237114e-81
111,45,2.848698e-81
111,46,1.076282e-81
111,47,5.866966e-82
111,48,3.482179e-80
111,49,7.033285e-80
111,50,6.428358e-80
111,51,5.927850e-80
111,52,4.473558e-80
111,53,2.628887e-80
111,54,1.672657e-80
111,55,8.818113e-81
111,56,5.613794e-81
111,57,3.362318e-81
111,58,1.513365e-81
111,59,9.157593e-82
111,60,7.433746e-80
111,61,8.040262e-80
111,62,7.582005e-80
111,63,7.655972e-80
111,64,5.030269e-80
111,65,3.144330e-80
111,66,1.935749e-80
111,67,1.152781e-80
111,68,7.831639e-81
111,69,4.360010e-81
111,70,2.412199e-81
111,71,1.332543e-81
111,72,6.583952e-80
111,73,9.014818e-80
111,74,9.605991e-80
111,75,8.579271e-80
111,76,6.194045e-80
111,77,2.872077e-80
111,78,1.880829e-80
111,79,1.330435e-80
111,80,8.984748e-81
111,81,4.882955e-81
111,82,2.827167e-81
111,83,1.636048e-81
111,84,6.715258e-80
111,85,1.144622e-79
111,86,1.041892e-79
111,87,8.598444e-80
111,88,5.664790e-80
111,89,3.631704e-80
111,90,2.260564e-80
111,91,1.585931e-80
111,92,1.063666e-80
111,93,6.218114e-81
111,94,2.932839e-81
111,95,1.754461e-81
111,96,2.270167e-81
111,97,8.327331e-80
111,98,8.401507e-80
111,99,7.428247e-80
111,100,4.508875e-80
111,101,3.051607e-80
111,102,2.309575e-80
111,103,1.538741e-80
111,104,1.134398e-80
111,105,7.070519e-81
111,106,3.362906e-81
111,107,2.042678e-81
111,108,0.000000e+00
111,109,6.888300e-81
111,110,6.114416e-80
111,111,6.726006e-80
111,112,4.017458e-80
111,113,2.887934e-80
111,114,1.833213e-80
111,115,1.658636e-80
111,116,1.063249e-80
111,117,7.575110e-81
111,118,3.454152e-81
111,119,2.129127e-81
111,120,0.000000e+00
111,121,0.000000e+00
111,122,5.260194e-81
111,123,2.954492e-80
111,124,2.581155e-80
111,125,1.906078e-80
111,126,1.728950e-80
111,127,1.378730e-80
111,128,1.074285e-80
111,129,6.865328e-81
111,130,3.467939e-81
111,131,2.024269e-81
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,8.627594e-81
111,137,1.499669e-80
111,138,1.098246e-80
111,139,1.087012e-80
111,140,8.336023e-81
111,141,6.477647e-81
111,142,3.382700e-81
111,143,1.799531e-81
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.588357e-82
111,150,1.734906e-81
111,151,3.049582e-81
111,152,2.765971e-81
111,153,2.581305e-81
111,154,1.711735e-81
111,155,1.004191e-81
112,0,2.512066e-81
112,1,2.111443e-81
112,2,2.198399e-81
112,3,1.771727e-81
112,4,1.629637e-81
112,5,6.762547e-82
112,6,5.329443e-82
112,7,2.934264e-82
112,8,1.487738e-82
112,9,2.854549e-82
112,10,8.035541e-84
112,11,8.515870e-84
112,12,6.646075e-81
112,13,9.523467e-81
112,14,9.091675e-81
112,15,7.705811e-81
112,16,7.543903e-81
112,17,4.162789e-81
112,18,1.923225e-81
112,19,1.364682e-81
112,20,1.204752e-81
112,21,5.049749e-82
112,22,2.257309e-82
112,23,1.146226e-82
112,24,1.442135e-80
112,25,2.087679e-80
112,26,2.094694e-80
112,27,2.096684e-80
112,28,1.306363e-80
112,29,8.879716e-81
112,30,4.640329e-81
112,31,3.714526e-81
112,32,1.865251e-81
112,33,1.087056e-81
112,34,6.226560e-82
112,35,2.714880e-82
112,36,2.772656e-80
112,37,3.147861e-80
112,38,3.562262e-80
112,39,3.159589e-80
112,40,2.746603e-80
112,41,1.372182e-80
112,42,8.724570e-81
112,43,5.379033e-81
112,44,3.252357e-81
112,45,2.130337e-81
112,46,8.531983e-82
112,47,4.542751e-82
112,48,3.142628e-80
112,49,5.463972e-80
112,50,4.980273e-80
112,51,4.475909e-80
112,52,3.330971e-80
112,53,1.936940e-80
112,54,1.248840e-80
112,55,6.775678e-81
112,56,4.293766e-81
112,57,2.581250e-81
112,58,1.214686e-81
112,59,6.856039e-82
112,60,5.897166e-80
112,61,6.200699e-80
112,62,5.830262e-80
112,63,5.688307e-80
112,64,3.713745e-80
112,65,2.317569e-80
112,66,1.425821e-80
112,67,8.741943e-81
112,68,5.910789e-81
112,69,3.373097e-81
112,70,1.868782e-81
112,71,9.896329e-82
112,72,5.522380e-80
112,73,6.946845e-80
112,74,7.225206e-80
112,75,6.359424e-80
112,76,4.519023e-80
112,77,2.145423e-80
112,78,1.423479e-80
112,79,1.013017e-80
112,80,6.741190e-81
112,81,3.764236e-81
112,82,2.174895e-81
112,83,1.208582e-81
112,84,5.087437e-80
112,85,8.706524e-80
112,86,7.812646e-80
112,87,6.327630e-80
112,88,4.151397e-80
112,89,2.684445e-80
112,90,1.686098e-80
112,91,1.188310e-80
112,92,7.980452e-81
112,93,4.636543e-81
112,94,2.238551e-81
112,95,1.299981e-81
112,96,1.689833e-81
112,97,6.195205e-80
112,98,6.283816e-80
112,99,5.410234e-80
112,100,3.320342e-80
112,101,2.213017e-80
112,102,1.719465e-80
112,103,1.162144e-80
112,104,8.497977e-81
112,105,5.297257e-81
112,106,2.547594e-81
112,107,1.498062e-81
112,108,0.000000e+00
112,109,5.145428e-81
112,110,4.567580e-80
112,111,4.017458e-80
112,112,3.743292e-80
112,113,2.151501e-80
112,114,1.317878e-80
112,115,1.265309e-80
112,116,7.910391e-81
112,117,5.698605e-81
112,118,2.602447e-81
112,119,1.552178e-81
112,120,0.000000e+00
112,121,0.000000e+00
112,122,4.295848e-81
112,123,2.156553e-80
112,124,1.921567e-80
112,125,1.435657e-80
112,126,1.253057e-80
112,127,1.027430e-80
112,128,8.077162e-81
112,129,5.099684e-81
112,130,2.624741e-81
112,131,1.476449e-81
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,6.531434e-81
112,137,1.110409e-80
112,138,8.233041e-81
112,139,8.179930e-81
112,140,6.170626e-81
112,141,4.810034e-81
112,142,2.547184e-81
112,143,1.324309e-81
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,2.188824e-82
112,150,1.340517e-81
112,151,2.255587e-81
112,152,2.053490e-81
112,153,1.925620e-81
112,154,1.278217e-81
112,155,7.483643e-82
113,0,1.704881e-81
113,1,1.456954e-81
113,2,1.484374e-81
113,3,1.258286e-81
113,4,1.128363e-81
113,5,4.705757e-82
113,6,3.928784e-82
113,7,2.012308e-82
113,8,1.147488e-82
113,9,2.013585e-82
113,10,6.307430e-84
113,11,2.179002e-84
113,12,4.556804e-81
113,13,6.563096e-81
113,14,6.398113e-81
113,15,5.399619e-81
113,16,5.319382e-81
113,17,3.063782e-81
113,18,1.447733e-81
113,19,1.002796e-81
113,20,8.499208e-82
113,21,3.797161e-82
113,22,1.685060e-82
113,23,9.043317e-83
113,24,9.747988e-81
113,25,1.449439e-80
113,26,1.458619e-80
113,27,1.478315e-80
113,28,9.191139e-81
113,29,6.464952e-81
113,30,3.387868e-81
113,31,2.762013e-81
113,32,1.390923e-81
113,33,8.219831e-82
113,34,4.510670e-82
113,35,1.958828e-82
113,36,1.917592e-80
113,37,2.196050e-80
113,38,2.511128e-80
113,39,2.223567e-80
113,40,1.933586e-80
113,41,9.830225e-81
113,42,6.303894e-81
113,43,3.861848e-81
113,44,2.385319e-81
113,45,1.588440e-81
113,46,6.267584e-82
113,47,3.220944e-82
113,48,2.106717e-80
113,49,3.815910e-80
113,50,3.531727e-80
113,51,3.138224e-80
113,52,2.340392e-80
113,53,1.417757e-80
113,54,9.218064e-81
113,55,4.987354e-81
113,56,3.170703e-81
113,57,1.906841e-81
113,58,8.811286e-82
113,59,5.113287e-82
113,60,4.205748e-80
113,61,4.373288e-80
113,62,4.087159e-80
113,63,4.042671e-80
113,64,2.628113e-80
113,65,1.667752e-80
113,66,1.051417e-80
113,67,6.507830e-81
113,68,4.317065e-81
113,69,2.460038e-81
113,70,1.354413e-81
113,71,7.402120e-82
113,72,3.771811e-80
113,73,4.920201e-80
113,74,5.131430e-80
113,75,4.528434e-80
113,76,3.227222e-80
113,77,1.560025e-80
113,78,1.045967e-80
113,79,7.403911e-81
113,80,4.986014e-81
113,81,2.774348e-81
113,82,1.582520e-81
113,83,8.943303e-82
113,84,3.676539e-80
113,85,6.195659e-80
113,86,5.556636e-80
113,87,4.527392e-80
113,88,2.931860e-80
113,89,1.959865e-80
113,90,1.275233e-80
113,91,8.913541e-81
113,92,5.910157e-81
113,93,3.458714e-81
113,94,1.680072e-81
113,95,9.630915e-82
113,96,1.271097e-81
113,97,4.465546e-80
113,98,4.590873e-80
113,99,3.906717e-80
113,100,2.383292e-80
113,101,1.642038e-80
113,102,1.250350e-80
113,103,8.727741e-81
113,104,6.354484e-81
113,105,3.903506e-81
113,106,1.924401e-81
113,107,1.127946e-81
113,108,0.000000e+00
113,109,3.885233e-81
113,110,3.354721e-80
113,111,2.887934e-80
113,112,2.151501e-80
113,113,2.055944e-80
113,114,1.057839e-80
113,115,9.247122e-81
113,116,5.978454e-81
113,117,4.211082e-81
113,118,1.951403e-81
113,119,1.173259e-81
113,120,0.000000e+00
113,121,0.000000e+00
113,122,3.050267e-81
113,123,1.597088e-80
113,124,1.370195e-80
113,125,1.088658e-80
113,126,9.698637e-81
113,127,7.607886e-81
113,128,6.030608e-81
113,129,3.874342e-81
113,130,1.986344e-81
113,131,1.115272e-81
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,4.907944e-81
113,137,8.329385e-81
113,138,6.122454e-81
113,139,6.064616e-81
113,140,4.589920e-81
113,141,3.618845e-81
113,142,1.907672e-81
113,143,9.940369e-82
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,1.676894e-82
113,150,1.001002e-81
113,151,1.686124e-81
113,152,1.538638e-81
113,153,1.429021e-81
113,154,9.494377e-82
113,155,5.527899e-82
114,0,1.535204e-81
114,1,1.392428e-81
114,2,1.567223e-81
114,3,1.115098e-81
114,4,9.149692e-82
114,5,3.259065e-82
114,6,3.016760e-82
114,7,1.805186e-82
114,8,1.690864e-82
114,9,1.640886e-82
114,10,5.866993e-83
114,11,3.430412e-83
114,12,5.802857e-81
114,13,6.555214e-81
114,14,6.158607e-81
114,15,4.843955e-81
114,16,3.707048e-81
114,17,1.955059e-81
114,18,1.160237e-81
114,19,9.036055e-82
114,20,6.210226e-82
114,21,3.446786e-82
114,22,1.906558e-82
114,23,8.294361e-83
114,24,1.664603e-80
114,25,1.532547e-80
114,26,1.470411e-80
114,27,1.182730e-80
114,28,6.409007e-81
114,29,4.461141e-81
114,30,2.613390e-81
114,31,2.230333e-81
114,32,1.198327e-81
114,33,7.916597e-82
114,34,4.046658e-82
114,35,1.705831e-82
114,36,2.755419e-80
114,37,2.566788e-80
114,38,2.317228e-80
114,39,1.967192e-80
114,40,1.297149e-80
114,41,6.875519e-81
114,42,4.523244e-81
114,43,2.901468e-81
114,44,2.121925e-81
114,45,1.358712e-81
114,46,6.823512e-82
114,47,2.769944e-82
114,48,3.834727e-80
114,49,3.639348e-80
114,50,3.391739e-80
114,51,2.381329e-80
114,52,1.562146e-80
114,53,9.186579e-81
114,54,6.637350e-81
114,55,4.360125e-81
114,56,2.804653e-81
114,57,1.760159e-81
114,58,9.711046e-82
114,59,4.012487e-82
114,60,4.736419e-80
114,61,4.365779e-80
114,62,3.693424e-80
114,63,2.900778e-80
114,64,1.716375e-80
114,65,1.034627e-80
114,66,6.980903e-81
114,67,5.410459e-81
114,68,3.282162e-81
114,69,2.283250e-81
114,70,1.253886e-81
114,71,5.556935e-82
114,72,5.135126e-80
114,73,4.845182e-80
114,74,4.100804e-80
114,75,3.182621e-80
114,76,1.906868e-80
114,77,1.121680e-80
114,78,8.053955e-81
114,79,5.892990e-81
114,80,3.840183e-81
114,81,2.430405e-81
114,82,1.379430e-81
114,83,6.071468e-82
114,84,3.268461e-80
114,85,5.196192e-80
114,86,4.159730e-80
114,87,2.955419e-80
114,88,1.842235e-80
114,89,1.220197e-80
114,90,9.070180e-81
114,91,6.769586e-81
114,92,4.444494e-81
114,93,2.687305e-81
114,94,1.499989e-81
114,95,6.603488e-82
114,96,9.280042e-82
114,97,3.176549e-80
114,98,3.272116e-80
114,99,2.392910e-80
114,100,1.533609e-80
114,101,1.115321e-80
114,102,8.807308e-81
114,103,6.686693e-81
114,104,4.655164e-81
114,105,2.944714e-81
114,106,1.601317e-81
114,107,7.511665e-82
114,108,0.000000e+00
114,109,2.251145e-81
114,110,2.177133e-80
114,111,1.833213e-80
114,112,1.317878e-80
114,113,1.057839e-80
114,114,1.031365e-80
114,115,6.870642e-81
114,116,4.300498e-81
114,117,2.974232e-81
114,118,1.545919e-81
114,119,7.683378e-82
114,120,0.000000e+00
114,121,0.000000e+00
114,122,1.700985e-81
114,123,8.930910e-81
114,124,8.750961e-81
114,125,7.141376e-81
114,126,6.846002e-81
114,127,5.412543e-81
114,128,4.089197e-81
114,129,2.739309e-81
114,130,1.555896e-81
114,131,7.061295e-82
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,2.686800e-81
114,137,4.325542e-81
114,138,4.158384e-81
114,139,3.862530e-81
114,140,2.774483e-81
114,141,2.312518e-81
114,142,1.320878e-81
114,143,5.915308e-82
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,1.443919e-82
114,150,5.833910e-82
114,151,8.234135e-82
114,152,8.656182e-82
114,153,8.228088e-82
114,154,5.680778e-82
114,155,3.307777e-82
115,0,1.396205e-81
115,1,1.217600e-81
115,2,1.435441e-81
115,3,1.002843e-81
115,4,8.408139e-82
115,5,2.909084e-82
115,6,2.622641e-82
115,7,1.639444e-82
115,8,1.458944e-82
115,9,1.478489e-82
115,10,5.007614e-83
115,11,3.061434e-83
115,12,5.255171e-81
115,13,5.941097e-81
115,14,5.498598e-81
115,15,4.377135e-81
115,16,3.315605e-81
115,17,1.777220e-81
115,18,1.056365e-81
115,19,8.031351e-82
115,20,5.785162e-82
115,21,3.183849e-82
115,22,1.665235e-82
115,23,7.223789e-83
115,24,1.498296e-80
115,25,1.380124e-80
115,26,1.326050e-80
115,27,1.068528e-80
115,28,5.862314e-81
115,29,4.009780e-81
115,30,2.361090e-81
115,31,1.979841e-81
115,32,1.079468e-81
115,33,7.197458e-82
115,34,3.662664e-82
115,35,1.524620e-82
115,36,2.488737e-80
115,37,2.319838e-80
115,38,2.098404e-80
115,39,1.776503e-80
115,40,1.174124e-80
115,41,6.277202e-81
115,42,4.095239e-81
115,43,2.620898e-81
115,44,1.911868e-81
115,45,1.208646e-81
115,46,6.082437e-82
115,47,2.539187e-82
115,48,3.488691e-80
115,49,3.314155e-80
115,50,3.067855e-80
115,51,2.178440e-80
115,52,1.435713e-80
115,53,8.279693e-81
115,54,5.945503e-81
115,55,3.953572e-81
115,56,2.558472e-81
115,57,1.576460e-81
115,58,8.717107e-82
115,59,3.606668e-82
115,60,4.289054e-80
115,61,3.923509e-80
115,62,3.360041e-80
115,63,2.631794e-80
115,64,1.566586e-80
115,65,9.450374e-81
115,66,6.252071e-81
115,67,4.893624e-81
115,68,2.990978e-81
115,69,2.055724e-81
115,70,1.130724e-81
115,71,4.973497e-82
115,72,4.688277e-80
115,73,4.374842e-80
115,74,3.731568e-80
115,75,2.862882e-80
115,76,1.716907e-80
115,77,1.019114e-80
115,78,7.396233e-81
115,79,5.431110e-81
115,80,3.441131e-81
115,81,2.200623e-81
115,82,1.254154e-81
115,83,5.473154e-82
115,84,2.919439e-80
115,85,4.728690e-80
115,86,3.777633e-80
115,87,2.683891e-80
115,88,1.685295e-80
115,89,1.123817e-80
115,90,8.120215e-81
115,91,6.078004e-81
115,92,4.058127e-81
115,93,2.410575e-81
115,94,1.359186e-81
115,95,6.022271e-82
115,96,8.261760e-82
115,97,2.866022e-80
115,98,2.955571e-80
115,99,2.186486e-80
115,100,1.429744e-80
115,101,1.009620e-80
115,102,7.847231e-81
115,103,6.166321e-81
115,104,4.176960e-81
115,105,2.687134e-81
115,106,1.453719e-81
115,107,6.799557e-82
115,108,0.000000e+00
115,109,2.030909e-81
115,110,1.981043e-80
115,111,1.658636e-80
115,112,1.265309e-80
115,113,9.247122e-81
115,114,6.870642e-81
115,115,7.630711e-81
115,116,3.851279e-81
115,117,2.742568e-81
115,118,1.400058e-81
115,119,6.916651e-82
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.596720e-81
115,123,8.212661e-81
115,124,7.994674e-81
115,125,6.898132e-81
115,126,6.006578e-81
115,127,5.008548e-81
115,128,3.757126e-81
115,129,2.461358e-81
115,130,1.413384e-81
115,131,6.383194e-82
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,2.476365e-81
115,137,4.109395e-81
115,138,3.946896e-81
115,139,3.642612e-81
115,140,2.530517e-81
115,141,2.123513e-81
115,142,1.222793e-81
115,143,5.424067e-82
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,1.362036e-82
115,150,5.521478e-82
115,151,7.821656e-82
115,152,8.105888e-82
115,153,7.713469e-82
115,154,5.306456e-82
115,155,3.071438e-82
116,0,8.653421e-82
116,1,7.752071e-82
116,2,8.733717e-82
116,3,6.191659e-82
116,4,5.228927e-82
116,5,1.895051e-82
116,6,1.688441e-82
116,7,1.010540e-82
116,8,9.040516e-83
116,9,9.250111e-83
116,10,2.993575e-83
116,11,1.776403e-83
116,12,3.146523e-81
116,13,3.644470e-81
116,14,3.429953e-81
116,15,2.712637e-81
116,16,2.132740e-81
116,17,1.134222e-81
116,18,6.525480e-82
116,19,5.083819e-82
116,20,3.534258e-82
116,21,1.923192e-82
116,22,1.042997e-82
116,23,4.664851e-83
116,24,8.878937e-81
116,25,8.454185e-81
116,26,8.147255e-81
116,27,6.730350e-81
116,28,3.713069e-81
116,29,2.561965e-81
116,30,1.480841e-81
116,31,1.248011e-81
116,32,6.689846e-82
116,33,4.379189e-82
116,34,2.259786e-82
116,35,9.570013e-83
116,36,1.479370e-80
116,37,1.406136e-80
116,38,1.292725e-80
116,39,1.102733e-80
116,40,7.536094e-81
116,41,3.948233e-81
116,42,2.587404e-81
116,43,1.655949e-81
116,44,1.181244e-81
116,45,7.550140e-82
116,46,3.720260e-82
116,47,1.550329e-82
116,48,2.040920e-80
116,49,2.026208e-80
116,50,1.886196e-80
116,51,1.357304e-80
116,52,9.085929e-81
116,53,5.294034e-81
116,54,3.780088e-81
116,55,2.421418e-81
116,56,1.552728e-81
116,57,9.737069e-82
116,58,5.312848e-82
116,59,2.263417e-82
116,60,2.592324e-80
116,61,2.419840e-80
116,62,2.069956e-80
116,63,1.664877e-80
116,64,9.972452e-81
116,65,6.032120e-81
116,66,4.060439e-81
116,67,3.046064e-81
116,68,1.864711e-81
116,69,1.268149e-81
116,70,6.969863e-82
116,71,3.115344e-82
116,72,2.788851e-80
116,73,2.690005e-80
116,74,2.324155e-80
116,75,1.827022e-80
116,76,1.118933e-80
116,77,6.385085e-81
116,78,4.556043e-81
116,79,3.347151e-81
116,80,2.185360e-81
116,81,1.365159e-81
116,82,7.701972e-82
116,83,3.476072e-82
116,84,1.828288e-80
116,85,2.922408e-80
116,86,2.381221e-80
116,87,1.718320e-80
116,88,1.083914e-80
116,89,7.194892e-81
116,90,5.144743e-81
116,91,3.767632e-81
116,92,2.472489e-81
116,93,1.528103e-81
116,94,8.332908e-82
116,95,3.777264e-82
116,96,5.352913e-82
116,97,1.825721e-80
116,98,1.873832e-80
116,99,1.402290e-80
116,100,9.154859e-81
116,101,6.498864e-81
116,102,4.962262e-81
116,103,3.837938e-81
116,104,2.643569e-81
116,105,1.646602e-81
116,106,8.964299e-82
116,107,4.304944e-82
116,108,0.000000e+00
116,109,1.333956e-81
116,110,1.257239e-80
116,111,1.063249e-80
116,112,7.910391e-81
116,113,5.978454e-81
116,114,4.300498e-81
116,115,3.851279e-81
116,116,2.785538e-81
116,117,1.670736e-81
116,118,8.734029e-82
116,119,4.408717e-82
116,120,0.000000e+00
116,121,0.000000e+00
116,122,1.016961e-81
116,123,5.290575e-81
116,124,5.076385e-81
116,125,4.257327e-81
116,126,3.907994e-81
116,127,3.113546e-81
116,128,2.363307e-81
116,129,1.542124e-81
116,130,8.732045e-82
116,131,4.064968e-82
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,1.591330e-81
116,137,2.579283e-81
116,138,2.415959e-81
116,139,2.301184e-81
116,140,1.599565e-81
116,141,1.311320e-81
116,142,7.544642e-82
116,143,3.437259e-82
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,8.162745e-83
116,150,3.415214e-82
116,151,4.941495e-82
116,152,5.110190e-82
116,153,4.858873e-82
116,154,3.334751e-82
116,155,1.943571e-82
117,0,5.592463e-82
117,1,5.061938e-82
117,2,5.847347e-82
117,3,4.209805e-82
117,4,3.560761e-82
117,5,1.382787e-82
117,6,1.215431e-82
117,7,7.333294e-83
117,8,5.291651e-83
117,9,6.565418e-83
117,10,1.647863e-83
117,11,1.081669e-83
117,12,1.986114e-81
117,13,2.435853e-81
117,14,2.252481e-81
117,15,1.834859e-81
117,16,1.527310e-81
117,17,7.972458e-82
117,18,4.341768e-82
117,19,3.379195e-82
117,20,2.618341e-82
117,21,1.251410e-82
117,22,6.732258e-83
117,23,2.797485e-83
117,24,5.426316e-81
117,25,5.572161e-81
117,26,5.403331e-81
117,27,4.611298e-81
117,28,2.624321e-81
117,29,1.791606e-81
117,30,1.030726e-81
117,31,8.595483e-82
117,32,4.465608e-82
117,33,2.859105e-82
117,34,1.534918e-82
117,35,6.499843e-83
117,36,9.338913e-81
117,37,9.076554e-81
117,38,8.705930e-81
117,39,7.500707e-81
117,40,5.387743e-81
117,41,2.804006e-81
117,42,1.855271e-81
117,43,1.178635e-81
117,44,8.025937e-82
117,45,5.137690e-82
117,46,2.412704e-82
117,47,1.085952e-82
117,48,1.273028e-80
117,49,1.366645e-80
117,50,1.254963e-80
117,51,9.552815e-81
117,52,6.517679e-81
117,53,3.774083e-81
117,54,2.647964e-81
117,55,1.676110e-81
117,56,1.065462e-81
117,57,6.520789e-82
117,58,3.450529e-82
117,59,1.556664e-82
117,60,1.668749e-80
117,61,1.598047e-80
117,62,1.402308e-80
117,63,1.170017e-80
117,64,7.134569e-81
117,65,4.461714e-81
117,66,2.847639e-81
117,67,2.066938e-81
117,68,1.319389e-81
117,69,8.611324e-82
117,70,4.708210e-82
117,71,2.177030e-82
117,72,1.784078e-80
117,73,1.787575e-80
117,74,1.607742e-80
117,75,1.289991e-80
117,76,8.153671e-81
117,77,4.453942e-81
117,78,3.208203e-81
117,79,2.310935e-81
117,80,1.506581e-81
117,81,9.162651e-82
117,82,5.333587e-82
117,83,2.477897e-82
117,84,1.209458e-80
117,85,2.003869e-80
117,86,1.651363e-80
117,87,1.223129e-80
117,88,7.819493e-81
117,89,5.172456e-81
117,90,3.662792e-81
117,91,2.657146e-81
117,92,1.735184e-81
117,93,1.010129e-81
117,94,5.654378e-82
117,95,2.730511e-82
117,96,3.278849e-82
117,97,1.252857e-80
117,98,1.312217e-80
117,99,1.014629e-80
117,100,6.463335e-81
117,101,4.628950e-81
117,102,3.583434e-81
117,103,2.641413e-81
117,104,1.831725e-81
117,105,1.221863e-81
117,106,6.065742e-82
117,107,3.068504e-82
117,108,0.000000e+00
117,109,8.832599e-82
117,110,8.908098e-81
117,111,7.575110e-81
117,112,5.698605e-81
117,113,4.211082e-81
117,114,2.974232e-81
117,115,2.742568e-81
117,116,1.670736e-81
117,117,1.460624e-81
117,118,5.943992e-82
117,119,3.168754e-82
117,120,0.000000e+00
117,121,0.000000e+00
117,122,7.348313e-82
117,123,3.870842e-81
117,124,3.638143e-81
117,125,3.010802e-81
117,126,2.693407e-81
117,127,2.197862e-81
117,128,1.654001e-81
117,129,1.101179e-81
117,130,5.968521e-82
117,131,2.932131e-82
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.160399e-81
117,137,1.934707e-81
117,138,1.688833e-81
117,139,1.624838e-81
117,140,1.173893e-81
117,141,9.195576e-82
117,142,5.247402e-82
117,143,2.500861e-82
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,5.344398e-83
117,150,2.497238e-82
117,151,3.755584e-82
117,152,3.730109e-82
117,153,3.542467e-82
117,154,2.410463e-82
117,155,1.406407e-82
118,0,3.504199e-82
118,1,3.143086e-82
118,2,3.792982e-82
118,3,2.507262e-82
118,4,2.029182e-82
118,5,6.786990e-83
118,6,5.923957e-83
118,7,4.016864e-83
118,8,4.085719e-83
118,9,3.559788e-83
118,10,1.754991e-83
118,11,1.077801e-83
118,12,1.458490e-81
118,13,1.544515e-81
118,14,1.429109e-81
118,15,1.093050e-81
118,16,7.413345e-82
118,17,3.809772e-82
118,18,2.435069e-82
118,19,2.052467e-82
118,20,1.310433e-82
118,21,7.763351e-83
118,22,4.547956e-83
118,23,1.868573e-83
118,24,4.408227e-81
118,25,3.649066e-81
118,26,3.444207e-81
118,27,2.566953e-81
118,28,1.318700e-81
118,29,8.935476e-82
118,30,5.467695e-82
118,31,4.725523e-82
118,32,2.610550e-82
118,33,1.839879e-82
118,34,9.149921e-83
118,35,3.723294e-83
118,36,7.039098e-81
118,37,6.316072e-81
118,38,5.312404e-81
118,39,4.415041e-81
118,40,2.582032e-81
118,41,1.377883e-81
118,42,9.119163e-82
118,43,6.119029e-82
118,44,4.741378e-82
118,45,2.930238e-82
118,46,1.613655e-82
118,47,6.075499e-83
118,48,1.033013e-80
118,49,8.458556e-81
118,50,7.901897e-81
118,51,5.044522e-81
118,52,3.139341e-81
118,53,1.766789e-81
118,54,1.346980e-81
118,55,9.606709e-82
118,56,6.229413e-82
118,57,3.948814e-82
118,58,2.297999e-82
118,59,8.540947e-83
118,60,1.141743e-80
118,61,1.016461e-80
118,62,8.368521e-81
118,63,5.980061e-81
118,64,3.378999e-81
118,65,1.956847e-81
118,66,1.379207e-81
118,67,1.180176e-81
118,68,6.915248e-82
118,69,5.225658e-82
118,70,2.833347e-82
118,71,1.156586e-82
118,72,1.311606e-80
118,73,1.130583e-80
118,74,8.885251e-81
118,75,6.462035e-81
118,76,3.496809e-81
118,77,2.251823e-81
118,78,1.694427e-81
118,79,1.263053e-81
118,80,8.006549e-82
118,81,5.410071e-82
118,82,3.022994e-82
118,83,1.202680e-82
118,84,7.329132e-81
118,85,1.142523e-80
118,86,8.757071e-81
118,87,5.766353e-81
118,88,3.560308e-81
118,89,2.359949e-81
118,90,1.832886e-81
118,91,1.406779e-81
118,92,9.223320e-82
118,93,5.593193e-82
118,94,3.234227e-82
118,95,1.311807e-82
118,96,1.845500e-82
118,97,6.451492e-81
118,98,6.675638e-81
118,99,4.446973e-81
118,100,3.079612e-81
118,101,2.228913e-81
118,102,1.716303e-81
118,103,1.463665e-81
118,104,9.493134e-82
118,105,6.063339e-82
118,106,3.569458e-82
118,107,1.425744e-82
118,108,0.000000e+00
118,109,4.049230e-82
118,110,4.193027e-81
118,111,3.454152e-81
118,112,2.602447e-81
118,113,1.951403e-81
118,114,1.545919e-81
118,115,1.400058e-81
118,116,8.734029e-82
118,117,5.943992e-82
118,118,3.688519e-82
118,119,1.457712e-82
118,120,0.000000e+00
118,121,0.000000e+00
118,122,3.054478e-82
118,123,1.581696e-81
118,124,1.642437e-81
118,125,1.462480e-81
118,126,1.348328e-81
118,127,1.103684e-81
118,128,8.202843e-82
118,129,5.415277e-82
118,130,3.319166e-82
118,131,1.301973e-82
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,4.618692e-82
118,137,7.063570e-82
118,138,8.188572e-82
118,139,7.587740e-82
118,140,5.172764e-82
118,141,4.407387e-82
118,142,2.541509e-82
118,143,1.037560e-82
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,3.233191e-83
118,150,1.056313e-82
118,151,1.288238e-82
118,152,1.496108e-82
118,153,1.473131e-82
118,154,1.045858e-82
118,155,6.104463e-83
119,0,1.105641e-82
119,1,1.061990e-82
119,2,1.184982e-82
119,3,9.443048e-83
119,4,8.502073e-83
119,5,3.635845e-83
119,6,2.939187e-83
119,7,1.619168e-83
119,8,9.030370e-84
119,9,1.547706e-83
119,10,1.095256e-84
119,11,9.094281e-85
119,12,3.258818e-82
119,13,5.066344e-82
119,14,4.920953e-82
119,15,4.136499e-82
119,16,3.990133e-82
119,17,2.210620e-82
119,18,1.038305e-82
119,19,7.689580e-83
119,20,6.502781e-83
119,21,2.746019e-83
119,22,1.299412e-83
119,23,6.903551e-84
119,24,7.981729e-82
119,25,1.136984e-81
119,26,1.141106e-81
119,27,1.122684e-81
119,28,6.797862e-82
119,29,4.767306e-82
119,30,2.579020e-82
119,31,2.088977e-82
119,32,1.024682e-82
119,33,6.094543e-83
119,34,3.445915e-83
119,35,1.630627e-83
119,36,1.563477e-81
119,37,1.754564e-81
119,38,1.930248e-81
119,39,1.714252e-81
119,40,1.442663e-81
119,41,7.341579e-82
119,42,4.773947e-82
119,43,2.944296e-82
119,44,1.825600e-82
119,45,1.208066e-82
119,46,4.861783e-83
119,47,2.704143e-83
119,48,1.851922e-81
119,49,2.968199e-81
119,50,2.729326e-81
119,51,2.363905e-81
119,52,1.734895e-81
119,53,1.035168e-81
119,54,6.883092e-82
119,55,3.802880e-82
119,56,2.416868e-82
119,57,1.473889e-82
119,58,6.912126e-83
119,59,4.060439e-83
119,60,3.286109e-81
119,61,3.409368e-81
119,62,3.157241e-81
119,63,3.019151e-81
119,64,1.935595e-81
119,65,1.227630e-81
119,66,7.789157e-82
119,67,4.920317e-82
119,68,3.261245e-82
119,69,1.923541e-82
119,70,1.042617e-82
119,71,5.720130e-83
119,72,3.089184e-81
119,73,3.833198e-81
119,74,3.891718e-81
119,75,3.363933e-81
119,76,2.352036e-81
119,77,1.152862e-81
119,78,7.941576e-82
119,79,5.562070e-82
119,80,3.739055e-82
119,81,2.101653e-82
119,82,1.203909e-82
119,83,6.749672e-83
119,84,2.784795e-81
119,85,4.695791e-81
119,86,4.175397e-81
119,87,3.321633e-81
119,88,2.173972e-81
119,89,1.437076e-81
119,90,9.442441e-82
119,91,6.662148e-82
119,92,4.448163e-82
119,93,2.609518e-82
119,94,1.254480e-82
119,95,7.376547e-83
119,96,8.357951e-83
119,97,3.280339e-81
119,98,3.404061e-81
119,99,2.902174e-81
119,100,1.764627e-81
119,101,1.232146e-81
119,102,9.535145e-82
119,103,6.497273e-82
119,104,4.725558e-82
119,105,2.978239e-82
119,106,1.452347e-82
119,107,9.327428e-83
119,108,0.000000e+00
119,109,2.631693e-82
119,110,2.439092e-81
119,111,2.129127e-81
119,112,1.552178e-81
119,113,1.173259e-81
119,114,7.683378e-82
119,115,6.916651e-82
119,116,4.408717e-82
119,117,3.168754e-82
119,118,1.457712e-82
119,119,1.054402e-82
119,120,0.000000e+00
119,121,0.000000e+00
119,122,2.093451e-82
119,123,1.131989e-81
119,124,1.015055e-81
119,125,7.948698e-82
119,126,7.141173e-82
119,127,5.693854e-82
119,128,4.397570e-82
119,129,2.872094e-82
119,130,1.477120e-82
119,131,9.115220e-83
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,3.446700e-82
119,137,5.739530e-82
119,138,4.383074e-82
119,139,4.372491e-82
119,140,3.308796e-82
119,141,2.614091e-82
119,142,1.414439e-82
119,143,7.364152e-83
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,1.153212e-83
119,150,6.854615e-83
119,151,1.155207e-82
119,152,1.075457e-82
119,153,1.005777e-82
119,154,6.706158e-83
119,155,4.044201e-83
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,2.921377e-82
122,1,2.015230e-82
122,2,1.600507e-82
122,3,1.820093e-82
122,4,1.815883e-82
122,5,7.733853e-83
122,6,6.035665e-83
122,7,2.911159e-83
122,8,4.842834e-84
122,9,3.237370e-83
122,10,-9.125344e-84
122,11,-4.968621e-84
122,12,3.841161e-82
122,13,8.346167e-82
122,14,8.199722e-82
122,15,7.593820e-82
122,16,9.443868e-82
122,17,5.846623e-82
122,18,2.236398e-82
122,19,1.307414e-82
122,20,1.442138e-82
122,21,4.829923e-83
122,22,1.433034e-83
122,23,1.120487e-83
122,24,4.130493e-84
122,25,1.641986e-81
122,26,1.775734e-81
122,27,2.354301e-81
122,28,1.617706e-81
122,29,1.127258e-81
122,30,5.450641e-82
122,31,4.277435e-82
122,32,2.020352e-82
122,33,9.491746e-83
122,34,6.316300e-83
122,35,2.803999e-83
122,36,8.383165e-82
122,37,1.954899e-81
122,38,3.329720e-81
122,39,3.169821e-81
122,40,3.592324e-81
122,41,1.727631e-81
122,42,1.086431e-81
122,43,6.494553e-82
122,44,3.322618e-82
122,45,2.305124e-82
122,46,6.650095e-83
122,47,4.912978e-83
122,48,-6.138714e-82
122,49,4.923007e-81
122,50,4.488941e-81
122,51,5.244833e-81
122,52,4.301514e-81
122,53,2.663009e-81
122,54,1.542705e-81
122,55,7.037184e-82
122,56,4.211213e-82
122,57,2.607065e-82
122,58,9.636120e-83
122,59,7.968860e-83
122,60,4.211719e-81
122,61,5.383149e-81
122,62,5.700299e-81
122,63,6.984111e-81
122,64,4.885947e-81
122,65,3.194500e-81
122,66,1.862402e-81
122,67,9.671831e-82
122,68,6.974509e-82
122,69,3.235634e-82
122,70,1.843591e-82
122,71,1.202764e-82
122,72,2.133421e-81
122,73,6.129875e-81
122,74,7.991735e-81
122,75,7.956412e-81
122,76,6.391892e-81
122,77,2.722697e-81
122,78,1.680990e-81
122,79,1.177774e-81
122,80,8.150822e-82
122,81,3.900302e-82
122,82,2.246522e-82
122,83,1.588272e-82
122,84,5.317065e-81
122,85,9.475578e-81
122,86,9.435472e-81
122,87,8.555217e-81
122,88,5.688652e-81
122,89,3.675358e-81
122,90,2.113701e-81
122,91,1.428416e-81
122,92,9.586588e-82
122,93,5.465158e-82
122,94,2.216928e-82
122,95,1.648136e-82
122,96,2.330681e-82
122,97,7.237784e-81
122,98,7.813711e-81
122,99,7.823493e-81
122,100,4.533680e-81
122,101,2.957526e-81
122,102,2.219412e-81
122,103,1.374074e-81
122,104,1.063580e-81
122,105,6.303458e-82
122,106,2.747082e-82
122,107,1.988502e-82
122,108,0.000000e+00
122,109,8.133107e-82
122,110,6.461619e-81
122,111,5.260194e-81
122,112,4.295848e-81
122,113,3.050267e-81
122,114,1.700985e-81
122,115,1.596720e-81
122,116,1.016961e-81
122,117,7.348313e-82
122,118,3.054478e-82
122,119,2.093451e-82
122,120,0.000000e+00
122,121,0.000000e+00
122,122,1.536438e-81
122,123,3.566681e-81
122,124,2.546226e-81
122,125,1.985649e-81
122,126,1.770574e-81
122,127,1.336565e-81
122,128,1.091251e-81
122,129,6.770173e-82
122,130,3.171627e-82
122,131,2.048464e-82
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,1.012221e-81
122,137,1.730367e-81
122,138,1.208104e-81
122,139,1.187298e-81
122,140,9.033853e-82
122,141,6.863163e-82
122,142,3.410105e-82
122,143,1.955476e-82
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,2.414505e-83
122,150,1.982635e-82
122,151,3.717920e-82
122,152,3.180268e-82
122,153,2.950819e-82
122,154,1.903704e-82
122,155,1.115218e-82
123,0,1.223762e-81
123,1,9.935533e-82
123,2,8.180187e-82
123,3,9.036730e-82
123,4,8.828452e-82
123,5,4.562707e-82
123,6,3.504578e-82
123,7,1.489944e-82
123,8,4.103241e-84
123,9,1.698617e-82
123,10,-5.449244e-83
123,11,-3.172777e-83
123,12,1.367880e-81
123,13,3.998793e-81
123,14,4.091924e-81
123,15,3.876075e-81
123,16,5.060695e-81
123,17,2.959686e-81
123,18,1.074788e-81
123,19,6.698791e-82
123,20,7.552151e-82
123,21,2.279002e-82
123,22,7.456446e-83
123,23,5.488819e-83
123,24,-1.679653e-81
123,25,7.912377e-81
123,26,8.662654e-81
123,27,1.217052e-80
123,28,8.567429e-81
123,29,5.991558e-81
123,30,2.824109e-81
123,31,2.213795e-81
123,32,9.798474e-82
123,33,4.645691e-82
123,34,3.102806e-82
123,35,1.438872e-82
123,36,2.343622e-81
123,37,8.873717e-81
123,38,1.730879e-80
123,39,1.629415e-80
123,40,1.889331e-80
123,41,9.038412e-81
123,42,5.707352e-81
123,43,3.404442e-81
123,44,1.670309e-81
123,45,1.174550e-81
123,46,2.914091e-82
123,47,2.453299e-82
123,48,-5.971814e-81
123,49,2.506085e-80
123,50,2.220333e-80
123,51,2.726825e-80
123,52,2.271479e-80
123,53,1.384725e-80
123,54,8.081792e-81
123,55,3.590314e-81
123,56,2.238087e-81
123,57,1.283497e-81
123,58,4.106455e-82
123,59,4.133312e-82
123,60,1.916141e-80
123,61,2.674893e-80
123,62,2.896731e-80
123,63,3.699987e-80
123,64,2.593633e-80
123,65,1.707031e-80
123,66,9.930472e-81
123,67,4.859872e-81
123,68,3.659851e-81
123,69,1.610560e-81
123,70,9.220094e-82
123,71,6.298389e-82
123,72,8.277450e-81
123,73,3.078515e-80
123,74,4.181828e-80
123,75,4.231800e-80
123,76,3.420403e-80
123,77,1.410829e-80
123,78,8.763357e-81
123,79,5.956450e-81
123,80,4.185053e-81
123,81,1.944597e-81
123,82,1.154236e-81
123,83,8.345903e-82
123,84,2.625766e-80
123,85,4.840955e-80
123,86,4.911826e-80
123,87,4.491481e-80
123,88,3.016133e-80
123,89,1.946300e-80
123,90,1.117552e-80
123,91,7.462284e-81
123,92,5.044567e-81
123,93,2.869771e-81
123,94,1.144626e-81
123,95,8.942714e-82
123,96,1.115136e-81
123,97,4.049128e-80
123,98,4.162625e-80
123,99,4.120633e-80
123,100,2.403759e-80
123,101,1.568622e-80
123,102,1.192381e-80
123,103,7.054992e-81
123,104,5.577678e-81
123,105,3.399414e-81
123,106,1.444233e-81
123,107,1.068046e-81
123,108,0.000000e+00
123,109,3.715028e-81
123,110,3.132731e-80
123,111,2.954492e-80
123,112,2.156553e-80
123,113,1.597088e-80
123,114,8.930910e-81
123,115,8.212661e-81
123,116,5.290575e-81
123,117,3.870842e-81
123,118,1.581696e-81
123,119,1.131989e-81
123,120,0.000000e+00
123,121,0.000000e+00
123,122,3.566681e-81
123,123,2.252520e-80
123,124,1.448605e-80
123,125,1.004331e-80
123,126,9.108486e-81
123,127,7.051822e-81
123,128,5.622463e-81
123,129,3.505550e-81
123,130,1.621660e-81
123,131,1.107902e-81
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,5.330306e-81
123,137,9.017075e-81
123,138,5.836690e-81
123,139,6.021592e-81
123,140,4.730073e-81
123,141,3.563055e-81
123,142,1.768399e-81
123,143,1.028516e-81
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,1.068029e-82
123,150,1.000816e-81
123,151,1.921341e-81
123,152,1.654731e-81
123,153,1.523620e-81
123,154,9.875848e-82
123,155,5.765629e-82
124,0,1.435383e-81
124,1,1.236314e-81
124,2,1.218774e-81
124,3,1.035316e-81
124,4,9.386926e-82
124,5,4.305991e-82
124,6,3.405520e-82
124,7,1.713393e-82
124,8,7.476866e-83
124,9,1.739415e-82
124,10,-4.736440e-84
124,11,-2.336874e-84
124,12,3.546063e-81
124,13,5.402474e-81
124,14,5.245437e-81
124,15,4.513141e-81
124,16,4.663593e-81
124,17,2.579325e-81
124,18,1.127745e-81
124,19,8.024218e-82
124,20,7.211869e-82
124,21,2.911249e-82
124,22,1.327660e-82
124,23,6.778056e-83
124,24,6.884450e-81
124,25,1.173191e-80
124,26,1.185518e-80
124,27,1.255050e-80
124,28,8.036045e-81
124,29,5.505266e-81
124,30,2.817859e-81
124,31,2.286967e-81
124,32,1.097522e-81
124,33,6.287279e-82
124,34,3.632649e-82
124,35,1.602501e-82
124,36,1.444915e-80
124,37,1.723057e-80
124,38,2.093807e-80
124,39,1.869301e-80
124,40,1.707849e-80
124,41,8.349745e-81
124,42,5.355089e-81
124,43,3.321041e-81
124,44,1.925791e-81
124,45,1.285711e-81
124,46,4.740553e-82
124,47,2.661599e-82
124,48,1.488187e-80
124,49,3.175902e-80
124,50,2.876536e-80
124,51,2.696237e-80
124,52,2.055413e-80
124,53,1.216862e-80
124,54,7.712141e-81
124,55,4.063343e-81
124,56,2.564875e-81
124,57,1.539865e-81
124,58,6.736831e-82
124,59,4.234333e-82
124,60,3.331352e-80
124,61,3.601287e-80
124,62,3.406406e-80
124,63,3.502077e-80
124,64,2.312784e-80
124,65,1.469162e-80
124,66,8.984328e-81
124,67,5.249048e-81
124,68,3.622079e-81
124,69,1.969776e-81
124,70,1.101840e-81
124,71,6.131692e-82
124,72,2.943186e-80
124,73,4.077671e-80
124,74,4.361284e-80
124,75,3.947356e-80
124,76,2.881189e-80
124,77,1.331562e-80
124,78,8.669489e-81
124,79,6.097740e-81
124,80,4.182756e-81
124,81,2.245634e-81
124,82,1.296112e-81
124,83,7.603292e-82
124,84,3.077326e-80
124,85,5.244693e-80
124,86,4.806946e-80
124,87,4.006633e-80
124,88,2.635369e-80
124,89,1.700927e-80
124,90,1.060280e-80
124,91,7.435986e-81
124,92,4.952267e-81
124,93,2.903777e-81
124,94,1.347375e-81
124,95,8.239299e-82
124,96,1.093471e-81
124,97,3.905029e-80
124,98,3.995807e-80
124,99,3.492049e-80
124,100,2.138248e-80
124,101,1.447606e-80
124,102,1.100614e-80
124,103,7.281755e-81
124,104,5.387993e-81
124,105,3.341066e-81
124,106,1.578055e-81
124,107,9.632961e-82
124,108,0.000000e+00
124,109,3.345904e-81
124,110,2.884297e-80
124,111,2.581155e-80
124,112,1.921567e-80
124,113,1.370195e-80
124,114,8.750961e-81
124,115,7.994674e-81
124,116,5.076385e-81
124,117,3.638143e-81
124,118,1.642437e-81
124,119,1.015055e-81
124,120,0.000000e+00
124,121,0.000000e+00
124,122,2.546226e-81
124,123,1.448605e-80
124,124,1.620730e-80
124,125,9.651728e-81
124,126,8.209106e-81
124,127,6.766612e-81
124,128,5.234287e-81
124,129,3.323714e-81
124,130,1.675366e-81
124,131,9.745071e-82
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,4.450170e-81
124,137,7.417955e-81
124,138,5.257584e-81
124,139,5.336648e-81
124,140,4.117966e-81
124,141,3.179931e-81
124,142,1.660168e-81
124,143,8.746553e-82
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,1.245668e-82
124,150,8.384552e-82
124,151,1.510012e-81
124,152,1.375671e-81
124,153,1.287061e-81
124,154,8.505819e-82
124,155,4.946986e-82
125,0,1.317695e-81
125,1,1.130791e-81
125,2,1.280896e-81
125,3,9.389501e-82
125,4,8.145727e-82
125,5,3.360819e-82
125,6,2.805918e-82
125,7,1.578420e-82
125,8,1.110730e-82
125,9,1.506006e-82
125,10,2.755819e-83
125,11,1.668885e-83
125,12,4.283616e-81
125,13,5.333366e-81
125,14,5.050286e-81
125,15,4.142425e-81
125,16,3.582571e-81
125,17,1.980623e-81
125,18,1.039819e-81
125,19,7.816516e-82
125,20,6.073427e-82
125,21,2.969778e-82
125,22,1.478897e-82
125,23,6.890018e-83
125,24,1.098778e-80
125,25,1.210919e-80
125,26,1.181376e-80
125,27,1.071033e-80
125,28,6.327440e-81
125,29,4.373573e-81
125,30,2.443618e-81
125,31,2.004290e-81
125,32,1.035816e-81
125,33,6.669886e-82
125,34,3.493066e-82
125,35,1.489240e-82
125,36,1.944135e-80
125,37,1.951458e-80
125,38,1.971006e-80
125,39,1.696074e-80
125,40,1.296144e-80
125,41,6.735098e-81
125,42,4.415944e-81
125,43,2.778734e-81
125,44,1.839861e-81
125,45,1.180712e-81
125,46,5.264379e-82
125,47,2.470404e-82
125,48,2.536738e-80
125,49,3.070040e-80
125,50,2.804838e-80
125,51,2.238066e-80
125,52,1.584908e-80
125,53,9.289055e-81
125,54,6.398904e-81
125,55,3.852635e-81
125,56,2.491981e-81
125,57,1.503109e-81
125,58,7.543240e-82
125,59,3.719287e-82
125,60,3.680431e-80
125,61,3.554880e-80
125,62,3.171694e-80
125,63,2.811456e-80
125,64,1.752934e-80
125,65,1.098350e-80
125,66,7.138620e-81
125,67,4.855510e-81
125,68,3.139485e-81
125,69,1.947469e-81
125,70,1.076394e-81
125,71,5.225294e-82
125,72,3.798382e-80
125,73,4.008462e-80
125,74,3.756104e-80
125,75,3.101373e-80
125,76,2.053240e-80
125,77,1.086935e-80
125,78,7.659163e-81
125,79,5.495466e-81
125,80,3.590357e-81
125,81,2.152131e-81
125,82,1.226802e-81
125,83,6.039658e-82
125,84,2.809997e-80
125,85,4.644146e-80
125,86,3.952230e-80
125,87,3.030859e-80
125,88,1.955071e-80
125,89,1.307404e-80
125,90,8.909110e-81
125,91,6.463952e-81
125,92,4.269360e-81
125,93,2.531931e-81
125,94,1.311516e-81
125,95,6.679867e-82
125,96,9.273172e-82
125,97,3.131215e-80
125,98,3.188934e-80
125,99,2.560487e-80
125,100,1.602485e-80
125,101,1.152081e-80
125,102,9.026291e-81
125,103,6.490407e-81
125,104,4.564697e-81
125,105,2.865808e-81
125,106,1.461306e-81
125,107,7.668117e-82
125,108,0.000000e+00
125,109,2.525050e-81
125,110,2.266018e-80
125,111,1.906078e-80
125,112,1.435657e-80
125,113,1.088658e-80
125,114,7.141376e-81
125,115,6.898132e-81
125,116,4.257327e-81
125,117,3.010802e-81
125,118,1.462480e-81
125,119,7.948698e-82
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.985649e-81
125,123,1.004331e-80
125,124,9.651728e-81
125,125,1.017827e-80
125,126,7.144512e-81
125,127,5.537553e-81
125,128,4.314511e-81
125,129,2.741510e-81
125,130,1.478600e-81
125,131,7.511432e-82
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,3.036184e-81
125,137,5.433150e-81
125,138,4.548480e-81
125,139,4.196828e-81
125,140,3.154772e-81
125,141,2.515686e-81
125,142,1.376203e-81
125,143,6.581799e-82
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,1.368937e-82
125,150,6.535209e-82
125,151,1.051093e-81
125,152,1.024732e-81
125,153,9.718179e-82
125,154,6.563968e-82
125,155,3.796570e-82
126,0,1.253211e-81
126,1,1.101494e-81
126,2,1.190992e-81
126,3,8.737938e-82
126,4,7.556145e-82
126,5,2.944814e-82
126,6,2.513907e-82
126,7,1.481883e-82
126,8,1.187813e-82
126,9,1.361470e-82
126,10,3.338791e-83
126,11,2.002296e-83
126,12,4.162362e-81
126,13,4.991006e-81
126,14,4.786835e-81
126,15,3.823308e-81
126,16,3.252424e-81
126,17,1.760130e-81
126,18,9.539632e-82
126,19,7.355911e-82
126,20,5.339708e-82
126,21,2.679085e-82
126,22,1.416921e-82
126,23,6.651722e-83
126,24,1.111254e-80
126,25,1.155362e-80
126,26,1.117862e-80
126,27,9.810080e-81
126,28,5.592891e-81
126,29,3.923977e-81
126,30,2.227631e-81
126,31,1.858483e-81
126,32,9.586769e-82
126,33,6.171865e-82
126,34,3.241708e-82
126,35,1.392953e-82
126,36,1.919885e-80
126,37,1.870833e-80
126,38,1.818449e-80
126,39,1.563595e-80
126,40,1.162586e-80
126,41,6.049966e-81
126,42,3.992859e-81
126,43,2.514553e-81
126,44,1.711116e-81
126,45,1.110405e-81
126,46,5.139441e-82
126,47,2.257624e-82
126,48,2.538469e-80
126,49,2.840065e-80
126,50,2.616350e-80
126,51,2.022517e-80
126,52,1.399709e-80
126,53,8.308374e-81
126,54,5.817525e-81
126,55,3.552500e-81
126,56,2.258029e-81
126,57,1.422671e-81
126,58,7.351876e-82
126,59,3.391182e-82
126,60,3.534508e-80
126,61,3.369677e-80
126,62,2.941309e-80
126,63,2.515254e-80
126,64,1.554622e-80
126,65,9.618618e-81
126,66,6.428893e-81
126,67,4.498348e-81
126,68,2.817148e-81
126,69,1.823651e-81
126,70,1.005391e-81
126,71,4.776393e-82
126,72,3.680878e-80
126,73,3.766277e-80
126,74,3.402543e-80
126,75,2.789940e-80
126,76,1.812347e-80
126,77,9.829446e-81
126,78,6.873182e-81
126,79,5.010100e-81
126,80,3.329981e-81
126,81,1.996524e-81
126,82,1.126733e-81
126,83,5.457908e-82
126,84,2.677026e-80
126,85,4.264873e-80
126,86,3.581616e-80
126,87,2.697225e-80
126,88,1.738517e-80
126,89,1.159881e-80
126,90,8.026388e-81
126,91,5.858842e-81
126,92,3.858976e-81
126,93,2.319470e-81
126,94,1.209683e-81
126,95,5.939656e-82
126,96,8.672959e-82
126,97,2.833669e-80
126,98,2.893597e-80
126,99,2.267662e-80
126,100,1.439542e-80
126,101,1.018039e-80
126,102,7.965881e-81
126,103,6.018058e-81
126,104,4.119646e-81
126,105,2.587057e-81
126,106,1.339961e-81
126,107,6.844174e-82
126,108,0.000000e+00
126,109,2.235854e-81
126,110,2.016832e-80
126,111,1.728950e-80
126,112,1.253057e-80
126,113,9.698637e-81
126,114,6.846002e-81
126,115,6.006578e-81
126,116,3.907994e-81
126,117,2.693407e-81
126,118,1.348328e-81
126,119,7.141173e-82
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.770574e-81
126,123,9.108486e-81
126,124,8.209106e-81
126,125,7.144512e-81
126,126,8.219996e-81
126,127,5.072791e-81
126,128,3.857954e-81
126,129,2.525442e-81
126,130,1.368354e-81
126,131,6.688654e-82
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,2.835617e-81
126,137,4.602764e-81
126,138,4.055649e-81
126,139,3.811329e-81
126,140,2.787935e-81
126,141,2.262410e-81
126,142,1.235026e-81
126,143,5.812840e-82
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.347881e-82
126,150,6.032611e-82
126,151,9.039437e-82
126,152,8.982223e-82
126,153,8.582603e-82
126,154,5.794311e-82
126,155,3.373749e-82
127,0,1.054015e-81
127,1,9.363541e-82
127,2,1.058363e-81
127,3,7.389512e-82
127,4,6.275690e-82
127,5,2.389816e-82
127,6,2.192249e-82
127,7,1.261128e-82
127,8,1.086051e-82
127,9,1.159707e-82
127,10,3.407982e-83
127,11,2.034356e-83
127,12,3.762966e-81
127,13,4.405929e-81
127,14,4.116177e-81
127,15,3.306030e-81
127,16,2.658643e-81
127,17,1.392287e-81
127,18,7.988143e-82
127,19,6.184226e-82
127,20,4.392176e-82
127,21,2.364023e-82
127,22,1.287556e-82
127,23,5.615231e-83
127,24,1.050094e-80
127,25,1.018082e-80
127,26,9.820238e-81
127,27,8.245277e-81
127,28,4.620045e-81
127,29,3.173300e-81
127,30,1.841883e-81
127,31,1.551543e-81
127,32,8.179809e-82
127,33,5.361756e-82
127,34,2.768099e-82
127,35,1.186802e-82
127,36,1.770997e-80
127,37,1.679129e-80
127,38,1.579648e-80
127,39,1.344721e-80
127,40,9.423520e-81
127,41,4.908212e-81
127,42,3.273947e-81
127,43,2.072731e-81
127,44,1.458649e-81
127,45,9.341347e-82
127,46,4.467565e-82
127,47,1.938612e-82
127,48,2.444967e-80
127,49,2.478311e-80
127,50,2.276272e-80
127,51,1.675668e-80
127,52,1.133815e-80
127,53,6.625704e-81
127,54,4.711437e-81
127,55,3.034545e-81
127,56,1.935998e-81
127,57,1.203629e-81
127,58,6.475519e-82
127,59,2.831894e-82
127,60,3.145463e-80
127,61,2.947410e-80
127,62,2.529330e-80
127,63,2.069407e-80
127,64,1.247193e-80
127,65,7.672948e-81
127,66,5.093834e-81
127,67,3.748637e-81
127,68,2.332350e-81
127,69,1.549377e-81
127,70,8.674740e-82
127,71,3.868180e-82
127,72,3.396039e-80
127,73,3.297299e-80
127,74,2.859308e-80
127,75,2.286518e-80
127,76,1.422652e-80
127,77,8.052915e-81
127,78,5.669924e-81
127,79,4.158451e-81
127,80,2.735990e-81
127,81,1.688382e-81
127,82,9.614624e-82
127,83,4.385981e-82
127,84,2.256451e-80
127,85,3.620756e-80
127,86,2.952047e-80
127,87,2.162402e-80
127,88,1.375055e-80
127,89,9.198287e-81
127,90,6.561196e-81
127,91,4.838705e-81
127,92,3.172975e-81
127,93,1.909748e-81
127,94,1.033687e-81
127,95,4.825538e-82
127,96,7.046192e-82
127,97,2.314134e-80
127,98,2.369587e-80
127,99,1.786999e-80
127,100,1.163027e-80
127,101,8.291271e-81
127,102,6.340951e-81
127,103,4.886678e-81
127,104,3.375307e-81
127,105,2.142746e-81
127,106,1.122383e-81
127,107,5.521588e-82
127,108,0.000000e+00
127,109,1.726526e-81
127,110,1.613919e-80
127,111,1.378730e-80
127,112,1.027430e-80
127,113,7.607886e-81
127,114,5.412543e-81
127,115,5.008548e-81
127,116,3.113546e-81
127,117,2.197862e-81
127,118,1.103684e-81
127,119,5.693854e-82
127,120,0.000000e+00
127,121,0.000000e+00
127,122,1.336565e-81
127,123,7.051822e-81
127,124,6.766612e-81
127,125,5.537553e-81
127,126,5.072791e-81
127,127,4.867793e-81
127,128,3.084161e-81
127,129,2.021333e-81
127,130,1.124527e-81
127,131,5.324682e-82
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.193096e-81
127,137,3.622029e-81
127,138,3.187996e-81
127,139,3.050835e-81
127,140,2.171432e-81
127,141,1.776117e-81
127,142,1.004527e-81
127,143,4.585749e-82
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.150354e-82
127,150,4.757689e-82
127,151,6.837939e-82
127,152,6.898057e-82
127,153,6.642384e-82
127,154,4.549779e-82
127,155,2.637172e-82
128,0,7.678228e-82
128,1,6.684632e-82
128,2,7.422311e-82
128,3,5.505276e-82
128,4,4.669616e-82
128,5,1.853511e-82
128,6,1.614704e-82
128,7,9.191024e-83
128,8,6.886198e-83
128,9,8.706332e-83
128,10,1.874377e-83
128,11,1.166004e-83
128,12,2.569781e-81
128,13,3.146176e-81
128,14,2.955004e-81
128,15,2.407072e-81
128,16,2.037424e-81
128,17,1.114150e-81
128,18,5.927468e-82
128,19,4.475447e-82
128,20,3.410010e-82
128,21,1.689228e-82
128,22,8.793867e-83
128,23,3.965001e-83
128,24,6.775802e-81
128,25,7.152531e-81
128,26,6.961428e-81
128,27,6.154825e-81
128,28,3.556427e-81
128,29,2.454322e-81
128,30,1.387033e-81
128,31,1.153619e-81
128,32,5.992893e-82
128,33,3.830237e-82
128,34,2.023321e-82
128,35,8.693619e-83
128,36,1.171052e-80
128,37,1.158840e-80
128,38,1.141075e-80
128,39,9.811832e-81
128,40,7.322860e-81
128,41,3.773214e-81
128,42,2.488990e-81
128,43,1.579464e-81
128,44,1.062170e-81
128,45,6.871050e-82
128,46,3.130993e-82
128,47,1.443375e-82
128,48,1.560992e-80
128,49,1.777945e-80
128,50,1.636097e-80
128,51,1.270076e-80
128,52,8.873119e-81
128,53,5.220670e-81
128,54,3.593174e-81
128,55,2.207709e-81
128,56,1.409083e-81
128,57,8.677265e-82
128,58,4.485908e-82
128,59,2.132146e-82
128,60,2.168415e-80
128,61,2.082963e-80
128,62,1.830018e-80
128,63,1.583259e-80
128,64,9.792210e-81
128,65,6.099330e-81
128,66,3.954870e-81
128,67,2.774333e-81
128,68,1.759760e-81
128,69,1.118266e-81
128,70,6.216185e-82
128,71,2.968846e-82
128,72,2.264630e-80
128,73,2.339217e-80
128,74,2.133093e-80
128,75,1.751747e-80
128,76,1.136919e-80
128,77,6.120799e-81
128,78,4.297793e-81
128,79,3.120416e-81
128,80,2.042035e-81
128,81,1.225264e-81
128,82,6.977212e-82
128,83,3.411476e-82
128,84,1.627930e-80
128,85,2.663421e-80
128,86,2.233413e-80
128,87,1.690925e-80
128,88,1.081950e-80
128,89,7.204190e-81
128,90,4.979786e-81
128,91,3.629147e-81
128,92,2.394390e-81
128,93,1.424734e-81
128,94,7.446753e-82
128,95,3.722897e-82
128,96,5.091711e-82
128,97,1.746915e-80
128,98,1.798776e-80
128,99,1.417299e-80
128,100,9.049258e-81
128,101,6.409491e-81
128,102,4.931584e-81
128,103,3.603568e-81
128,104,2.494067e-81
128,105,1.602536e-81
128,106,8.208000e-82
128,107,4.257465e-82
128,108,0.000000e+00
128,109,1.349156e-81
128,110,1.248285e-80
128,111,1.074285e-80
128,112,8.077162e-81
128,113,6.030608e-81
128,114,4.089197e-81
128,115,3.757126e-81
128,116,2.363307e-81
128,117,1.654001e-81
128,118,8.202843e-82
128,119,4.397570e-82
128,120,0.000000e+00
128,121,0.000000e+00
128,122,1.091251e-81
128,123,5.622463e-81
128,124,5.234287e-81
128,125,4.314511e-81
128,126,3.857954e-81
128,127,3.084161e-81
128,128,2.605663e-81
128,129,1.509974e-81
128,130,8.338369e-82
128,131,4.146169e-82
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,1.717807e-81
128,137,2.931904e-81
128,138,2.521042e-81
128,139,2.354069e-81
128,140,1.706070e-81
128,141,1.362285e-81
128,142,7.588998e-82
128,143,3.633534e-82
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,7.954856e-83
128,150,3.722449e-82
128,151,5.740520e-82
128,152,5.492336e-82
128,153,5.207162e-82
128,154,3.550673e-82
128,155,2.065841e-82
129,0,5.001961e-82
129,1,4.546195e-82
129,2,5.056631e-82
129,3,3.713353e-82
129,4,3.146187e-82
129,5,1.181723e-82
129,6,1.010302e-82
129,7,6.141197e-83
129,8,5.048297e-83
129,9,5.560527e-83
129,10,1.595648e-83
129,11,9.601163e-84
129,12,1.803529e-81
129,13,2.137685e-81
129,14,2.030187e-81
129,15,1.615056e-81
129,16,1.328710e-81
129,17,7.120829e-82
129,18,3.892931e-82
129,19,3.060391e-82
129,20,2.174104e-82
129,21,1.123224e-82
129,22,6.036988e-83
129,23,2.748875e-83
129,24,4.985732e-81
129,25,4.957993e-81
129,26,4.790278e-81
129,27,4.082984e-81
129,28,2.291609e-81
129,29,1.587908e-81
129,30,9.047135e-82
129,31,7.659790e-82
129,32,3.993751e-82
129,33,2.600671e-82
129,34,1.355814e-82
129,35,5.792548e-83
129,36,8.488554e-81
129,37,8.184143e-81
129,38,7.737671e-81
129,39,6.607149e-81
129,40,4.727375e-81
129,41,2.437518e-81
129,42,1.592829e-81
129,43,1.026620e-81
129,44,7.130936e-82
129,45,4.591545e-82
129,46,2.193479e-82
129,47,9.493198e-83
129,48,1.155434e-80
129,49,1.207215e-80
129,50,1.122457e-80
129,51,8.326829e-81
129,52,5.669119e-81
129,53,3.352287e-81
129,54,2.354715e-81
129,55,1.475050e-81
129,56,9.365194e-82
129,57,5.895559e-82
129,58,3.118849e-82
129,59,1.409365e-82
129,60,1.524342e-80
129,61,1.437022e-80
129,62,1.241331e-80
129,63,1.027873e-80
129,64,6.289156e-81
129,65,3.832317e-81
129,66,2.549066e-81
129,67,1.859054e-81
129,68,1.145028e-81
129,69,7.608995e-82
129,70,4.176414e-82
129,71,1.961047e-82
129,72,1.616648e-80
129,73,1.604889e-80
129,74,1.417844e-80
129,75,1.136068e-80
129,76,7.176557e-81
129,77,3.965939e-81
129,78,2.796739e-81
129,79,2.044601e-81
129,80,1.354842e-81
129,81,8.276229e-82
129,82,4.645894e-82
129,83,2.217092e-82
129,84,1.117646e-80
129,85,1.781607e-80
129,86,1.468762e-80
129,87,1.084460e-80
129,88,6.933698e-81
129,89,4.585432e-81
129,90,3.231894e-81
129,91,2.387497e-81
129,92,1.570223e-81
129,93,9.458064e-82
129,94,5.059860e-82
129,95,2.408228e-82
129,96,3.310754e-82
129,97,1.145359e-80
129,98,1.179221e-80
129,99,9.032038e-81
129,100,5.838169e-81
129,101,4.129297e-81
129,102,3.186995e-81
129,103,2.417443e-81
129,104,1.629004e-81
129,105,1.013673e-81
129,106,5.553146e-82
129,107,2.769055e-82
129,108,0.000000e+00
129,109,8.706354e-82
129,110,8.052240e-81
129,111,6.865328e-81
129,112,5.099684e-81
129,113,3.874342e-81
129,114,2.739309e-81
129,115,2.461358e-81
129,116,1.542124e-81
129,117,1.101179e-81
129,118,5.415277e-82
129,119,2.872094e-82
129,120,0.000000e+00
129,121,0.000000e+00
129,122,6.770173e-82
129,123,3.505550e-81
129,124,3.323714e-81
129,125,2.741510e-81
129,126,2.525442e-81
129,127,2.021333e-81
129,128,1.509974e-81
129,129,1.153845e-81
129,130,5.523925e-82
129,131,2.666607e-82
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,1.070813e-81
129,137,1.743017e-81
129,138,1.563013e-81
129,139,1.503431e-81
129,140,1.070717e-81
129,141,8.819078e-82
129,142,4.861667e-82
129,143,2.285306e-82
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,5.208762e-83
129,150,2.289672e-82
129,151,3.416581e-82
129,152,3.418655e-82
129,153,3.192833e-82
129,154,2.187044e-82
129,155,1.291284e-82
130,0,3.367313e-82
130,1,3.047668e-82
130,2,3.627463e-82
130,3,2.426027e-82
130,4,1.970564e-82
130,5,6.420479e-83
130,6,5.874180e-83
130,7,3.967519e-83
130,8,4.050134e-83
130,9,3.396335e-83
130,10,1.683600e-83
130,11,1.019160e-83
130,12,1.411392e-81
130,13,1.493286e-81
130,14,1.380500e-81
130,15,1.061246e-81
130,16,7.324748e-82
130,17,3.704779e-82
130,18,2.404587e-82
130,19,1.988388e-82
130,20,1.260218e-82
130,21,7.644949e-83
130,22,4.421381e-83
130,23,1.816024e-83
130,24,4.270160e-81
130,25,3.538767e-81
130,26,3.347504e-81
130,27,2.491755e-81
130,28,1.287980e-81
130,29,8.696898e-82
130,30,5.343226e-82
130,31,4.652982e-82
130,32,2.562095e-82
130,33,1.789877e-82
130,34,8.893812e-83
130,35,3.694826e-83
130,36,6.875368e-81
130,37,6.123548e-81
130,38,5.172045e-81
130,39,4.303884e-81
130,40,2.537848e-81
130,41,1.351984e-81
130,42,8.934684e-82
130,43,5.965366e-82
130,44,4.624115e-82
130,45,2.885331e-82
130,46,1.575839e-82
130,47,6.036248e-83
130,48,1.003924e-80
130,49,8.220442e-81
130,50,7.671120e-81
130,51,4.933787e-81
130,52,3.061885e-81
130,53,1.747822e-81
130,54,1.327452e-81
130,55,9.492876e-82
130,56,6.080521e-82
130,57,3.869812e-82
130,58,2.247091e-82
130,59,8.458466e-83
130,60,1.118601e-80
130,61,9.930867e-81
130,62,8.180316e-81
130,63,5.835585e-81
130,64,3.321052e-81
130,65,1.931076e-81
130,66,1.348853e-81
130,67,1.156374e-81
130,68,6.755853e-82
130,69,5.066324e-82
130,70,2.769110e-82
130,71,1.141131e-82
130,72,1.280244e-80
130,73,1.103883e-80
130,74,8.685651e-81
130,75,6.333127e-81
130,76,3.450306e-81
130,77,2.232675e-81
130,78,1.654812e-81
130,79,1.235739e-81
130,80,7.955760e-82
130,81,5.356601e-82
130,82,2.993469e-82
130,83,1.199927e-82
130,84,7.230682e-81
130,85,1.122970e-80
130,86,8.576031e-81
130,87,5.700387e-81
130,88,3.526670e-81
130,89,2.339328e-81
130,90,1.822065e-81
130,91,1.394278e-81
130,92,9.131247e-82
130,93,5.589131e-82
130,94,3.275143e-82
130,95,1.321050e-82
130,96,1.906263e-82
130,97,6.408720e-81
130,98,6.627163e-81
130,99,4.432883e-81
130,100,3.065814e-81
130,101,2.229545e-81
130,102,1.718825e-81
130,103,1.450211e-81
130,104,9.444378e-82
130,105,5.954050e-82
130,106,3.359712e-82
130,107,1.468862e-82
130,108,0.000000e+00
130,109,4.162881e-82
130,110,4.233579e-81
130,111,3.467939e-81
130,112,2.624741e-81
130,113,1.986344e-81
130,114,1.555896e-81
130,115,1.413384e-81
130,116,8.732045e-82
130,117,5.968521e-82
130,118,3.319166e-82
130,119,1.477120e-82
130,120,0.000000e+00
130,121,0.000000e+00
130,122,3.171627e-82
130,123,1.621660e-81
130,124,1.675366e-81
130,125,1.478600e-81
130,126,1.368354e-81
130,127,1.124527e-81
130,128,8.338369e-82
130,129,5.523925e-82
130,130,3.590767e-82
130,131,1.344005e-82
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,4.817010e-82
130,137,7.390210e-82
130,138,8.360602e-82
130,139,7.809420e-82
130,140,5.305024e-82
130,141,4.477868e-82
130,142,2.701621e-82
130,143,1.105353e-82
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,3.366132e-83
130,150,1.106161e-82
130,151,1.354673e-82
130,152,1.563495e-82
130,153,1.532473e-82
130,154,1.061723e-82
130,155,6.262523e-83
131,0,9.182325e-83
131,1,8.884769e-83
131,2,9.559821e-83
131,3,8.050616e-83
131,4,7.233013e-83
131,5,3.355010e-83
131,6,2.771410e-83
131,7,1.387718e-83
131,8,6.411329e-84
131,9,1.367540e-83
131,10,-4.408165e-85
131,11,-5.786166e-86
131,12,2.325744e-82
131,13,4.118946e-82
131,14,4.069736e-82
131,15,3.531219e-82
131,16,3.664740e-82
131,17,2.044781e-82
131,18,9.214198e-83
131,19,6.499374e-83
131,20,5.877682e-83
131,21,2.324338e-83
131,22,1.041437e-83
131,23,5.893829e-84
131,24,4.834448e-82
131,25,9.096916e-82
131,26,9.314853e-82
131,27,9.878332e-82
131,28,6.217888e-82
131,29,4.398673e-82
131,30,2.313884e-82
131,31,1.858629e-82
131,32,8.873057e-83
131,33,5.076218e-83
131,34,2.917830e-83
131,35,1.445729e-83
131,36,1.091369e-81
131,37,1.348498e-81
131,38,1.631718e-81
131,39,1.472431e-81
131,40,1.332154e-81
131,41,6.758017e-82
131,42,4.362466e-82
131,43,2.650862e-82
131,44,1.563048e-82
131,45,1.061975e-82
131,46,3.804135e-83
131,47,2.376024e-83
131,48,1.118644e-81
131,49,2.475748e-81
131,50,2.269970e-81
131,51,2.122977e-81
131,52,1.610683e-81
131,53,9.693804e-82
131,54,6.270205e-82
131,55,3.300394e-82
131,56,2.114358e-82
131,57,1.252023e-82
131,58,5.392451e-83
131,59,3.649884e-83
131,60,2.588301e-81
131,61,2.811131e-81
131,62,2.691627e-81
131,63,2.759442e-81
131,64,1.810299e-81
131,65,1.166942e-81
131,66,7.264295e-82
131,67,4.328259e-82
131,68,2.957800e-82
131,69,1.616835e-82
131,70,8.911408e-83
131,71,5.324492e-83
131,72,2.249485e-81
131,73,3.180942e-81
131,74,3.448671e-81
131,75,3.088408e-81
131,76,2.246154e-81
131,77,1.060641e-81
131,78,7.168400e-82
131,79,4.959945e-82
131,80,3.380925e-82
131,81,1.813208e-82
131,82,1.063399e-82
131,83,6.493869e-83
131,84,2.367672e-81
131,85,4.111853e-81
131,86,3.768473e-81
131,87,3.108255e-81
131,88,2.046052e-81
131,89,1.357090e-81
131,90,8.733303e-82
131,91,6.045210e-82
131,92,4.045453e-82
131,93,2.346807e-82
131,94,1.101948e-82
131,95,7.021116e-83
131,96,7.863369e-83
131,97,3.027621e-81
131,98,3.122751e-81
131,99,2.758961e-81
131,100,1.658132e-81
131,101,1.152143e-81
131,102,8.949195e-82
131,103,5.834783e-82
131,104,4.321892e-82
131,105,2.717622e-82
131,106,1.266526e-82
131,107,8.031789e-83
131,108,0.000000e+00
131,109,2.556178e-82
131,110,2.298845e-81
131,111,2.024269e-81
131,112,1.476449e-81
131,113,1.115272e-81
131,114,7.061295e-82
131,115,6.383194e-82
131,116,4.064968e-82
131,117,2.932131e-82
131,118,1.301973e-82
131,119,9.115220e-83
131,120,0.000000e+00
131,121,0.000000e+00
131,122,2.048464e-82
131,123,1.107902e-81
131,124,9.745071e-82
131,125,7.511432e-82
131,126,6.688654e-82
131,127,5.324682e-82
131,128,4.146169e-82
131,129,2.666607e-82
131,130,1.344005e-82
131,131,9.309752e-83
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,3.391807e-82
131,137,5.799315e-82
131,138,4.179714e-82
131,139,4.192491e-82
131,140,3.191244e-82
131,141,2.510771e-82
131,142,1.318091e-82
131,143,7.705333e-83
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,1.057637e-83
131,150,6.778796e-83
131,151,1.171117e-82
131,152,1.063843e-82
131,153,9.907564e-83
131,154,6.570772e-83
131,155,3.906981e-83
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,1.546213e-85
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,3.147234e-82
136,1,2.531489e-82
136,2,1.740105e-82
136,3,2.261764e-82
136,4,2.364497e-82
136,5,1.273272e-82
136,6,9.896723e-83
136,7,4.042559e-83
136,8,-3.081219e-84
136,9,4.531084e-83
136,10,-2.075751e-83
136,11,-1.267407e-83
136,12,1.279225e-82
136,13,9.035277e-82
136,14,9.675997e-82
136,15,9.769483e-82
136,16,1.445229e-81
136,17,8.462740e-82
136,18,3.020210e-82
136,19,1.724994e-82
136,20,2.087138e-82
136,21,5.721470e-83
136,22,1.369837e-83
136,23,1.396221e-83
136,24,-1.451374e-81
136,25,1.719467e-81
136,26,1.973781e-81
136,27,3.269531e-81
136,28,2.383291e-81
136,29,1.707423e-81
136,30,7.986554e-82
136,31,6.065712e-82
136,32,2.603550e-82
136,33,1.106503e-82
136,34,7.742397e-83
136,35,3.746828e-83
136,36,-5.812256e-82
136,37,1.424345e-81
136,38,4.262386e-81
136,39,4.148846e-81
136,40,5.404514e-81
136,41,2.616137e-81
136,42,1.645289e-81
136,43,9.380758e-82
136,44,4.348388e-82
136,45,3.208692e-82
136,46,6.095512e-83
136,47,6.423598e-83
136,48,-4.049256e-81
136,49,6.068600e-81
136,50,5.237250e-81
136,51,7.540750e-81
136,52,6.443631e-81
136,53,4.022138e-81
136,54,2.316648e-81
136,55,9.722299e-82
136,56,6.035366e-82
136,57,3.445233e-82
136,58,9.108921e-83
136,59,1.142894e-82
136,60,4.059043e-81
136,61,6.476206e-81
136,62,7.493902e-81
136,63,1.038638e-80
136,64,7.466678e-81
136,65,4.991077e-81
136,66,2.894052e-81
136,67,1.342680e-81
136,68,1.029861e-81
136,69,4.146000e-82
136,70,2.390428e-82
136,71,1.775694e-82
136,72,7.788701e-83
136,73,7.468762e-81
136,74,1.145360e-80
136,75,1.199937e-80
136,76,1.008819e-80
136,77,4.095149e-81
136,78,2.467623e-81
136,79,1.683281e-81
136,80,1.203128e-81
136,81,5.192523e-82
136,82,3.153480e-82
136,83,2.433569e-82
136,84,7.029200e-81
136,85,1.311804e-80
136,86,1.373392e-80
136,87,1.302111e-80
136,88,8.847762e-81
136,89,5.799916e-81
136,90,3.270004e-81
136,91,2.186316e-81
136,92,1.460170e-81
136,93,8.168135e-82
136,94,3.140588e-82
136,95,2.646510e-82
136,96,3.514486e-82
136,97,1.189638e-80
136,98,1.227542e-80
136,99,1.251634e-80
136,100,7.048504e-81
136,101,4.693317e-81
136,102,3.611842e-81
136,103,2.062377e-81
136,104,1.652071e-81
136,105,1.002581e-81
136,106,4.157830e-82
136,107,3.211769e-82
136,108,0.000000e+00
136,109,1.231979e-81
136,110,9.393026e-81
136,111,8.627594e-81
136,112,6.531434e-81
136,113,4.907944e-81
136,114,2.686800e-81
136,115,2.476365e-81
136,116,1.591330e-81
136,117,1.160399e-81
136,118,4.618692e-82
136,119,3.446700e-82
136,120,0.000000e+00
136,121,0.000000e+00
136,122,1.012221e-81
136,123,5.330306e-81
136,124,4.450170e-81
136,125,3.036184e-81
136,126,2.835617e-81
136,127,2.193096e-81
136,128,1.717807e-81
136,129,1.070813e-81
136,130,4.817010e-82
136,131,3.391807e-82
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,3.363657e-81
136,137,3.384983e-81
136,138,1.633830e-81
136,139,1.885372e-81
136,140,1.499778e-81
136,141,1.114174e-81
136,142,5.464943e-82
136,143,3.164117e-82
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,5.941759e-83
136,150,3.184914e-82
136,151,6.035483e-82
136,152,5.291662e-82
136,153,4.843328e-82
136,154,3.121536e-82
136,155,1.795907e-82
137,0,4.433908e-82
137,1,3.045083e-82
137,2,1.362168e-82
137,3,2.928355e-82
137,4,3.412527e-82
137,5,2.210043e-82
137,6,1.693088e-82
137,7,6.202191e-83
137,8,-3.159466e-83
137,9,7.258594e-83
137,10,-5.118378e-83
137,11,-3.021767e-83
137,12,-6.166769e-82
137,13,8.575753e-82
137,14,1.040222e-81
137,15,1.267178e-81
137,16,2.376128e-81
137,17,1.467160e-81
137,18,4.911626e-82
137,19,2.488568e-82
137,20,3.625619e-82
137,21,7.733151e-83
137,22,4.206594e-84
137,23,1.706728e-83
137,24,-5.692174e-81
137,25,1.097384e-81
137,26,1.757949e-81
137,27,4.884963e-81
137,28,3.941198e-81
137,29,2.880054e-81
137,30,1.316344e-81
137,31,9.432216e-82
137,32,3.848526e-82
137,33,1.347423e-82
137,34,1.111696e-82
137,35,5.832071e-83
137,36,-5.894085e-81
137,37,-1.120724e-81
137,38,5.108611e-81
137,39,5.398974e-81
137,40,8.970137e-81
137,41,4.407760e-81
137,42,2.858198e-81
137,43,1.578532e-81
137,44,6.186725e-82
137,45,4.794399e-82
137,46,3.614443e-83
137,47,1.002898e-82
137,48,-1.456274e-80
137,49,6.664750e-81
137,50,5.359082e-81
137,51,1.189987e-80
137,52,1.094145e-80
137,53,6.895786e-81
137,54,3.926659e-81
137,55,1.413438e-81
137,56,8.606842e-82
137,57,4.475877e-82
137,58,5.488493e-83
137,59,1.810590e-82
137,60,1.209709e-82
137,61,5.843693e-81
137,62,9.321605e-81
137,63,1.687138e-80
137,64,1.264437e-80
137,65,8.833694e-81
137,66,5.130625e-81
137,67,2.018447e-81
137,68,1.698219e-81
137,69,5.366594e-82
137,70,3.242775e-82
137,71,2.897201e-82
137,72,-8.029049e-81
137,73,7.221390e-81
137,74,1.675622e-80
137,75,1.942583e-80
137,76,1.761438e-80
137,77,6.806731e-81
137,78,4.094488e-81
137,79,2.707660e-81
137,80,1.939735e-81
137,81,7.482421e-82
137,82,4.579154e-82
137,83,4.186107e-82
137,84,8.605931e-81
137,85,1.839567e-80
137,86,2.149056e-80
137,87,2.211624e-80
137,88,1.510846e-80
137,89,1.009744e-80
137,90,5.517031e-81
137,91,3.490660e-81
137,92,2.378331e-81
137,93,1.274587e-81
137,94,4.222987e-82
137,95,4.469554e-82
137,96,5.396355e-82
137,97,1.890961e-80
137,98,1.936881e-80
137,99,2.116481e-80
137,100,1.177459e-80
137,101,7.954180e-81
137,102,6.118693e-81
137,103,3.202111e-81
137,104,2.674446e-81
137,105,1.602791e-81
137,106,5.931107e-82
137,107,5.356497e-82
137,108,0.000000e+00
137,109,2.034933e-81
137,110,1.597136e-80
137,111,1.499669e-80
137,112,1.110409e-80
137,113,8.329385e-81
137,114,4.325542e-81
137,115,4.109395e-81
137,116,2.579283e-81
137,117,1.934707e-81
137,118,7.063570e-82
137,119,5.739530e-82
137,120,0.000000e+00
137,121,0.000000e+00
137,122,1.730367e-81
137,123,9.017075e-81
137,124,7.417955e-81
137,125,5.433150e-81
137,126,4.602764e-81
137,127,3.622029e-81
137,128,2.931904e-81
137,129,1.743017e-81
137,130,7.390210e-82
137,131,5.799315e-82
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,3.384983e-81
137,137,7.506567e-81
137,138,3.615554e-81
137,139,3.172196e-81
137,140,2.652790e-81
137,141,1.929640e-81
137,142,9.151386e-82
137,143,5.627471e-82
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,7.890014e-83
137,150,6.663853e-82
137,151,1.148602e-81
137,152,9.554565e-82
137,153,8.829474e-82
137,154,5.604943e-82
137,155,3.230561e-82
138,0,8.203406e-82
138,1,6.479902e-82
138,2,6.836967e-82
138,3,5.201123e-82
138,4,4.465859e-82
138,5,1.764970e-82
138,6,1.601753e-82
138,7,8.760791e-83
138,8,6.653557e-83
138,9,8.592955e-83
138,10,1.482969e-83
138,11,9.150200e-84
138,12,2.490143e-81
138,13,2.966882e-81
138,14,2.782342e-81
138,15,2.285355e-81
138,16,1.984658e-81
138,17,1.131779e-81
138,18,6.063550e-82
138,19,4.353803e-82
138,20,3.338476e-82
138,21,1.679166e-82
138,22,8.321478e-83
138,23,3.905682e-83
138,24,6.108628e-81
138,25,6.656724e-81
138,26,6.486786e-81
138,27,5.936023e-81
138,28,3.490251e-81
138,29,2.433299e-81
138,30,1.375316e-81
138,31,1.129788e-81
138,32,5.951386e-82
138,33,3.747815e-82
138,34,1.976580e-82
138,35,8.471191e-83
138,36,1.060919e-80
138,37,1.057613e-80
138,38,1.074307e-80
138,39,9.245424e-81
138,40,7.214101e-81
138,41,3.737754e-81
138,42,2.515822e-81
138,43,1.559211e-81
138,44,1.037807e-81
138,45,6.698005e-82
138,46,2.993362e-82
138,47,1.415103e-82
138,48,1.368253e-80
138,49,1.673680e-80
138,50,1.527507e-80
138,51,1.234688e-80
138,52,8.804961e-81
138,53,5.259252e-81
138,54,3.582408e-81
138,55,2.163115e-81
138,56,1.370317e-81
138,57,8.448332e-82
138,58,4.355239e-82
138,59,2.107189e-82
138,60,2.030135e-80
138,61,1.951319e-80
138,62,1.724747e-80
138,63,1.550878e-80
138,64,9.717094e-81
138,65,6.142111e-81
138,66,4.023282e-81
138,67,2.730316e-81
138,68,1.745123e-81
138,69,1.073617e-81
138,70,6.090410e-82
138,71,2.930398e-82
138,72,2.079889e-80
138,73,2.204117e-80
138,74,2.046054e-80
138,75,1.719499e-80
138,76,1.148171e-80
138,77,6.171313e-81
138,78,4.271125e-81
138,79,3.133712e-81
138,80,2.046342e-81
138,81,1.211750e-81
138,82,6.808441e-82
138,83,3.418647e-82
138,84,1.569375e-80
138,85,2.569913e-80
138,86,2.182487e-80
138,87,1.708619e-80
138,88,1.089436e-80
138,89,7.352744e-81
138,90,4.976287e-81
138,91,3.598506e-81
138,92,2.375295e-81
138,93,1.409050e-81
138,94,7.201812e-82
138,95,3.685000e-82
138,96,5.774930e-82
138,97,1.737581e-80
138,98,1.775179e-80
138,99,1.424767e-80
138,100,9.189788e-81
138,101,6.548337e-81
138,102,5.021046e-81
138,103,3.685168e-81
138,104,2.555975e-81
138,105,1.585512e-81
138,106,7.945846e-82
138,107,4.239323e-82
138,108,0.000000e+00
138,109,1.444062e-81
138,110,1.254581e-80
138,111,1.098246e-80
138,112,8.233041e-81
138,113,6.122454e-81
138,114,4.158384e-81
138,115,3.946896e-81
138,116,2.415959e-81
138,117,1.688833e-81
138,118,8.188572e-82
138,119,4.383074e-82
138,120,0.000000e+00
138,121,0.000000e+00
138,122,1.208104e-81
138,123,5.836690e-81
138,124,5.257584e-81
138,125,4.548480e-81
138,126,4.055649e-81
138,127,3.187996e-81
138,128,2.521042e-81
138,129,1.563013e-81
138,130,8.360602e-82
138,131,4.179714e-82
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.633830e-81
138,137,3.615554e-81
138,138,4.276134e-81
138,139,2.633794e-81
138,140,1.842248e-81
138,141,1.478212e-81
138,142,7.978023e-82
138,143,3.819483e-82
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,7.738583e-83
138,150,4.233323e-82
138,151,6.500092e-82
138,152,6.011283e-82
138,153,5.881091e-82
138,154,3.930205e-82
138,155,2.262696e-82
139,0,6.910058e-82
139,1,5.618118e-82
139,2,5.810691e-82
139,3,4.740760e-82
139,4,4.160548e-82
139,5,1.722413e-82
139,6,1.486668e-82
139,7,7.906482e-83
139,8,4.875777e-83
139,9,7.777192e-83
139,10,6.279969e-84
139,11,3.619267e-84
139,12,1.953149e-81
139,13,2.559609e-81
139,14,2.437441e-81
139,15,2.052143e-81
139,16,1.929691e-81
139,17,1.110610e-81
139,18,5.481445e-82
139,19,3.822147e-82
139,20,3.185581e-82
139,21,1.481290e-82
139,22,6.819481e-83
139,23,3.380050e-83
139,24,4.419854e-81
139,25,5.674028e-81
139,26,5.621817e-81
139,27,5.491519e-81
139,28,3.374832e-81
139,29,2.350833e-81
139,30,1.282123e-81
139,31,1.045329e-81
139,32,5.321930e-82
139,33,3.223327e-82
139,34,1.747154e-82
139,35,7.558293e-83
139,36,8.270343e-81
139,37,8.753373e-81
139,38,9.650158e-81
139,39,8.413115e-81
139,40,7.048809e-81
139,41,3.611143e-81
139,42,2.360932e-81
139,43,1.467867e-81
139,44,9.214806e-82
139,45,6.064270e-82
139,46,2.507378e-82
139,47,1.278430e-82
139,48,9.775470e-81
139,49,1.481480e-80
139,50,1.347100e-80
139,51,1.168241e-80
139,52,8.568116e-81
139,53,5.185726e-81
139,54,3.413643e-81
139,55,1.949702e-81
139,56,1.239942e-81
139,57,7.512374e-82
139,58,3.595815e-82
139,59,1.953464e-82
139,60,1.698259e-80
139,61,1.703706e-80
139,62,1.561669e-80
139,63,1.489596e-80
139,64,9.574202e-81
139,65,6.127651e-81
139,66,3.876543e-81
139,67,2.483043e-81
139,68,1.640391e-81
139,69,9.512032e-82
139,70,5.346777e-82
139,71,2.789198e-82
139,72,1.634116e-80
139,73,1.920761e-80
139,74,1.917710e-80
139,75,1.663172e-80
139,76,1.158712e-80
139,77,5.869975e-81
139,78,3.992521e-81
139,79,2.862606e-81
139,80,1.901830e-81
139,81,1.080210e-81
139,82,6.145764e-82
139,83,3.322524e-82
139,84,1.414549e-80
139,85,2.359490e-80
139,86,2.068603e-80
139,87,1.669881e-80
139,88,1.081709e-80
139,89,7.254329e-81
139,90,4.768990e-81
139,91,3.389704e-81
139,92,2.240563e-81
139,93,1.318183e-81
139,94,6.515372e-82
139,95,3.608813e-82
139,96,5.201503e-82
139,97,1.672284e-80
139,98,1.703894e-80
139,99,1.441504e-80
139,100,8.952324e-81
139,101,6.328139e-81
139,102,4.909991e-81
139,103,3.399533e-81
139,104,2.432860e-81
139,105,1.494175e-81
139,106,7.392228e-82
139,107,4.199620e-82
139,108,0.000000e+00
139,109,1.447393e-81
139,110,1.247646e-80
139,111,1.087012e-80
139,112,8.179930e-81
139,113,6.064616e-81
139,114,3.862530e-81
139,115,3.642612e-81
139,116,2.301184e-81
139,117,1.624838e-81
139,118,7.587740e-82
139,119,4.372491e-82
139,120,0.000000e+00
139,121,0.000000e+00
139,122,1.187298e-81
139,123,6.021592e-81
139,124,5.336648e-81
139,125,4.196828e-81
139,126,3.811329e-81
139,127,3.050835e-81
139,128,2.354069e-81
139,129,1.503431e-81
139,130,7.809420e-82
139,131,4.192491e-82
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,1.885372e-81
139,137,3.172196e-81
139,138,2.633794e-81
139,139,3.132488e-81
139,140,1.785443e-81
139,141,1.421971e-81
139,142,7.583340e-82
139,143,3.806198e-82
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,7.366165e-83
139,150,3.792183e-82
139,151,6.521188e-82
139,152,5.938189e-82
139,153,5.635841e-82
139,154,3.786753e-82
139,155,2.186154e-82
140,0,3.952318e-82
140,1,3.319422e-82
140,2,3.208806e-82
140,3,2.831365e-82
140,4,2.742900e-82
140,5,1.348094e-82
140,6,9.929452e-83
140,7,5.164489e-83
140,8,1.605585e-83
140,9,5.261550e-83
140,10,-6.170784e-84
140,11,-2.926269e-84
140,12,7.743161e-82
140,13,1.410282e-81
140,14,1.418561e-81
140,15,1.244385e-81
140,16,1.403968e-81
140,17,8.135736e-82
140,18,3.411656e-82
140,19,2.389110e-82
140,20,2.258513e-82
140,21,8.176612e-83
140,22,3.330348e-83
140,23,1.997013e-83
140,24,1.060730e-81
140,25,3.016928e-81
140,26,3.107422e-81
140,27,3.660469e-81
140,28,2.404851e-81
140,29,1.704472e-81
140,30,8.825276e-82
140,31,6.877244e-82
140,32,3.190561e-82
140,33,1.782531e-82
140,34,1.063786e-82
140,35,4.823268e-83
140,36,2.915672e-81
140,37,4.140200e-81
140,38,5.726038e-81
140,39,5.180818e-81
140,40,5.230365e-81
140,41,2.606160e-81
140,42,1.703469e-81
140,43,1.035752e-81
140,44,5.675812e-82
140,45,3.810880e-82
140,46,1.281363e-82
140,47,8.087588e-83
140,48,2.134947e-81
140,49,8.623168e-81
140,50,7.664750e-81
140,51,8.015462e-81
140,52,6.299766e-81
140,53,3.827500e-81
140,54,2.438150e-81
140,55,1.207470e-81
140,56,7.584961e-82
140,57,4.553594e-82
140,58,1.839834e-82
140,59,1.292672e-82
140,60,8.361161e-81
140,61,9.567470e-81
140,62,9.541411e-81
140,63,1.056654e-80
140,64,7.149712e-81
140,65,4.665040e-81
140,66,2.921026e-81
140,67,1.598808e-81
140,68,1.123482e-81
140,69,5.777291e-82
140,70,3.244209e-82
140,71,1.911257e-82
140,72,6.630416e-81
140,73,1.091710e-80
140,74,1.262379e-80
140,75,1.192886e-80
140,76,9.139367e-81
140,77,4.156789e-81
140,78,2.730582e-81
140,79,1.905401e-81
140,80,1.295194e-81
140,81,6.745800e-82
140,82,3.895112e-82
140,83,2.425067e-82
140,84,8.779075e-81
140,85,1.508640e-80
140,86,1.441198e-80
140,87,1.239988e-80
140,88,8.269122e-81
140,89,5.487679e-81
140,90,3.355681e-81
140,91,2.333609e-81
140,92,1.549244e-81
140,93,9.014525e-82
140,94,3.961515e-82
140,95,2.635976e-82
140,96,3.423858e-82
140,97,1.195573e-80
140,98,1.222132e-80
140,99,1.121670e-80
140,100,6.656101e-81
140,101,4.630205e-81
140,102,3.568208e-81
140,103,2.304095e-81
140,104,1.718765e-81
140,105,1.055685e-81
140,106,4.791492e-82
140,107,3.102194e-82
140,108,0.000000e+00
140,109,1.085828e-81
140,110,9.214980e-81
140,111,8.336023e-81
140,112,6.170626e-81
140,113,4.589920e-81
140,114,2.774483e-81
140,115,2.530517e-81
140,116,1.599565e-81
140,117,1.173893e-81
140,118,5.172764e-82
140,119,3.308796e-82
140,120,0.000000e+00
140,121,0.000000e+00
140,122,9.033853e-82
140,123,4.730073e-81
140,124,4.117966e-81
140,125,3.154772e-81
140,126,2.787935e-81
140,127,2.171432e-81
140,128,1.706070e-81
140,129,1.070717e-81
140,130,5.305024e-82
140,131,3.191244e-82
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,1.499778e-81
140,137,2.652790e-81
140,138,1.842248e-81
140,139,1.785443e-81
140,140,1.586893e-81
140,141,1.051640e-81
140,142,5.447479e-82
140,143,2.907700e-82
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,4.813023e-83
140,150,3.079449e-82
140,151,5.313958e-82
140,152,4.703290e-82
140,153,4.370934e-82
140,154,2.883918e-82
140,155,1.686960e-82
141,0,3.690340e-82
141,1,3.152772e-82
141,2,3.244518e-82
141,3,2.653784e-82
141,4,2.391767e-82
141,5,1.033203e-82
141,6,8.501384e-83
141,7,4.502342e-83
141,8,2.558134e-83
141,9,4.401332e-83
141,10,1.897722e-84
141,11,1.088112e-84
141,12,9.984826e-82
141,13,1.410800e-81
141,14,1.372920e-81
141,15,1.159686e-81
141,16,1.139295e-81
141,17,6.458079e-82
141,18,3.081005e-82
141,19,2.184909e-82
141,20,1.832194e-82
141,21,8.088784e-83
141,22,3.690919e-83
141,23,1.925572e-83
141,24,2.187519e-81
141,25,3.138764e-81
141,26,3.134236e-81
141,27,3.170167e-81
141,28,1.969764e-81
141,29,1.380172e-81
141,30,7.381177e-82
141,31,5.976973e-82
141,32,2.968608e-82
141,33,1.776188e-82
141,34,9.755878e-83
141,35,4.334802e-83
141,36,4.303281e-81
141,37,4.769600e-81
141,38,5.428633e-81
141,39,4.787356e-81
141,40,4.163097e-81
141,41,2.117790e-81
141,42,1.375949e-81
141,43,8.462546e-82
141,44,5.189368e-82
141,45,3.437147e-82
141,46,1.362721e-82
141,47,7.216695e-83
141,48,4.848913e-81
141,49,8.306959e-81
141,50,7.576076e-81
141,51,6.771692e-81
141,52,5.041681e-81
141,53,3.039609e-81
141,54,1.995971e-81
141,55,1.096637e-81
141,56,6.975897e-82
141,57,4.228150e-82
141,58,1.954960e-82
141,59,1.124563e-82
141,60,9.309757e-81
141,61,9.549558e-81
141,62,8.871958e-81
141,63,8.713572e-81
141,64,5.669958e-81
141,65,3.612207e-81
141,66,2.297791e-81
141,67,1.417608e-81
141,68,9.439912e-82
141,69,5.384599e-82
141,70,3.002003e-82
141,71,1.619557e-82
141,72,8.669058e-81
141,73,1.079893e-80
141,74,1.106463e-80
141,75,9.741016e-81
141,76,6.941429e-81
141,77,3.413661e-81
141,78,2.298754e-81
141,79,1.632061e-81
141,80,1.098640e-81
141,81,6.105159e-82
141,82,3.491317e-82
141,83,1.956390e-82
141,84,8.077532e-81
141,85,1.352711e-80
141,86,1.208807e-80
141,87,9.836748e-81
141,88,6.431762e-81
141,89,4.281764e-81
141,90,2.775664e-81
141,91,1.965306e-81
141,92,1.304012e-81
141,93,7.637593e-82
141,94,3.686548e-82
141,95,2.128922e-82
141,96,2.956706e-82
141,97,9.825365e-81
141,98,1.003165e-80
141,99,8.630278e-81
141,100,5.293087e-81
141,101,3.691664e-81
141,102,2.856317e-81
141,103,1.955857e-81
141,104,1.415640e-81
141,105,8.757783e-82
141,106,4.262525e-82
141,107,2.486982e-82
141,108,0.000000e+00
141,109,8.538290e-82
141,110,7.356078e-81
141,111,6.477647e-81
141,112,4.810034e-81
141,113,3.618845e-81
141,114,2.312518e-81
141,115,2.123513e-81
141,116,1.311320e-81
141,117,9.195576e-82
141,118,4.407387e-82
141,119,2.614091e-82
141,120,0.000000e+00
141,121,0.000000e+00
141,122,6.863163e-82
141,123,3.563055e-81
141,124,3.179931e-81
141,125,2.515686e-81
141,126,2.262410e-81
141,127,1.776117e-81
141,128,1.362285e-81
141,129,8.819078e-82
141,130,4.477868e-82
141,131,2.510771e-82
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,1.114174e-81
141,137,1.929640e-81
141,138,1.478212e-81
141,139,1.421971e-81
141,140,1.051640e-81
141,141,9.725019e-82
141,142,4.366206e-82
141,143,2.256150e-82
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,4.205133e-83
141,150,2.333703e-82
141,151,3.881465e-82
141,152,3.505867e-82
141,153,3.318861e-82
141,154,2.185857e-82
141,155,1.284187e-82
142,0,2.404478e-82
142,1,2.097757e-82
142,2,2.381438e-82
142,3,1.730952e-82
142,4,1.477334e-82
142,5,5.679533e-83
142,6,4.990071e-83
142,7,2.921054e-83
142,8,2.275534e-83
142,9,2.707407e-83
142,10,6.398055e-84
142,11,4.014883e-84
142,12,8.308207e-82
142,13,1.001695e-81
142,14,9.373384e-82
142,15,7.627099e-82
142,16,6.338272e-82
142,17,3.421542e-82
142,18,1.877385e-82
142,19,1.408826e-82
142,20,1.067215e-82
142,21,5.451877e-83
142,22,2.791757e-83
142,23,1.259285e-83
142,24,2.246058e-81
142,25,2.296836e-81
142,26,2.230155e-81
142,27,1.931186e-81
142,28,1.108470e-81
142,29,7.621199e-82
142,30,4.364619e-82
142,31,3.625415e-82
142,32,1.892690e-82
142,33,1.222112e-82
142,34,6.399991e-83
142,35,2.773572e-83
142,36,3.897106e-81
142,37,3.757971e-81
142,38,3.636131e-81
142,39,3.123292e-81
142,40,2.277104e-81
142,41,1.184559e-81
142,42,7.796611e-82
142,43,4.922394e-82
142,44,3.369997e-82
142,45,2.160654e-82
142,46,1.004090e-82
142,47,4.630526e-83
142,48,5.232234e-81
142,49,5.705123e-81
142,50,5.238149e-81
142,51,4.003640e-81
142,52,2.763216e-81
142,53,1.622746e-81
142,54,1.128746e-81
142,55,7.063778e-82
142,56,4.524024e-82
142,57,2.781404e-82
142,58,1.450406e-82
142,59,6.774491e-83
142,60,7.098848e-81
142,61,6.699838e-81
142,62,5.864237e-81
142,63,4.959038e-81
142,64,3.049507e-81
142,65,1.888724e-81
142,66,1.229433e-81
142,67,8.814483e-82
142,68,5.568034e-82
142,69,3.585232e-82
142,70,1.987171e-82
142,71,9.420321e-83
142,72,7.493016e-81
142,73,7.529214e-81
142,74,6.774413e-81
142,75,5.474863e-81
142,76,3.510687e-81
142,77,1.930729e-81
142,78,1.359612e-81
142,79,9.864978e-82
142,80,6.461318e-82
142,81,3.929262e-82
142,82,2.237386e-82
142,83,1.076621e-82
142,84,5.212951e-81
142,85,8.501108e-81
142,86,7.045945e-81
142,87,5.276748e-81
142,88,3.371444e-81
142,89,2.253232e-81
142,90,1.574664e-81
142,91,1.151970e-81
142,92,7.586561e-82
142,93,4.533589e-82
142,94,2.412328e-82
142,95,1.189287e-82
142,96,1.653064e-82
142,97,5.521188e-81
142,98,5.680027e-81
142,99,4.433486e-81
142,100,2.838211e-81
142,101,2.029466e-81
142,102,1.570484e-81
142,103,1.165334e-81
142,104,8.097936e-82
142,105,5.097737e-82
142,106,2.641903e-82
142,107,1.365572e-82
142,108,0.000000e+00
142,109,4.244913e-82
142,110,3.956158e-81
142,111,3.382700e-81
142,112,2.547184e-81
142,113,1.907672e-81
142,114,1.320878e-81
142,115,1.222793e-81
142,116,7.544642e-82
142,117,5.247402e-82
142,118,2.541509e-82
142,119,1.414439e-82
142,120,0.000000e+00
142,121,0.000000e+00
142,122,3.410105e-82
142,123,1.768399e-81
142,124,1.660168e-81
142,125,1.376203e-81
142,126,1.235026e-81
142,127,1.004527e-81
142,128,7.588998e-82
142,129,4.861667e-82
142,130,2.701621e-82
142,131,1.318091e-82
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,5.464943e-82
142,137,9.151386e-82
142,138,7.978023e-82
142,139,7.583340e-82
142,140,5.447479e-82
142,141,4.366206e-82
142,142,2.709692e-82
142,143,1.158290e-82
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,2.660238e-83
142,150,1.183536e-82
142,151,1.786285e-82
142,152,1.761463e-82
142,153,1.654333e-82
142,154,1.120736e-82
142,155,6.534167e-83
143,0,7.136873e-83
143,1,6.417694e-83
143,2,6.181935e-83
143,3,6.092839e-83
143,4,5.662630e-83
143,5,2.798179e-83
143,6,2.321308e-83
143,7,1.068614e-83
143,8,2.722053e-84
143,9,1.093630e-83
143,10,-2.062427e-84
143,11,-1.093501e-84
143,12,1.242035e-82
143,13,2.871877e-82
143,14,2.891405e-82
143,15,2.646310e-82
143,16,3.116549e-82
143,17,1.808162e-82
143,18,7.496321e-83
143,19,4.880355e-83
143,20,4.898565e-83
143,21,1.759416e-83
143,22,6.665490e-84
143,23,4.329308e-84
143,24,1.035013e-82
143,25,6.025630e-82
143,26,6.409022e-82
143,27,7.852043e-82
143,28,5.277191e-82
143,29,3.732454e-82
143,30,1.894506e-82
143,31,1.501258e-82
143,32,6.928719e-83
143,33,3.645455e-83
143,34,2.226526e-83
143,35,1.135250e-83
143,36,4.804694e-82
143,37,8.004445e-82
143,38,1.202420e-81
143,39,1.109900e-81
143,40,1.147133e-81
143,41,5.708044e-82
143,42,3.697694e-82
143,43,2.208778e-82
143,44,1.194404e-82
143,45,8.320210e-83
143,46,2.514139e-83
143,47,1.906006e-83
143,48,1.874177e-82
143,49,1.781264e-81
143,50,1.607660e-81
143,51,1.739502e-81
143,52,1.387149e-81
143,53,8.522102e-82
143,54,5.285064e-82
143,55,2.570508e-82
143,56,1.613694e-82
143,57,9.401518e-83
143,58,3.546805e-83
143,59,2.989315e-83
143,60,1.617512e-81
143,61,1.951748e-81
143,62,1.995242e-81
143,63,2.308906e-81
143,64,1.571116e-81
143,65,1.038568e-81
143,66,6.282223e-82
143,67,3.401361e-82
143,68,2.434655e-82
143,69,1.188927e-82
143,70,6.640624e-83
143,71,4.438874e-83
143,72,1.112522e-81
143,73,2.237957e-81
143,74,2.741911e-81
143,75,2.612469e-81
143,76,2.020231e-81
143,77,9.000799e-82
143,78,5.895449e-82
143,79,4.021107e-82
143,80,2.789516e-82
143,81,1.388681e-82
143,82,8.130006e-83
143,83,5.622562e-83
143,84,1.791971e-81
143,85,3.213669e-81
143,86,3.094296e-81
143,87,2.722715e-81
143,88,1.809414e-81
143,89,1.201311e-81
143,90,7.376852e-82
143,91,4.973313e-82
143,92,3.340191e-82
143,93,1.911534e-82
143,94,8.379134e-83
143,95,6.119099e-83
143,96,6.987188e-83
143,97,2.548583e-81
143,98,2.628146e-81
143,99,2.456096e-81
143,100,1.449014e-81
143,101,9.931248e-82
143,102,7.691349e-82
143,103,4.740245e-82
143,104,3.630084e-82
143,105,2.240610e-82
143,106,9.956684e-83
143,107,7.033551e-83
143,108,0.000000e+00
143,109,2.352015e-82
143,110,2.010693e-81
143,111,1.799531e-81
143,112,1.324309e-81
143,113,9.940369e-82
143,114,5.915308e-82
143,115,5.424067e-82
143,116,3.437259e-82
143,117,2.500861e-82
143,118,1.037560e-82
143,119,7.364152e-83
143,120,0.000000e+00
143,121,0.000000e+00
143,122,1.955476e-82
143,123,1.028516e-81
143,124,8.746553e-82
143,125,6.581799e-82
143,126,5.812840e-82
143,127,4.585749e-82
143,128,3.633534e-82
143,129,2.285306e-82
143,130,1.105353e-82
143,131,7.705333e-83
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,3.164117e-82
143,137,5.627471e-82
143,138,3.819483e-82
143,139,3.806198e-82
143,140,2.907700e-82
143,141,2.256150e-82
143,142,1.158290e-82
143,143,7.641034e-83
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,8.562671e-84
143,150,6.348739e-83
143,151,1.143899e-82
143,152,1.004453e-82
143,153,9.321836e-83
143,154,6.030073e-83
143,155,3.696563e-83
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,3.624260e-83
149,1,3.129043e-83
149,2,4.034962e-83
149,3,2.334664e-83
149,4,1.775657e-83
149,5,4.941804e-84
149,6,5.202922e-84
149,7,3.770131e-84
149,8,5.228348e-84
149,9,3.190131e-84
149,10,2.430484e-84
149,11,1.420228e-84
149,12,1.739167e-82
149,13,1.579469e-82
149,14,1.448463e-82
149,15,1.070930e-82
149,16,5.642255e-83
149,17,2.646844e-83
149,18,2.397492e-83
149,19,2.042182e-83
149,20,1.032398e-83
149,21,8.463860e-84
149,22,5.218602e-84
149,23,2.026550e-84
149,24,5.397700e-82
149,25,3.738105e-82
149,26,3.439326e-82
149,27,2.194528e-82
149,28,1.005572e-82
149,29,6.639220e-83
149,30,4.674296e-83
149,31,4.206395e-83
149,32,2.508928e-83
149,33,1.955099e-83
149,34,8.777164e-84
149,35,3.495188e-84
149,36,8.421572e-82
149,37,6.840996e-82
149,38,5.188677e-82
149,39,4.129575e-82
149,40,1.816434e-82
149,41,1.043784e-82
149,42,7.041523e-83
149,43,5.003165e-83
149,44,4.559569e-83
149,45,2.736254e-83
149,46,1.716881e-83
149,47,5.714439e-84
149,48,1.275851e-81
149,49,8.272302e-82
149,50,7.674892e-82
149,51,4.069012e-82
149,52,2.190117e-82
149,53,1.190811e-82
149,54,1.052858e-82
149,55,9.314989e-83
149,56,6.142965e-83
149,57,3.936796e-83
149,58,2.461953e-83
149,59,7.519449e-84
149,60,1.268910e-81
149,61,1.023993e-81
149,62,7.923892e-82
149,63,4.590886e-82
149,64,2.324499e-82
149,65,1.209892e-82
149,66,9.960779e-83
149,67,1.089828e-82
149,68,5.893535e-83
149,69,4.969278e-83
149,70,2.815161e-83
149,71,9.490757e-84
149,72,1.571974e-81
149,73,1.161708e-81
149,74,7.741544e-82
149,75,4.937738e-82
149,76,2.015738e-82
149,77,1.901727e-82
149,78,1.477680e-82
149,79,1.169215e-82
149,80,7.224600e-83
149,81,5.405448e-83
149,82,2.947386e-83
149,83,8.910363e-84
149,84,7.203249e-82
149,85,1.071332e-81
149,86,7.385504e-82
149,87,4.154169e-82
149,88,2.408231e-82
149,89,1.695488e-82
149,90,1.559111e-82
149,91,1.298634e-82
149,92,8.233821e-83
149,93,5.205292e-83
149,94,3.374073e-83
149,95,1.052965e-83
149,96,2.528140e-83
149,97,5.446256e-82
149,98,5.574277e-82
149,99,2.932844e-82
149,100,2.370437e-82
149,101,1.863228e-82
149,102,1.474630e-82
149,103,1.429640e-82
149,104,8.617939e-83
149,105,5.528041e-83
149,106,3.411840e-83
149,107,1.150790e-83
149,108,0.000000e+00
149,109,3.582317e-83
149,110,3.239021e-82
149,111,2.588357e-82
149,112,2.188824e-82
149,113,1.676894e-82
149,114,1.443919e-82
149,115,1.362036e-82
149,116,8.162745e-83
149,117,5.344398e-83
149,118,3.233191e-83
149,119,1.153212e-83
149,120,0.000000e+00
149,121,0.000000e+00
149,122,2.414505e-83
149,123,1.068029e-82
149,124,1.245668e-82
149,125,1.368937e-82
149,126,1.347881e-82
149,127,1.150354e-82
149,128,7.954856e-83
149,129,5.208762e-83
149,130,3.366132e-83
149,131,1.057637e-83
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,5.941759e-83
149,137,7.890014e-83
149,138,7.738583e-83
149,139,7.366165e-83
149,140,4.813023e-83
149,141,4.205133e-83
149,142,2.660238e-83
149,143,8.562671e-84
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,1.322802e-83
149,150,2.458707e-83
149,151,8.187301e-84
149,152,1.346128e-83
149,153,1.412400e-83
149,154,1.037196e-83
149,155,5.715414e-84
150,0,8.566918e-83
150,1,6.667118e-83
150,2,6.216313e-83
150,3,5.739991e-83
150,4,5.609053e-83
150,5,2.773889e-83
150,6,2.205085e-83
150,7,1.115622e-83
150,8,2.985658e-84
150,9,1.122984e-83
150,10,-1.989356e-84
150,11,-1.062312e-84
150,12,1.443142e-82
150,13,2.794858e-82
150,14,2.756846e-82
150,15,2.532903e-82
150,16,3.008811e-82
150,17,1.767075e-82
150,18,7.581291e-83
150,19,4.945351e-83
150,20,4.921141e-83
150,21,1.735534e-83
150,22,6.531533e-84
150,23,3.977051e-84
150,24,5.491618e-83
150,25,5.218805e-82
150,26,5.513297e-82
150,27,7.130705e-82
150,28,4.883255e-82
150,29,3.487993e-82
150,30,1.796936e-82
150,31,1.383596e-82
150,32,6.407694e-83
150,33,3.392960e-83
150,34,2.068770e-83
150,35,9.264940e-84
150,36,3.785529e-82
150,37,6.652386e-82
150,38,1.066616e-81
150,39,9.865295e-82
150,40,1.073131e-81
150,41,5.407208e-82
150,42,3.558066e-82
150,43,2.124164e-82
150,44,1.114400e-82
150,45,7.537154e-83
150,46,2.266388e-83
150,47,1.598923e-83
150,48,1.254552e-83
150,49,1.524082e-81
150,50,1.340330e-81
150,51,1.572283e-81
150,52,1.275658e-81
150,53,7.903217e-82
150,54,4.920258e-82
150,55,2.376845e-82
150,56,1.481175e-82
150,57,8.644069e-83
150,58,3.217606e-83
150,59,2.503982e-83
150,60,1.386872e-81
150,61,1.658825e-81
150,62,1.758934e-81
150,63,2.094790e-81
150,64,1.451073e-81
150,65,9.802719e-82
150,66,5.983230e-82
150,67,3.125587e-82
150,68,2.271568e-82
150,69,1.078791e-82
150,70,6.247371e-83
150,71,3.759547e-83
150,72,1.000812e-81
150,73,1.981447e-81
150,74,2.467623e-81
150,75,2.403590e-81
150,76,1.909924e-81
150,77,8.654491e-82
150,78,5.682640e-82
150,79,3.907054e-82
150,80,2.674200e-82
150,81,1.328909e-82
150,82,7.816037e-83
150,83,4.996296e-83
150,84,1.633763e-81
150,85,2.951774e-81
150,86,2.891584e-81
150,87,2.579500e-81
150,88,1.723043e-81
150,89,1.162617e-81
150,90,7.092738e-82
150,91,4.862720e-82
150,92,3.239312e-82
150,93,1.822677e-82
150,94,7.896332e-83
150,95,5.474500e-83
150,96,7.183329e-83
150,97,2.390536e-81
150,98,2.476398e-81
150,99,2.363425e-81
150,100,1.385274e-81
150,101,9.766589e-82
150,102,7.564855e-82
150,103,4.692364e-82
150,104,3.565804e-82
150,105,2.184793e-82
150,106,9.671546e-83
150,107,6.445312e-83
150,108,0.000000e+00
150,109,2.329600e-82
150,110,1.909027e-81
150,111,1.734906e-81
150,112,1.340517e-81
150,113,1.001002e-81
150,114,5.833910e-82
150,115,5.521478e-82
150,116,3.415214e-82
150,117,2.497238e-82
150,118,1.056313e-82
150,119,6.854615e-83
150,120,0.000000e+00
150,121,0.000000e+00
150,122,1.982635e-82
150,123,1.000816e-81
150,124,8.384552e-82
150,125,6.535209e-82
150,126,6.032611e-82
150,127,4.757689e-82
150,128,3.722449e-82
150,129,2.289672e-82
150,130,1.106161e-82
150,131,6.778796e-83
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,3.184914e-82
150,137,6.663853e-82
150,138,4.233323e-82
150,139,3.792183e-82
150,140,3.079449e-82
150,141,2.333703e-82
150,142,1.183536e-82
150,143,6.348739e-83
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,2.458707e-83
150,150,1.297802e-82
150,151,1.372395e-82
150,152,1.058322e-82
150,153,1.011017e-82
150,154,6.598743e-83
150,155,3.775545e-83
151,0,6.474451e-83
151,1,3.966294e-83
151,2,1.763779e-84
151,3,4.905890e-83
151,4,6.267500e-83
151,5,4.548570e-83
151,6,3.064051e-83
151,7,1.072947e-83
151,8,-1.152351e-83
151,9,1.397210e-83
151,10,-1.267434e-83
151,11,-7.315498e-84
151,12,-2.530912e-82
151,13,7.904919e-83
151,14,1.305358e-82
151,15,2.016436e-82
151,16,4.709786e-82
151,17,3.053206e-82
151,18,8.660468e-83
151,19,3.980218e-83
151,20,7.288281e-83
151,21,1.065917e-83
151,22,-2.902914e-84
151,23,2.246524e-84
151,24,-1.683540e-81
151,25,-1.057617e-82
151,26,5.516445e-83
151,27,8.404392e-82
151,28,7.496010e-82
151,29,5.537813e-82
151,30,2.391720e-82
151,31,1.644418e-82
151,32,5.729128e-83
151,33,1.154123e-83
151,34,1.617205e-83
151,35,8.704624e-84
151,36,-1.958332e-81
151,37,-8.288172e-82
151,38,6.392859e-82
151,39,7.937165e-82
151,40,1.761675e-81
151,41,8.383368e-82
151,42,5.389118e-82
151,43,2.977414e-82
151,44,9.274748e-83
151,45,7.528644e-83
151,46,-7.657563e-84
151,47,1.609633e-83
151,48,-4.257897e-81
151,49,6.298474e-82
151,50,4.044676e-82
151,51,2.106467e-81
151,52,2.099392e-81
151,53,1.352662e-81
151,54,7.302411e-82
151,55,2.112132e-82
151,56,1.235482e-82
151,57,5.953447e-83
151,58,-1.334137e-83
151,59,3.130690e-83
151,60,-1.133023e-81
151,61,2.397371e-82
151,62,1.203578e-81
151,63,3.112360e-81
151,64,2.453819e-81
151,65,1.754685e-81
151,66,9.921014e-82
151,67,3.270493e-82
151,68,3.042644e-82
151,69,6.795892e-83
151,70,4.130803e-83
151,71,5.289330e-83
151,72,-3.055813e-81
151,73,5.242003e-82
151,74,2.889164e-81
151,75,3.691819e-81
151,76,3.578116e-81
151,77,1.278787e-81
151,78,7.517710e-82
151,79,4.733775e-82
151,80,3.473956e-82
151,81,1.134742e-82
151,82,7.144216e-83
151,83,8.108211e-83
151,84,1.268155e-81
151,85,2.975133e-81
151,86,3.945937e-81
151,87,4.346646e-81
151,88,3.030945e-81
151,89,2.024083e-81
151,90,1.047910e-81
151,91,6.470750e-82
151,92,4.392952e-82
151,93,2.328498e-82
151,94,6.138083e-83
151,95,8.701168e-83
151,96,9.585675e-83
151,97,3.553904e-81
151,98,3.663633e-81
151,99,4.282928e-81
151,100,2.312731e-81
151,101,1.552841e-81
151,102,1.197353e-81
151,103,5.704482e-82
151,104,5.084782e-82
151,105,2.974766e-82
151,106,1.008424e-82
151,107,1.055946e-82
151,108,0.000000e+00
151,109,4.156306e-82
151,110,3.188095e-81
151,111,3.049582e-81
151,112,2.255587e-81
151,113,1.686124e-81
151,114,8.234135e-82
151,115,7.821656e-82
151,116,4.941495e-82
151,117,3.755584e-82
151,118,1.288238e-82
151,119,1.155207e-82
151,120,0.000000e+00
151,121,0.000000e+00
151,122,3.717920e-82
151,123,1.921341e-81
151,124,1.510012e-81
151,125,1.051093e-81
151,126,9.039437e-82
151,127,6.837939e-82
151,128,5.740520e-82
151,129,3.416581e-82
151,130,1.354673e-82
151,131,1.171117e-82
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,6.035483e-82
151,137,1.148602e-81
151,138,6.500092e-82
151,139,6.521188e-82
151,140,5.313958e-82
151,141,3.881465e-82
151,142,1.786285e-82
151,143,1.143899e-82
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,8.187301e-84
151,150,1.372395e-82
151,151,3.001462e-82
151,152,1.996489e-82
151,153,1.808696e-82
151,154,1.148474e-82
151,155,6.628104e-83
152,0,1.121520e-82
152,1,8.948838e-83
152,2,7.030235e-83
152,3,8.056117e-83
152,4,8.042653e-83
152,5,4.263157e-83
152,6,3.426345e-83
152,7,1.500451e-83
152,8,9.393183e-85
152,9,1.615957e-83
152,10,-5.500253e-84
152,11,-3.312538e-84
152,12,1.034237e-82
152,13,3.466919e-82
152,14,3.567187e-82
152,15,3.487550e-82
152,16,4.717353e-82
152,17,2.812091e-82
152,18,1.103827e-82
152,19,6.535951e-83
152,20,7.324170e-83
152,21,2.315420e-83
152,22,6.964031e-84
152,23,5.095874e-84
152,24,-3.499343e-82
152,25,5.903617e-82
152,26,6.676722e-82
152,27,1.041676e-81
152,28,7.567509e-82
152,29,5.442209e-82
152,30,2.651848e-82
152,31,2.013900e-82
152,32,8.950941e-83
152,33,4.129041e-83
152,34,2.750900e-83
152,35,1.282785e-83
152,36,-2.936450e-83
152,37,5.655316e-82
152,38,1.404867e-81
152,39,1.359205e-81
152,40,1.689469e-81
152,41,8.355580e-82
152,42,5.432130e-82
152,43,3.116750e-82
152,44,1.505306e-82
152,45,1.068946e-82
152,46,2.447136e-83
152,47,2.221071e-83
152,48,-1.098252e-81
152,49,1.939970e-81
152,50,1.680225e-81
152,51,2.353926e-81
152,52,2.001526e-81
152,53,1.256299e-81
152,54,7.488268e-82
152,55,3.233806e-82
152,56,1.991667e-82
152,57,1.139905e-82
152,58,3.381675e-83
152,59,3.702624e-83
152,60,1.329558e-81
152,61,2.020422e-81
152,62,2.337047e-81
152,63,3.215183e-81
152,64,2.299447e-81
152,65,1.563367e-81
152,66,9.269288e-82
152,67,4.366353e-82
152,68,3.332932e-82
152,69,1.392046e-82
152,70,8.038367e-83
152,71,5.698917e-83
152,72,2.928412e-82
152,73,2.434007e-81
152,74,3.614878e-81
152,75,3.740183e-81
152,76,3.110409e-81
152,77,1.312451e-81
152,78,8.230733e-82
152,79,5.563794e-82
152,80,3.923024e-82
152,81,1.779880e-82
152,82,1.060428e-82
152,83,7.788311e-83
152,84,2.247100e-81
152,85,4.173026e-81
152,86,4.313927e-81
152,87,4.077244e-81
152,88,2.749425e-81
152,89,1.839101e-81
152,90,1.071856e-81
152,91,7.097526e-82
152,92,4.754497e-82
152,93,2.655537e-82
152,94,1.053074e-82
152,95,8.447751e-83
152,96,1.113953e-82
152,97,3.684696e-81
152,98,3.771453e-81
152,99,3.782039e-81
152,100,2.166781e-81
152,101,1.491529e-81
152,102,1.158944e-81
152,103,6.686851e-82
152,104,5.294852e-82
152,105,3.202085e-82
152,106,1.344801e-82
152,107,1.005268e-82
152,108,0.000000e+00
152,109,3.753512e-82
152,110,3.034421e-81
152,111,2.765971e-81
152,112,2.053490e-81
152,113,1.538638e-81
152,114,8.656182e-82
152,115,8.105888e-82
152,116,5.110190e-82
152,117,3.730109e-82
152,118,1.496108e-82
152,119,1.075457e-82
152,120,0.000000e+00
152,121,0.000000e+00
152,122,3.180268e-82
152,123,1.654731e-81
152,124,1.375671e-81
152,125,1.024732e-81
152,126,8.982223e-82
152,127,6.898057e-82
152,128,5.492336e-82
152,129,3.418655e-82
152,130,1.563495e-82
152,131,1.063843e-82
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,5.291662e-82
152,137,9.554565e-82
152,138,6.011283e-82
152,139,5.938189e-82
152,140,4.703290e-82
152,141,3.505867e-82
152,142,1.761463e-82
152,143,1.004453e-82
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.346128e-83
152,150,1.058322e-82
152,151,1.996489e-82
152,152,1.899564e-82
152,153,1.551995e-82
152,154,1.008921e-82
152,155,5.818532e-83
153,0,1.176971e-82
153,1,9.321327e-83
153,2,8.195990e-83
153,3,8.186393e-83
153,4,8.049902e-83
153,5,4.120484e-83
153,6,3.202589e-83
153,7,1.528378e-83
153,8,2.601062e-84
153,9,1.592048e-83
153,10,-3.722071e-84
153,11,-2.081591e-84
153,12,1.676366e-82
153,13,3.799343e-82
153,14,3.836471e-82
153,15,3.565790e-82
153,16,4.457561e-82
153,17,2.623655e-82
153,18,1.057480e-82
153,19,6.793325e-83
153,20,7.076528e-83
153,21,2.355729e-83
153,22,8.368344e-84
153,23,5.381509e-84
153,24,-7.329433e-83
153,25,6.945530e-82
153,26,7.456208e-82
153,27,1.027339e-81
153,28,7.209748e-82
153,29,5.126009e-82
153,30,2.560361e-82
153,31,1.970599e-82
153,32,8.862905e-83
153,33,4.488612e-83
153,34,2.856627e-83
153,35,1.318411e-83
153,36,3.305544e-82
153,37,8.030837e-82
153,38,1.482223e-81
153,39,1.388575e-81
153,40,1.589084e-81
153,41,7.871670e-82
153,42,5.171195e-82
153,43,3.039371e-82
153,44,1.542026e-82
153,45,1.060728e-82
153,46,2.912969e-83
153,47,2.259388e-83
153,48,-4.033335e-82
153,49,2.103688e-81
153,50,1.821842e-81
153,51,2.283210e-81
153,52,1.888380e-81
153,53,1.165337e-81
153,54,7.106027e-82
153,55,3.269288e-82
153,56,2.016493e-82
153,57,1.179715e-82
153,58,4.021949e-83
153,59,3.637372e-83
153,60,1.698007e-81
153,61,2.233144e-81
153,62,2.418998e-81
153,63,3.072175e-81
153,64,2.151434e-81
153,65,1.447770e-81
153,66,8.743312e-82
153,67,4.327099e-82
153,68,3.227600e-82
153,69,1.456883e-82
153,70,8.369918e-83
153,71,5.528908e-83
153,72,9.566511e-82
153,73,2.671672e-81
153,74,3.543267e-81
153,75,3.547868e-81
153,76,2.871593e-81
153,77,1.244832e-81
153,78,7.988901e-82
153,79,5.456934e-82
153,80,3.791130e-82
153,81,1.817476e-82
153,82,1.066852e-82
153,83,7.338560e-83
153,84,2.321317e-81
153,85,4.173010e-81
153,86,4.169847e-81
153,87,3.809664e-81
153,88,2.562620e-81
153,89,1.707127e-81
153,90,1.013048e-81
153,91,6.813370e-82
153,92,4.558475e-82
153,93,2.584820e-82
153,94,1.060491e-82
153,95,7.969091e-83
153,96,1.061342e-82
153,97,3.503961e-81
153,98,3.593114e-81
153,99,3.482024e-81
153,100,2.028702e-81
153,101,1.404007e-81
153,102,1.079811e-81
153,103,6.546678e-82
153,104,5.069963e-82
153,105,3.078817e-82
153,106,1.321822e-82
153,107,9.378882e-83
153,108,0.000000e+00
153,109,3.426178e-82
153,110,2.827974e-81
153,111,2.581305e-81
153,112,1.925620e-81
153,113,1.429021e-81
153,114,8.228088e-82
153,115,7.713469e-82
153,116,4.858873e-82
153,117,3.542467e-82
153,118,1.473131e-82
153,119,1.005777e-82
153,120,0.000000e+00
153,121,0.000000e+00
153,122,2.950819e-82
153,123,1.523620e-81
153,124,1.287061e-81
153,125,9.718179e-82
153,126,8.582603e-82
153,127,6.642384e-82
153,128,5.207162e-82
153,129,3.192833e-82
153,130,1.532473e-82
153,131,9.907564e-83
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,4.843328e-82
153,137,8.829474e-82
153,138,5.881091e-82
153,139,5.635841e-82
153,140,4.370934e-82
153,141,3.318861e-82
153,142,1.654333e-82
153,143,9.321836e-83
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,1.412400e-83
153,150,1.011017e-82
153,151,1.808696e-82
153,152,1.551995e-82
153,153,1.615046e-82
153,154,9.331566e-83
153,155,5.449657e-83
154,0,9.001519e-83
154,1,7.354446e-83
154,2,7.022051e-83
154,3,6.229981e-83
154,4,5.794637e-83
154,5,2.802033e-83
154,6,2.287710e-83
154,7,1.105281e-83
154,8,4.119096e-84
154,9,1.141311e-83
154,10,-1.245519e-84
154,11,-7.165223e-85
154,12,1.832216e-82
154,13,3.115182e-82
154,14,3.073135e-82
154,15,2.734769e-82
154,16,3.034932e-82
154,17,1.754838e-82
154,18,7.721186e-83
154,19,5.142201e-83
154,20,4.854082e-83
154,21,1.855814e-83
154,22,7.687178e-84
154,23,4.340143e-84
154,24,2.003765e-82
154,25,6.063569e-82
154,26,6.263189e-82
154,27,7.452528e-82
154,28,4.962634e-82
154,29,3.512948e-82
154,30,1.806654e-82
154,31,1.418336e-82
154,32,6.705902e-83
154,33,3.677127e-83
154,34,2.166375e-83
154,35,9.789381e-84
154,36,5.829764e-82
154,37,8.198154e-82
154,38,1.164504e-81
154,39,1.060127e-81
154,40,1.075189e-81
154,41,5.399269e-82
154,42,3.525983e-82
154,43,2.102752e-82
154,44,1.163238e-82
154,45,7.892910e-83
154,46,2.577386e-83
154,47,1.658750e-83
154,48,3.179060e-82
154,49,1.689849e-81
154,50,1.502058e-81
154,51,1.609888e-81
154,52,1.279321e-81
154,53,7.809209e-82
154,54,4.890409e-82
154,55,2.434724e-82
154,56,1.540412e-82
154,57,9.082386e-83
154,58,3.593037e-83
154,59,2.599104e-83
154,60,1.630636e-81
154,61,1.870959e-81
154,62,1.878273e-81
154,63,2.132452e-81
154,64,1.450818e-81
154,65,9.564707e-82
154,66,5.871741e-82
154,67,3.199246e-82
154,68,2.275495e-82
154,69,1.134254e-82
154,70,6.464510e-83
154,71,3.852921e-83
154,72,1.295304e-81
154,73,2.196463e-81
154,74,2.575738e-81
154,75,2.445092e-81
154,76,1.879135e-81
154,77,8.597162e-82
154,78,5.623572e-82
154,79,3.912106e-82
154,80,2.672545e-82
154,81,1.367357e-82
154,82,7.943286e-83
154,83,4.947962e-83
154,84,1.758729e-81
154,85,3.081639e-81
154,86,2.936386e-81
154,87,2.559754e-81
154,88,1.698273e-81
154,89,1.133972e-81
154,90,6.973671e-82
154,91,4.794542e-82
154,92,3.198847e-82
154,93,1.835988e-82
154,94,8.123211e-83
154,95,5.404607e-83
154,96,7.503976e-83
154,97,2.433499e-81
154,98,2.482459e-81
154,99,2.293460e-81
154,100,1.366787e-81
154,101,9.485354e-82
154,102,7.322682e-82
154,103,4.658841e-82
154,104,3.499251e-82
154,105,2.156481e-82
154,106,9.727149e-83
154,107,6.326140e-83
154,108,0.000000e+00
154,109,2.279147e-82
154,110,1.899565e-81
154,111,1.711735e-81
154,112,1.278217e-81
154,113,9.494377e-82
154,114,5.680778e-82
154,115,5.306456e-82
154,116,3.334751e-82
154,117,2.410463e-82
154,118,1.045858e-82
154,119,6.706158e-83
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.903704e-82
154,123,9.875848e-82
154,124,8.505819e-82
154,125,6.563968e-82
154,126,5.794311e-82
154,127,4.549779e-82
154,128,3.550673e-82
154,129,2.187044e-82
154,130,1.061723e-82
154,131,6.570772e-83
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.121536e-82
154,137,5.604943e-82
154,138,3.930205e-82
154,139,3.786753e-82
154,140,2.883918e-82
154,141,2.185857e-82
154,142,1.120736e-82
154,143,6.030073e-83
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,1.037196e-83
154,150,6.598743e-83
154,151,1.148474e-82
154,152,1.008921e-82
154,153,9.331566e-83
154,154,6.479001e-83
154,155,3.530920e-83
155,0,5.061483e-83
155,1,4.210259e-83
155,2,4.177677e-83
155,3,3.652320e-83
155,4,3.490551e-83
155,5,1.687731e-83
155,6,1.295488e-83
155,7,6.648795e-84
155,8,2.246276e-84
155,9,6.731144e-84
155,10,-6.556239e-85
155,11,-2.519156e-85
155,12,1.014068e-82
155,13,1.837392e-82
155,14,1.838393e-82
155,15,1.614555e-82
155,16,1.795720e-82
155,17,1.038380e-82
155,18,4.416652e-83
155,19,3.081223e-83
155,20,2.909148e-83
155,21,1.067404e-83
155,22,4.429673e-84
155,23,2.678962e-84
155,24,1.161331e-82
155,25,3.606601e-82
155,26,3.728991e-82
155,27,4.435557e-82
155,28,2.932606e-82
155,29,2.069125e-82
155,30,1.071687e-82
155,31,8.409734e-83
155,32,3.867967e-83
155,33,2.149561e-83
155,34,1.301917e-83
155,35,6.212458e-84
155,36,3.389418e-82
155,37,4.880103e-82
155,38,6.931508e-82
155,39,6.267009e-82
155,40,6.386587e-82
155,41,3.184576e-82
155,42,2.087609e-82
155,43,1.260968e-82
155,44,6.915751e-83
155,45,4.646480e-83
155,46,1.540056e-83
155,47,1.047015e-83
155,48,1.978013e-82
155,49,1.007662e-81
155,50,8.885835e-82
155,51,9.550502e-82
155,52,7.558365e-82
155,53,4.603318e-82
155,54,2.899736e-82
155,55,1.433917e-82
155,56,8.983901e-83
155,57,5.374507e-83
155,58,2.106368e-83
155,59,1.588723e-83
155,60,9.444502e-82
155,61,1.104726e-81
155,62,1.114484e-81
155,63,1.261126e-81
155,64,8.583022e-82
155,65,5.630452e-82
155,66,3.493008e-82
155,67,1.892555e-82
155,68,1.347125e-82
155,69,6.777882e-83
155,70,3.816960e-83
155,71,2.364308e-83
155,72,7.647101e-82
155,73,1.296965e-81
155,74,1.516652e-81
155,75,1.445326e-81
155,76,1.114498e-81
155,77,5.044682e-82
155,78,3.326965e-82
155,79,2.307198e-82
155,80,1.574263e-82
155,81,8.101635e-83
155,82,4.652877e-83
155,83,3.009977e-83
155,84,1.043229e-81
155,85,1.807982e-81
155,86,1.736834e-81
155,87,1.508308e-81
155,88,1.005589e-81
155,89,6.667350e-82
155,90,4.068868e-82
155,91,2.795166e-82
155,92,1.873957e-82
155,93,1.088782e-82
155,94,4.712218e-83
155,95,3.274706e-83
155,96,4.233693e-83
155,97,1.421133e-81
155,98,1.459109e-81
155,99,1.345988e-81
155,100,8.019825e-82
155,101,5.554737e-82
155,102,4.241713e-82
155,103,2.732717e-82
155,104,2.043381e-82
155,105,1.258809e-82
155,106,5.639274e-83
155,107,3.814903e-83
155,108,0.000000e+00
155,109,1.312630e-82
155,110,1.102587e-81
155,111,1.004191e-81
155,112,7.483643e-82
155,113,5.527899e-82
155,114,3.307777e-82
155,115,3.071438e-82
155,116,1.943571e-82
155,117,1.406407e-82
155,118,6.104463e-83
155,119,4.044201e-83
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.115218e-82
155,123,5.765629e-82
155,124,4.946986e-82
155,125,3.796570e-82
155,126,3.373749e-82
155,127,2.637172e-82
155,128,2.065841e-82
155,129,1.291284e-82
155,130,6.262523e-83
155,131,3.906981e-83
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,1.795907e-82
155,137,3.230561e-82
155,138,2.262696e-82
155,139,2.186154e-82
155,140,1.686960e-82
155,141,1.284187e-82
155,142,6.534167e-83
155,143,3.696563e-83
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,5.715414e-84
155,150,3.775545e-83
155,151,6.628104e-83
155,152,5.818532e-83
155,153,5.449657e-83
155,154,3.530920e-83
155,155,2.297985e-83


==> anc/data_release/cov_fullUncertainty_pzmu_CCInclusive.txt <==
1,1,1.125515e-79
1,2,1.074595e-79
1,3,8.914578e-80
1,4,4.849003e-80
1,5,2.772771e-80
1,6,1.986427e-80
1,7,2.095483e-80
1,8,1.867064e-80
1,9,1.224784e-80
1,10,9.288321e-81
1,11,6.597679e-81
1,12,1.829807e-81
2,1,1.074595e-79
2,2,1.238229e-79
2,3,1.114473e-79
2,4,7.787734e-80
2,5,5.095254e-80
2,6,3.562126e-80
2,7,3.130663e-80
2,8,2.689763e-80
2,9,1.857970e-80
2,10,1.358108e-80
2,11,8.594179e-81
2,12,3.368272e-81
3,1,8.914578e-80
3,2,1.114473e-79
3,3,1.104953e-79
3,4,8.382716e-80
3,5,5.762701e-80
3,6,4.016377e-80
3,7,3.309892e-80
3,8,2.804493e-80
3,9,1.978565e-80
3,10,1.426378e-80
3,11,8.569970e-81
3,12,3.835038e-81
4,1,4.849003e-80
4,2,7.787734e-80
4,3,8.382716e-80
4,4,7.790785e-80
4,5,5.530790e-80
4,6,3.829776e-80
4,7,2.919842e-80
4,8,2.428203e-80
4,9,1.763706e-80
4,10,1.247715e-80
4,11,6.930650e-81
4,12,3.711609e-81
5,1,2.772771e-80
5,2,5.095254e-80
5,3,5.762701e-80
5,4,5.530790e-80
5,5,4.216938e-80
5,6,2.830999e-80
5,7,2.095926e-80
5,8,1.748396e-80
5,9,1.281404e-80
5,10,9.021960e-81
5,11,4.873870e-81
5,12,2.765259e-81
6,1,1.986427e-80
6,2,3.562126e-80
6,3,4.016377e-80
6,4,3.829776e-80
6,5,2.830999e-80
6,6,2.097270e-80
6,7,1.534088e-80
6,8,1.267327e-80
6,9,9.302955e-81
6,10,6.552625e-81
6,11,3.565869e-81
6,12,1.990021e-81
7,1,2.095483e-80
7,2,3.130663e-80
7,3,3.309892e-80
7,4,2.919842e-80
7,5,2.095926e-80
7,6,1.534088e-80
7,7,1.276138e-80
7,8,1.010975e-80
7,9,7.311912e-81
7,10,5.218193e-81
7,11,2.945443e-81
7,12,1.512565e-81
8,1,1.867064e-80
8,2,2.689763e-80
8,3,2.804493e-80
8,4,2.428203e-80
8,5,1.748396e-80
8,6,1.267327e-80
8,7,1.010975e-80
8,8,8.765717e-81
8,9,6.096286e-81
8,10,4.372763e-81
8,11,2.492389e-81
8,12,1.253894e-81
9,1,1.224784e-80
9,2,1.857970e-80
9,3,1.978565e-80
9,4,1.763706e-80
9,5,1.281404e-80
9,6,9.302955e-81
9,7,7.311912e-81
9,8,6.096286e-81
9,9,4.485540e-81
9,10,3.128605e-81
9,11,1.769522e-81
9,12,9.177473e-82
10,1,9.288321e-81
10,2,1.358108e-80
10,3,1.426378e-80
10,4,1.247715e-80
10,5,9.021960e-81
10,6,6.552625e-81
10,7,5.218193e-81
10,8,4.372763e-81
10,9,3.128605e-81
10,10,2.302908e-81
10,11,1.268716e-81
10,12,6.500037e-82
11,1,6.597679e-81
11,2,8.594179e-81
11,3,8.569970e-81
11,4,6.930650e-81
11,5,4.873870e-81
11,6,3.565869e-81
11,7,2.945443e-81
11,8,2.492389e-81
11,9,1.769522e-81
11,10,1.268716e-81
11,11,7.576801e-82
11,12,3.501923e-82
12,1,1.829807e-81
12,2,3.368272e-81
12,3,3.835038e-81
12,4,3.711609e-81
12,5,2.765259e-81
12,6,1.990021e-81
12,7,1.512565e-81
12,8,1.253894e-81
12,9,9.177473e-82
12,10,6.500037e-82
12,11,3.501923e-82
12,12,2.117999e-82


==> anc/data_release/cov_statonly_ptmu_CCInclusive.txt <==
1,1,5.443158e-80
1,2,-6.266966e-82
1,3,-4.544907e-83
1,4,5.383207e-83
1,5,1.225224e-83
1,6,6.422631e-84
1,7,1.014674e-84
1,8,-4.966929e-84
1,9,-1.979263e-84
1,10,-3.357515e-84
1,11,-1.409763e-84
1,12,-1.398971e-84
1,13,-7.875103e-85
2,1,-6.266966e-82
2,2,1.050111e-79
2,3,-1.281704e-81
2,4,-7.695135e-83
2,5,9.712735e-83
2,6,2.137494e-83
2,7,3.054069e-83
2,8,-1.135718e-83
2,9,-4.446252e-84
2,10,-1.603841e-84
2,11,-3.875329e-84
2,12,-4.637714e-84
2,13,-2.246358e-84
3,1,-4.544907e-83
3,2,-1.281704e-81
3,3,9.969536e-80
3,4,-3.082472e-81
3,5,-3.259278e-82
3,6,1.803221e-82
3,7,-3.902635e-83
3,8,2.018977e-83
3,9,-1.121192e-83
3,10,-9.142918e-84
3,11,-6.980276e-84
3,12,-9.567345e-84
3,13,-3.243129e-84
4,1,5.383207e-83
4,2,-7.695135e-83
4,3,-3.082472e-81
4,4,1.598470e-79
4,5,-6.589983e-81
4,6,-1.253105e-81
4,7,6.173911e-82
4,8,-6.803101e-83
4,9,2.318461e-83
4,10,-6.395487e-84
4,11,-1.432291e-83
4,12,-1.332993e-83
4,13,-3.958280e-84
5,1,1.225224e-83
5,2,9.712735e-83
5,3,-3.259278e-82
5,4,-6.589983e-81
5,5,1.687282e-79
5,6,-9.249944e-81
5,7,-2.728004e-81
5,8,5.210804e-82
5,9,-1.624484e-83
5,10,-1.631121e-84
5,11,-2.510416e-83
5,12,-1.551229e-83
5,13,-6.302347e-84
6,1,6.422631e-84
6,2,2.137494e-83
6,3,1.803221e-82
6,4,-1.253105e-81
6,5,-9.249944e-81
6,6,9.274111e-80
6,7,-1.179679e-80
6,8,-2.097628e-81
6,9,6.836682e-82
6,10,-7.528245e-84
6,11,-2.542938e-83
6,12,-2.126238e-83
6,13,-1.030773e-83
7,1,1.014674e-84
7,2,3.054069e-83
7,3,-3.902635e-83
7,4,6.173911e-82
7,5,-2.728004e-81
7,6,-1.179679e-80
7,7,7.791526e-80
7,8,-1.057823e-80
7,9,-1.587927e-81
7,10,7.160249e-82
7,11,2.022225e-83
7,12,-5.168236e-83
7,13,-2.283371e-83
8,1,-4.966929e-84
8,2,-1.135718e-83
8,3,2.018977e-83
8,4,-6.803101e-83
8,5,5.210804e-82
8,6,-2.097628e-81
8,7,-1.057823e-80
8,8,2.617832e-80
8,9,-5.701314e-81
8,10,-1.540681e-81
8,11,2.411886e-82
8,12,-1.548420e-83
8,13,-4.815275e-83
9,1,-1.979263e-84
9,2,-4.446252e-84
9,3,-1.121192e-83
9,4,2.318461e-83
9,5,-1.624484e-83
9,6,6.836682e-82
9,7,-1.587927e-81
9,8,-5.701314e-81
9,9,2.189232e-80
9,10,-3.720078e-81
9,11,-1.691311e-81
9,12,1.330901e-82
9,13,-2.267010e-83
10,1,-3.357515e-84
10,2,-1.603841e-84
10,3,-9.142918e-84
10,4,-6.395487e-84
10,5,-1.631121e-84
10,6,-7.528245e-84
10,7,7.160249e-82
10,8,-1.540681e-81
10,9,-3.720078e-81
10,10,1.578755e-80
10,11,-1.690292e-81
10,12,-1.311068e-81
10,13,2.710706e-83
11,1,-1.409763e-84
11,2,-3.875329e-84
11,3,-6.980276e-84
11,4,-1.432291e-83
11,5,-2.510416e-83
11,6,-2.542938e-83
11,7,2.022225e-83
11,8,2.411886e-82
11,9,-1.691311e-81
11,10,-1.690292e-81
11,11,5.929577e-81
11,12,-6.392140e-82
11,13,-2.264044e-82
12,1,-1.398971e-84
12,2,-4.637714e-84
12,3,-9.567345e-84
12,4,-1.332993e-83
12,5,-1.551229e-83
12,6,-2.126238e-83
12,7,-5.168236e-83
12,8,-1.548420e-83
12,9,1.330901e-82
12,10,-1.311068e-81
12,11,-6.392140e-82
12,12,4.143866e-81
12,13,-2.314194e-82
13,1,-7.875103e-85
13,2,-2.246358e-84
13,3,-3.243129e-84
13,4,-3.958280e-84
13,5,-6.302347e-84
13,6,-1.030773e-83
13,7,-2.283371e-83
13,8,-4.815275e-83
13,9,-2.267010e-83
13,10,2.710706e-83
13,11,-2.264044e-82
13,12,-2.314194e-82
13,13,3.145169e-82


==> anc/data_release/cov_statonly_ptpl_2D_CCInclusive.txt <==
0,0,1.931749e-81
0,1,4.348121e-82
0,2,6.311021e-82
0,3,4.080747e-82
0,4,3.276970e-82
0,5,9.232820e-83
0,6,9.414742e-83
0,7,6.182726e-83
0,8,7.321710e-83
0,9,5.460268e-83
0,10,3.310216e-83
0,11,1.964499e-83
0,12,2.340294e-81
0,13,2.549534e-81
0,14,2.359806e-81
0,15,1.730180e-81
0,16,1.036055e-81
0,17,5.229671e-82
0,18,3.810338e-82
0,19,3.114031e-82
0,20,1.862456e-82
0,21,1.294350e-82
0,22,7.736227e-83
0,23,2.982495e-83
0,24,7.373106e-81
0,25,5.429634e-81
0,26,4.996928e-81
0,27,3.344679e-81
0,28,1.618653e-81
0,29,1.031751e-81
0,30,6.600791e-82
0,31,5.911678e-82
0,32,3.555851e-82
0,33,2.567072e-82
0,34,1.241592e-82
0,35,4.673569e-83
0,36,1.100400e-80
0,37,9.386532e-81
0,38,7.353910e-81
0,39,5.955802e-81
0,40,2.960372e-81
0,41,1.602974e-81
0,42,1.044979e-81
0,43,7.255322e-82
0,44,6.261067e-82
0,45,3.824001e-82
0,46,2.333006e-82
0,47,7.404587e-83
0,48,1.577426e-80
0,49,1.112408e-80
0,50,1.040289e-80
0,51,5.911598e-81
0,52,3.308011e-81
0,53,1.750755e-81
0,54,1.381540e-81
0,55,1.160614e-81
0,56,7.434806e-82
0,57,4.776818e-82
0,58,3.125097e-82
0,59,9.066927e-83
0,60,1.576909e-80
0,61,1.361343e-80
0,62,1.070921e-80
0,63,6.673645e-81
0,64,3.435260e-81
0,65,1.838957e-81
0,66,1.315483e-81
0,67,1.383345e-81
0,68,7.597700e-82
0,69,6.432273e-82
0,70,3.543540e-82
0,71,1.176022e-82
0,72,1.939939e-80
0,73,1.545031e-80
0,74,1.100226e-80
0,75,7.414862e-81
0,76,3.327948e-81
0,77,2.518813e-81
0,78,1.892990e-81
0,79,1.510237e-81
0,80,9.258330e-82
0,81,6.830992e-82
0,82,3.771083e-82
0,83,1.167582e-82
0,84,9.587830e-81
0,85,1.444135e-80
0,86,1.034486e-80
0,87,6.174138e-81
0,88,3.552919e-81
0,89,2.252623e-81
0,90,1.898184e-81
0,91,1.527879e-81
0,92,1.009845e-81
0,93,6.387924e-82
0,94,4.096604e-82
0,95,1.188792e-82
0,96,2.290712e-82
0,97,7.024165e-81
0,98,7.161521e-81
0,99,3.882981e-81
0,100,3.075994e-81
0,101,2.124091e-81
0,102,1.550681e-81
0,103,1.607118e-81
0,104,9.683204e-82
0,105,6.163997e-82
0,106,3.826737e-82
0,107,1.210795e-82
0,108,0.000000e+00
0,109,3.793384e-82
0,110,4.012499e-81
0,111,3.162058e-81
0,112,2.512066e-81
0,113,1.704881e-81
0,114,1.535204e-81
0,115,1.396205e-81
0,116,8.653421e-82
0,117,5.592463e-82
0,118,3.504199e-82
0,119,1.105641e-82
0,120,0.000000e+00
0,121,0.000000e+00
0,122,2.921377e-82
0,123,1.223762e-81
0,124,1.435383e-81
0,125,1.317695e-81
0,126,1.253211e-81
0,127,1.054015e-81
0,128,7.678228e-82
0,129,5.001961e-82
0,130,3.367313e-82
0,131,9.182325e-83
0,132,0.000000e+00
0,133,0.000000e+00
0,134,0.000000e+00
0,135,0.000000e+00
0,136,3.147234e-82
0,137,4.433908e-82
0,138,8.203406e-82
0,139,6.910058e-82
0,140,3.952318e-82
0,141,3.690340e-82
0,142,2.404478e-82
0,143,7.136873e-83
0,144,0.000000e+00
0,145,0.000000e+00
0,146,0.000000e+00
0,147,0.000000e+00
0,148,0.000000e+00
0,149,3.624260e-83
0,150,8.566918e-83
0,151,6.474451e-83
0,152,1.121520e-82
0,153,1.176971e-82
0,154,9.001519e-83
0,155,5.061483e-83
1,0,4.348121e-82
1,1,1.362678e-81
1,2,4.361197e-82
1,3,3.521493e-82
1,4,2.958698e-82
1,5,8.943709e-83
1,6,9.492589e-83
1,7,6.009475e-83
1,8,6.993467e-83
1,9,4.931960e-83
1,10,3.108874e-83
1,11,1.804434e-83
1,12,2.367712e-81
1,13,2.012403e-81
1,14,2.087179e-81
1,15,1.633583e-81
1,16,1.013455e-81
1,17,4.364088e-82
1,18,3.409626e-82
1,19,2.942036e-82
1,20,1.646821e-82
1,21,1.139742e-82
1,22,7.370703e-83
1,23,2.674294e-83
1,24,6.520403e-81
1,25,4.905771e-81
1,26,4.593270e-81
1,27,3.052980e-81
1,28,1.446619e-81
1,29,9.334361e-82
1,30,6.027899e-82
1,31,5.476986e-82
1,32,3.187461e-82
1,33,2.271083e-82
1,34,1.103702e-82
1,35,4.491477e-83
1,36,9.913447e-81
1,37,8.546757e-81
1,38,6.686824e-81
1,39,5.448458e-81
1,40,2.707975e-81
1,41,1.454478e-81
1,42,9.781902e-82
1,43,6.594789e-82
1,44,5.662161e-82
1,45,3.585580e-82
1,46,2.129085e-82
1,47,6.835439e-83
1,48,1.421222e-80
1,49,9.928505e-81
1,50,9.303831e-81
1,51,5.276225e-81
1,52,2.910684e-81
1,53,1.517444e-81
1,54,1.279762e-81
1,55,1.050771e-81
1,56,6.655400e-82
1,57,4.331698e-82
1,58,2.839772e-82
1,59,8.359716e-83
1,60,1.416108e-80
1,61,1.238485e-80
1,62,9.652344e-81
1,63,5.948647e-81
1,64,3.069755e-81
1,65,1.621310e-81
1,66,1.201011e-81
1,67,1.227701e-81
1,68,6.705526e-82
1,69,5.767448e-82
1,70,3.194722e-82
1,71,1.060765e-82
1,72,1.761576e-80
1,73,1.406813e-80
1,74,9.955450e-81
1,75,6.774872e-81
1,76,3.004041e-81
1,77,2.285352e-81
1,78,1.670135e-81
1,79,1.330377e-81
1,80,8.595724e-82
1,81,6.121457e-82
1,82,3.417290e-82
1,83,1.101983e-82
1,84,8.673783e-81
1,85,1.314837e-80
1,86,9.317424e-81
1,87,5.530795e-81
1,88,3.222189e-81
1,89,2.003067e-81
1,90,1.741777e-81
1,91,1.388809e-81
1,92,9.207031e-82
1,93,5.805794e-82
1,94,3.764322e-82
1,95,1.136359e-82
1,96,1.892576e-82
1,97,6.381681e-81
1,98,6.518500e-81
1,99,3.433738e-81
1,100,2.723854e-81
1,101,1.910950e-81
1,102,1.417835e-81
1,103,1.444580e-81
1,104,8.496418e-82
1,105,5.697140e-82
1,106,3.481538e-82
1,107,1.126923e-82
1,108,0.000000e+00
1,109,2.940168e-82
1,110,3.551991e-81
1,111,2.784303e-81
1,112,2.111443e-81
1,113,1.456954e-81
1,114,1.392428e-81
1,115,1.217600e-81
1,116,7.752071e-82
1,117,5.061938e-82
1,118,3.143086e-82
1,119,1.061990e-82
1,120,0.000000e+00
1,121,0.000000e+00
1,122,2.015230e-82
1,123,9.935533e-82
1,124,1.236314e-81
1,125,1.130791e-81
1,126,1.101494e-81
1,127,9.363541e-82
1,128,6.684632e-82
1,129,4.546195e-82
1,130,3.047668e-82
1,131,8.884769e-83
1,132,0.000000e+00
1,133,0.000000e+00
1,134,0.000000e+00
1,135,0.000000e+00
1,136,2.531489e-82
1,137,3.045083e-82
1,138,6.479902e-82
1,139,5.618118e-82
1,140,3.319422e-82
1,141,3.152772e-82
1,142,2.097757e-82
1,143,6.417694e-83
1,144,0.000000e+00
1,145,0.000000e+00
1,146,0.000000e+00
1,147,0.000000e+00
1,148,0.000000e+00
1,149,3.129043e-83
1,150,6.667118e-83
1,151,3.966294e-83
1,152,8.948838e-83
1,153,9.321327e-83
1,154,7.354446e-83
1,155,4.210259e-83
2,0,6.311021e-82
2,1,4.361197e-82
2,2,1.593489e-81
2,3,3.175741e-82
2,4,3.214202e-82
2,5,1.086052e-82
2,6,9.941972e-83
2,7,7.126431e-83
2,8,8.337035e-83
2,9,5.834150e-83
2,10,4.055538e-83
2,11,2.487679e-83
2,12,2.918789e-81
2,13,2.819835e-81
2,14,2.328846e-81
2,15,1.786209e-81
2,16,1.110590e-81
2,17,5.023918e-82
2,18,3.917328e-82
2,19,3.494728e-82
2,20,2.018414e-82
2,21,1.411256e-82
2,22,8.818383e-83
2,23,3.227773e-83
2,24,8.375141e-81
2,25,6.110557e-81
2,26,5.608719e-81
2,27,3.620482e-81
2,28,1.651911e-81
2,29,1.026566e-81
2,30,7.021984e-82
2,31,6.279949e-82
2,32,3.715645e-82
2,33,2.839693e-82
2,34,1.348364e-82
2,35,5.419265e-83
2,36,1.278550e-80
2,37,1.085057e-80
2,38,8.208791e-81
2,39,6.600767e-81
2,40,2.895395e-81
2,41,1.634029e-81
2,42,1.079033e-81
2,43,7.648230e-82
2,44,6.851111e-82
2,45,4.158934e-82
2,46,2.613669e-82
2,47,8.556689e-83
2,48,1.899456e-80
2,49,1.246554e-80
2,50,1.160807e-80
2,51,6.173610e-81
2,52,3.237059e-81
2,53,1.562086e-81
2,54,1.408840e-81
2,55,1.280483e-81
2,56,8.388582e-82
2,57,5.308793e-82
2,58,3.505489e-82
2,59,9.964342e-83
2,60,1.803248e-80
2,61,1.526901e-80
2,62,1.193528e-80
2,63,6.805153e-81
2,64,3.273214e-81
2,65,1.647656e-81
2,66,1.266773e-81
2,67,1.492602e-81
2,68,8.065146e-82
2,69,7.219601e-82
2,70,3.920459e-82
2,71,1.264236e-82
2,72,2.298506e-80
2,73,1.740566e-80
2,74,1.189808e-80
2,75,7.459598e-81
2,76,2.860801e-81
2,77,2.546557e-81
2,78,2.060430e-81
2,79,1.615318e-81
2,80,9.620996e-82
2,81,7.478989e-82
2,82,4.220350e-82
2,83,1.204679e-82
2,84,1.028626e-80
2,85,1.571797e-80
2,86,1.083436e-80
2,87,5.769923e-81
2,88,3.286503e-81
2,89,2.087194e-81
2,90,1.979160e-81
2,91,1.642851e-81
2,92,1.079388e-81
2,93,6.832294e-82
2,94,4.642019e-82
2,95,1.324596e-82
2,96,1.898052e-82
2,97,6.990839e-81
2,98,7.217512e-81
2,99,3.383683e-81
2,100,2.856037e-81
2,101,2.109560e-81
2,102,1.574423e-81
2,103,1.700506e-81
2,104,9.941174e-82
2,105,6.739985e-82
2,106,4.289815e-82
2,107,1.267429e-82
2,108,0.000000e+00
2,109,2.425560e-82
2,110,3.701594e-81
2,111,2.798406e-81
2,112,2.198399e-81
2,113,1.484374e-81
2,114,1.567223e-81
2,115,1.435441e-81
2,116,8.733717e-82
2,117,5.847347e-82
2,118,3.792982e-82
2,119,1.184982e-82
2,120,0.000000e+00
2,121,0.000000e+00
2,122,1.600507e-82
2,123,8.180187e-82
2,124,1.218774e-81
2,125,1.280896e-81
2,126,1.190992e-81
2,127,1.058363e-81
2,128,7.422311e-82
2,129,5.056631e-82
2,130,3.627463e-82
2,131,9.559821e-83
2,132,0.000000e+00
2,133,0.000000e+00
2,134,0.000000e+00
2,135,0.000000e+00
2,136,1.740105e-82
2,137,1.362168e-82
2,138,6.836967e-82
2,139,5.810691e-82
2,140,3.208806e-82
2,141,3.244518e-82
2,142,2.381438e-82
2,143,6.181935e-83
2,144,0.000000e+00
2,145,0.000000e+00
2,146,0.000000e+00
2,147,0.000000e+00
2,148,0.000000e+00
2,149,4.034962e-83
2,150,6.216313e-83
2,151,1.763779e-84
2,152,7.030235e-83
2,153,8.195990e-83
2,154,7.022051e-83
2,155,4.177677e-83
3,0,4.080747e-82
3,1,3.521493e-82
3,2,3.175741e-82
3,3,9.351559e-82
3,4,1.549497e-82
3,5,3.622394e-83
3,6,6.918527e-83
3,7,4.456395e-83
3,8,4.730416e-83
3,9,3.882791e-83
3,10,2.162046e-83
3,11,1.290991e-83
3,12,1.732353e-81
3,13,1.818691e-81
3,14,1.546928e-81
3,15,1.110123e-81
3,16,6.460842e-82
3,17,3.917621e-82
3,18,2.833511e-82
3,19,2.206929e-82
3,20,1.380898e-82
3,21,8.876286e-83
3,22,5.314320e-83
3,23,2.051998e-83
3,24,4.706624e-81
3,25,3.645245e-81
3,26,3.468050e-81
3,27,2.354645e-81
3,28,1.186548e-81
3,29,7.859131e-82
3,30,4.798220e-82
3,31,4.234471e-82
3,32,2.455461e-82
3,33,1.774388e-82
3,34,8.614260e-83
3,35,3.410168e-83
3,36,7.294254e-81
3,37,6.407709e-81
3,38,5.160564e-81
3,39,4.218932e-81
3,40,2.181863e-81
3,41,1.170443e-81
3,42,7.495083e-82
3,43,5.246167e-82
3,44,4.372916e-82
3,45,2.729420e-82
3,46,1.593735e-82
3,47,5.512365e-83
3,48,1.035168e-80
3,49,7.645884e-81
3,50,7.185876e-81
3,51,4.194623e-81
3,52,2.428018e-81
3,53,1.302154e-81
3,54,1.011561e-81
3,55,8.092314e-82
3,56,5.297614e-82
3,57,3.303489e-82
3,58,2.065501e-82
3,59,6.828083e-83
3,60,1.057293e-80
3,61,9.233298e-81
3,62,7.394819e-81
3,63,4.811382e-81
3,64,2.558395e-81
3,65,1.386276e-81
3,66,9.641303e-82
3,67,9.733762e-82
3,68,5.464157e-82
3,69,4.430880e-82
3,70,2.395452e-82
3,71,9.108483e-83
3,72,1.293042e-80
3,73,1.060279e-80
3,74,7.895534e-81
3,75,5.402405e-81
3,76,2.548870e-81
3,77,1.808430e-81
3,78,1.388178e-81
3,79,1.066755e-81
3,80,6.515457e-82
3,81,4.721620e-82
3,82,2.631971e-82
3,83,9.232050e-83
3,84,6.536808e-81
3,85,1.018885e-80
3,86,7.401443e-81
3,87,4.527703e-81
3,88,2.672009e-81
3,89,1.715884e-81
3,90,1.428721e-81
3,91,1.120581e-81
3,92,7.394144e-82
3,93,4.612261e-82
3,94,2.920549e-82
3,95,9.810843e-83
3,96,1.312240e-82
3,97,4.968062e-81
3,98,5.147244e-81
3,99,2.995036e-81
3,100,2.248825e-81
3,101,1.556143e-81
3,102,1.186026e-81
3,103,1.116385e-81
3,104,7.003312e-82
3,105,4.483468e-82
3,106,2.766645e-82
3,107,9.889377e-83
3,108,0.000000e+00
3,109,2.537792e-82
3,110,2.957952e-81
3,111,2.321522e-81
3,112,1.771727e-81
3,113,1.258286e-81
3,114,1.115098e-81
3,115,1.002843e-81
3,116,6.191659e-82
3,117,4.209805e-82
3,118,2.507262e-82
3,119,9.443048e-83
3,120,0.000000e+00
3,121,0.000000e+00
3,122,1.820093e-82
3,123,9.036730e-82
3,124,1.035316e-81
3,125,9.389501e-82
3,126,8.737938e-82
3,127,7.389512e-82
3,128,5.505276e-82
3,129,3.713353e-82
3,130,2.426027e-82
3,131,8.050616e-83
3,132,0.000000e+00
3,133,0.000000e+00
3,134,0.000000e+00
3,135,0.000000e+00
3,136,2.261764e-82
3,137,2.928355e-82
3,138,5.201123e-82
3,139,4.740760e-82
3,140,2.831365e-82
3,141,2.653784e-82
3,142,1.730952e-82
3,143,6.092839e-83
3,144,0.000000e+00
3,145,0.000000e+00
3,146,0.000000e+00
3,147,0.000000e+00
3,148,0.000000e+00
3,149,2.334664e-83
3,150,5.739991e-83
3,151,4.905890e-83
3,152,8.056117e-83
3,153,8.186393e-83
3,154,6.229981e-83
3,155,3.652320e-83
4,0,3.276970e-82
4,1,2.958698e-82
4,2,3.214202e-82
4,3,1.549497e-82
4,4,7.130553e-82
4,5,6.874172e-83
4,6,6.746261e-84
4,7,3.458789e-83
4,8,3.677497e-83
4,9,2.963724e-83
4,10,1.517202e-83
4,11,9.289585e-84
4,12,1.276468e-81
4,13,1.381345e-81
4,14,1.340639e-81
4,15,8.650548e-82
4,16,5.604045e-82
4,17,2.375404e-82
4,18,1.837863e-82
4,19,1.874390e-82
4,20,1.176229e-82
4,21,7.429952e-83
4,22,3.890391e-83
4,23,1.610856e-83
4,24,3.394640e-81
4,25,2.801032e-81
4,26,2.652282e-81
4,27,1.967519e-81
4,28,9.953429e-82
4,29,6.525588e-82
4,30,4.144112e-82
4,31,3.395718e-82
4,32,1.908016e-82
4,33,1.325816e-82
4,34,6.719345e-83
4,35,2.715169e-83
4,36,5.341269e-81
4,37,4.821207e-81
4,38,3.987760e-81
4,39,3.301535e-81
4,40,1.905192e-81
4,41,1.046839e-81
4,42,6.572651e-82
4,43,4.331716e-82
4,44,3.384123e-82
4,45,2.117015e-82
4,46,1.207838e-82
4,47,4.390426e-83
4,48,7.320114e-81
4,49,5.910867e-81
4,50,5.476127e-81
4,51,3.519932e-81
4,52,2.113464e-81
4,53,1.124774e-81
4,54,8.633583e-82
4,55,6.331367e-82
4,56,4.032422e-82
4,57,2.592698e-82
4,58,1.588268e-82
4,59,5.317766e-83
4,60,7.921298e-81
4,61,7.099542e-81
4,62,5.926421e-81
4,63,4.056631e-81
4,64,2.256438e-81
4,65,1.244206e-81
4,66,8.514838e-82
4,67,7.718372e-82
4,68,4.486028e-82
4,69,3.501570e-82
4,70,1.877271e-82
4,71,7.148776e-83
4,72,9.486454e-81
4,73,8.067106e-81
4,74,6.395947e-81
4,75,4.509498e-81
4,76,2.403139e-81
4,77,1.559062e-81
4,78,1.146276e-81
4,79,8.745737e-82
4,80,5.342551e-82
4,81,3.767417e-82
4,82,2.127049e-82
4,83,7.901802e-83
4,84,5.185220e-81
4,85,8.110006e-81
4,86,6.219118e-81
4,87,3.985557e-81
4,88,2.431970e-81
4,89,1.545625e-81
4,90,1.182400e-81
4,91,9.263042e-82
4,92,6.096751e-82
4,93,3.747338e-82
4,94,2.287331e-82
4,95,8.357642e-83
4,96,1.105692e-82
4,97,4.180624e-81
4,98,4.335759e-81
4,99,2.864932e-81
4,100,1.961562e-81
4,101,1.367521e-81
4,102,1.017395e-81
4,103,9.034997e-82
4,104,5.841236e-82
4,105,3.727861e-82
4,106,2.210101e-82
4,107,8.724653e-83
4,108,0.000000e+00
4,109,2.435610e-82
4,110,2.613891e-81
4,111,2.127496e-81
4,112,1.629637e-81
4,113,1.128363e-81
4,114,9.149692e-82
4,115,8.408139e-82
4,116,5.228927e-82
4,117,3.560761e-82
4,118,2.029182e-82
4,119,8.502073e-83
4,120,0.000000e+00
4,121,0.000000e+00
4,122,1.815883e-82
4,123,8.828452e-82
4,124,9.386926e-82
4,125,8.145727e-82
4,126,7.556145e-82
4,127,6.275690e-82
4,128,4.669616e-82
4,129,3.146187e-82
4,130,1.970564e-82
4,131,7.233013e-83
4,132,0.000000e+00
4,133,0.000000e+00
4,134,0.000000e+00
4,135,0.000000e+00
4,136,2.364497e-82
4,137,3.412527e-82
4,138,4.465859e-82
4,139,4.160548e-82
4,140,2.742900e-82
4,141,2.391767e-82
4,142,1.477334e-82
4,143,5.662630e-83
4,144,0.000000e+00
4,145,0.000000e+00
4,146,0.000000e+00
4,147,0.000000e+00
4,148,0.000000e+00
4,149,1.775657e-83
4,150,5.609053e-83
4,151,6.267500e-83
4,152,8.042653e-83
4,153,8.049902e-83
4,154,5.794637e-83
4,155,3.490551e-83
5,0,9.232820e-83
5,1,8.943709e-83
5,2,1.086052e-82
5,3,3.622394e-83
5,4,6.874172e-83
5,5,1.797577e-82
5,6,6.455158e-83
5,7,-9.561735e-85
5,8,6.401993e-84
5,9,1.169690e-83
5,10,2.595673e-84
5,11,1.718799e-84
5,12,3.121993e-82
5,13,3.954683e-82
5,14,3.912801e-82
5,15,3.199581e-82
5,16,1.794459e-82
5,17,1.330770e-82
5,18,3.422428e-83
5,19,3.868202e-83
5,20,4.712866e-83
5,21,2.120275e-83
5,22,1.248472e-83
5,23,4.603521e-84
5,24,6.498369e-82
5,25,7.305315e-82
5,26,7.029028e-82
5,27,6.376848e-82
5,28,3.960939e-82
5,29,2.408233e-82
5,30,1.319781e-82
5,31,1.237354e-82
5,32,5.595017e-83
5,33,3.790329e-83
5,34,2.060889e-83
5,35,8.967271e-84
5,36,1.105927e-81
5,37,1.174735e-81
5,38,1.216112e-81
5,39,1.002223e-81
5,40,7.488378e-82
5,41,3.765625e-82
5,42,2.573989e-82
5,43,1.773700e-82
5,44,1.048139e-82
5,45,6.928655e-83
5,46,3.019995e-83
5,47,1.377511e-83
5,48,1.372295e-81
5,49,1.676780e-81
5,50,1.457898e-81
5,51,1.198536e-81
5,52,8.401849e-82
5,53,4.566494e-82
5,54,3.269174e-82
5,55,1.943159e-82
5,56,1.232819e-82
5,57,7.146109e-83
5,58,3.547167e-83
5,59,1.824438e-83
5,60,1.748973e-81
5,61,1.848270e-81
5,62,1.661665e-81
5,63,1.497494e-81
5,64,9.241264e-82
5,65,5.891645e-82
5,66,3.762957e-82
5,67,2.336689e-82
5,68,1.626150e-82
5,69,9.891691e-83
5,70,5.427277e-83
5,71,2.585738e-83
5,72,2.086195e-81
5,73,2.225087e-81
5,74,2.070069e-81
5,75,1.759284e-81
5,76,1.142839e-81
5,77,5.596121e-82
5,78,3.939269e-82
5,79,2.831564e-82
5,80,1.858438e-82
5,81,1.135993e-82
5,82,6.353803e-83
5,83,3.223221e-83
5,84,1.460766e-81
5,85,2.495814e-81
5,86,2.147188e-81
5,87,1.604566e-81
5,88,1.045912e-81
5,89,6.682757e-82
5,90,4.464634e-82
5,91,3.211483e-82
5,92,2.159231e-82
5,93,1.338611e-82
5,94,6.637208e-83
5,95,3.424241e-83
5,96,2.986496e-83
5,97,1.551282e-81
5,98,1.612548e-81
5,99,1.260353e-81
5,100,8.066642e-82
5,101,5.515792e-82
5,102,4.175122e-82
5,103,3.038731e-82
5,104,2.115889e-82
5,105,1.362415e-82
5,106,6.781419e-83
5,107,3.495783e-83
5,108,0.000000e+00
5,109,9.468484e-83
5,110,1.036548e-81
5,111,9.287441e-82
5,112,6.762547e-82
5,113,4.705757e-82
5,114,3.259065e-82
5,115,2.909084e-82
5,116,1.895051e-82
5,117,1.382787e-82
5,118,6.786990e-83
5,119,3.635845e-83
5,120,0.000000e+00
5,121,0.000000e+00
5,122,7.733853e-83
5,123,4.562707e-82
5,124,4.305991e-82
5,125,3.360819e-82
5,126,2.944814e-82
5,127,2.389816e-82
5,128,1.853511e-82
5,129,1.181723e-82
5,130,6.420479e-83
5,131,3.355010e-83
5,132,0.000000e+00
5,133,0.000000e+00
5,134,0.000000e+00
5,135,0.000000e+00
5,136,1.273272e-82
5,137,2.210043e-82
5,138,1.764970e-82
5,139,1.722413e-82
5,140,1.348094e-82
5,141,1.033203e-82
5,142,5.679533e-83
5,143,2.798179e-83
5,144,0.000000e+00
5,145,0.000000e+00
5,146,0.000000e+00
5,147,0.000000e+00
5,148,0.000000e+00
5,149,4.941804e-84
5,150,2.773889e-83
5,151,4.548570e-83
5,152,4.263157e-83
5,153,4.120484e-83
5,154,2.802033e-83
5,155,1.687731e-83
6,0,9.414742e-83
6,1,9.492589e-83
6,2,9.941972e-83
6,3,6.918527e-83
6,4,6.746261e-84
6,5,6.455158e-83
6,6,1.619174e-82
6,7,2.788236e-83
6,8,4.658317e-84
6,9,1.183501e-83
6,10,3.598783e-84
6,11,1.857649e-84
6,12,3.468456e-82
6,13,4.021513e-82
6,14,3.666297e-82
6,15,3.142672e-82
6,16,2.312408e-82
6,17,4.275661e-83
6,18,9.167415e-83
6,19,1.598564e-83
6,20,3.558604e-83
6,21,2.241215e-83
6,22,1.373497e-83
6,23,4.364912e-84
6,24,7.930484e-82
6,25,7.676656e-82
6,26,7.339361e-82
6,27,5.791583e-82
6,28,3.376211e-82
6,29,2.162611e-82
6,30,1.184482e-82
6,31,1.121088e-82
6,32,6.215429e-83
6,33,3.809665e-83
6,34,1.948841e-83
6,35,8.848596e-84
6,36,1.286820e-81
6,37,1.219323e-81
6,38,1.170596e-81
6,39,9.715733e-82
6,40,6.425781e-82
6,41,3.261284e-82
6,42,2.388936e-82
6,43,1.525017e-82
6,44,1.059215e-82
6,45,7.335003e-83
6,46,3.234854e-83
6,47,1.349893e-83
6,48,1.704687e-81
6,49,1.624115e-81
6,50,1.444246e-81
6,51,1.059709e-81
6,52,6.789274e-82
6,53,3.904605e-82
6,54,2.776083e-82
6,55,2.020763e-82
6,56,1.220982e-82
6,57,7.289904e-83
6,58,4.238036e-83
6,59,1.688721e-83
6,60,1.970445e-81
6,61,1.975477e-81
6,62,1.629736e-81
6,63,1.293953e-81
6,64,7.459978e-82
6,65,4.948857e-82
6,66,2.949378e-82
6,67,2.245681e-82
6,68,1.423904e-82
6,69,9.531703e-83
6,70,5.706954e-83
6,71,2.245967e-83
6,72,2.337564e-81
6,73,2.308765e-81
6,74,1.893221e-81
6,75,1.572700e-81
6,76,8.913943e-82
6,77,5.071671e-82
6,78,3.445304e-82
6,79,2.613681e-82
6,80,1.823954e-82
6,81,1.060923e-82
6,82,6.365898e-83
6,83,2.765029e-83
6,84,1.438814e-81
6,85,2.408111e-81
6,86,1.871763e-81
6,87,1.351138e-81
6,88,8.385520e-82
6,89,5.389930e-82
6,90,4.093098e-82
6,91,2.907912e-82
6,92,1.981277e-82
6,93,1.185792e-82
6,94,6.741375e-83
6,95,2.871411e-83
6,96,3.421134e-83
6,97,1.379689e-81
6,98,1.430238e-81
6,99,9.709739e-82
6,100,6.658596e-82
6,101,4.696906e-82
6,102,3.634490e-82
6,103,2.834088e-82
6,104,1.838521e-82
6,105,1.268947e-82
6,106,6.435592e-83
6,107,2.958099e-83
6,108,0.000000e+00
6,109,7.628065e-83
6,110,8.889697e-82
6,111,7.363045e-82
6,112,5.329443e-82
6,113,3.928784e-82
6,114,3.016760e-82
6,115,2.622641e-82
6,116,1.688441e-82
6,117,1.215431e-82
6,118,5.923957e-83
6,119,2.939187e-83
6,120,0.000000e+00
6,121,0.000000e+00
6,122,6.035665e-83
6,123,3.504578e-82
6,124,3.405520e-82
6,125,2.805918e-82
6,126,2.513907e-82
6,127,2.192249e-82
6,128,1.614704e-82
6,129,1.010302e-82
6,130,5.874180e-83
6,131,2.771410e-83
6,132,0.000000e+00
6,133,0.000000e+00
6,134,0.000000e+00
6,135,0.000000e+00
6,136,9.896723e-83
6,137,1.693088e-82
6,138,1.601753e-82
6,139,1.486668e-82
6,140,9.929452e-83
6,141,8.501384e-83
6,142,4.990071e-83
6,143,2.321308e-83
6,144,0.000000e+00
6,145,0.000000e+00
6,146,0.000000e+00
6,147,0.000000e+00
6,148,0.000000e+00
6,149,5.202922e-84
6,150,2.205085e-83
6,151,3.064051e-83
6,152,3.426345e-83
6,153,3.202589e-83
6,154,2.287710e-83
6,155,1.295488e-83
7,0,6.182726e-83
7,1,6.009475e-83
7,2,7.126431e-83
7,3,4.456395e-83
7,4,3.458789e-83
7,5,-9.561735e-85
7,6,2.788236e-83
7,7,5.946613e-83
7,8,8.252876e-84
7,9,4.971976e-84
7,10,3.548388e-84
7,11,2.168800e-84
7,12,2.601852e-82
7,13,2.806452e-82
7,14,2.511945e-82
7,15,1.943769e-82
7,16,1.469211e-82
7,17,4.729288e-83
7,18,8.716658e-84
7,19,3.346318e-83
7,20,1.416662e-83
7,21,1.315681e-83
7,22,8.845146e-84
7,23,2.707944e-84
7,24,7.012431e-82
7,25,5.693666e-82
7,26,5.319813e-82
7,27,3.671875e-82
7,28,1.850098e-82
7,29,1.241087e-82
7,30,8.192766e-83
7,31,6.095624e-83
7,32,3.721408e-83
7,33,2.729862e-83
7,34,1.360502e-83
7,35,5.725326e-84
7,36,1.101094e-81
7,37,9.648079e-82
7,38,7.909517e-82
7,39,6.529483e-82
7,40,3.605675e-82
7,41,1.923351e-82
7,42,1.371587e-82
7,43,9.391412e-83
7,44,7.288409e-83
7,45,4.527685e-83
7,46,2.464710e-83
7,47,9.355943e-84
7,48,1.575278e-81
7,49,1.174561e-81
7,50,1.058539e-81
7,51,6.717607e-82
7,52,3.773848e-82
7,53,2.013674e-82
7,54,1.684500e-82
7,55,1.352846e-82
7,56,8.003921e-83
7,57,5.254624e-83
7,58,3.343103e-83
7,59,1.045455e-83
7,60,1.567139e-81
7,61,1.428497e-81
7,62,1.168630e-81
7,63,7.500479e-82
7,64,4.014551e-82
7,65,2.433779e-82
7,66,1.633840e-82
7,67,1.503987e-82
7,68,8.718120e-83
7,69,7.118691e-83
7,70,3.942435e-83
7,71,1.368740e-83
7,72,2.000268e-81
7,73,1.637365e-81
7,74,1.211964e-81
7,75,8.634172e-82
7,76,4.220035e-82
7,77,2.972284e-82
7,78,2.252140e-82
7,79,1.699605e-82
7,80,1.103488e-82
7,81,7.464789e-83
7,82,4.399869e-83
7,83,1.540321e-83
7,84,1.010502e-81
7,85,1.591355e-81
7,86,1.163260e-81
7,87,7.198755e-82
7,88,4.436150e-82
7,89,2.805614e-82
7,90,2.344877e-82
7,91,1.805198e-82
7,92,1.211164e-82
7,93,7.365044e-83
7,94,4.580065e-83
7,95,1.628295e-83
7,96,1.690308e-83
7,97,7.659019e-82
7,98,8.261574e-82
7,99,4.875370e-82
7,100,3.463979e-82
7,101,2.681660e-82
7,102,1.984905e-82
7,103,1.815887e-82
7,104,1.128205e-82
7,105,7.735284e-83
7,106,4.389668e-83
7,107,1.602220e-83
7,108,0.000000e+00
7,109,2.777969e-83
7,110,4.693946e-82
7,111,3.754385e-82
7,112,2.934264e-82
7,113,2.012308e-82
7,114,1.805186e-82
7,115,1.639444e-82
7,116,1.010540e-82
7,117,7.333294e-83
7,118,4.016864e-83
7,119,1.619168e-83
7,120,0.000000e+00
7,121,0.000000e+00
7,122,2.911159e-83
7,123,1.489944e-82
7,124,1.713393e-82
7,125,1.578420e-82
7,126,1.481883e-82
7,127,1.261128e-82
7,128,9.191024e-83
7,129,6.141197e-83
7,130,3.967519e-83
7,131,1.387718e-83
7,132,0.000000e+00
7,133,0.000000e+00
7,134,0.000000e+00
7,135,0.000000e+00
7,136,4.042559e-83
7,137,6.202191e-83
7,138,8.760791e-83
7,139,7.906482e-83
7,140,5.164489e-83
7,141,4.502342e-83
7,142,2.921054e-83
7,143,1.068614e-83
7,144,0.000000e+00
7,145,0.000000e+00
7,146,0.000000e+00
7,147,0.000000e+00
7,148,0.000000e+00
7,149,3.770131e-84
7,150,1.115622e-83
7,151,1.072947e-83
7,152,1.500451e-83
7,153,1.528378e-83
7,154,1.105281e-83
7,155,6.648795e-84
8,0,7.321710e-83
8,1,6.993467e-83
8,2,8.337035e-83
8,3,4.730416e-83
8,4,3.677497e-83
8,5,6.401993e-84
8,6,4.658317e-84
8,7,8.252876e-84
8,8,4.010092e-83
8,9,5.419976e-84
8,10,5.380586e-84
8,11,3.332132e-84
8,12,3.615013e-82
8,13,3.313430e-82
8,14,2.983926e-82
8,15,2.146965e-82
8,16,1.052039e-82
8,17,4.282556e-83
8,18,4.739272e-83
8,19,2.878719e-83
8,20,1.310441e-83
8,21,9.239087e-84
8,22,1.065743e-83
8,23,4.164717e-84
8,24,1.124373e-81
8,25,7.408320e-82
8,26,6.780296e-82
8,27,3.828500e-82
8,28,1.408451e-82
8,29,9.193636e-83
8,30,7.543840e-83
8,31,7.272258e-83
8,32,3.903001e-83
8,33,3.134704e-83
8,34,1.573539e-83
8,35,6.356030e-84
8,36,1.682448e-81
8,37,1.353822e-81
8,38,9.223636e-82
8,39,7.444781e-82
8,40,2.467680e-82
8,41,1.539494e-82
8,42,1.051814e-82
8,43,7.151569e-83
8,44,8.160284e-83
8,45,5.112522e-83
8,46,3.397240e-83
8,47,9.445927e-84
8,48,2.530211e-81
8,49,1.428741e-81
8,50,1.380684e-81
8,51,6.059238e-82
8,52,2.516853e-82
8,53,1.211116e-82
8,54,1.383666e-82
8,55,1.456710e-82
8,56,9.483360e-83
8,57,6.612771e-83
8,58,4.725031e-83
8,59,1.075197e-83
8,60,2.330541e-81
8,61,1.882903e-81
8,62,1.372365e-81
8,63,6.237119e-82
8,64,2.420335e-82
8,65,8.794077e-83
8,66,1.024160e-82
8,67,1.701449e-82
8,68,7.745169e-83
8,69,8.431062e-83
8,70,4.712925e-83
8,71,1.229132e-83
8,72,2.971284e-81
8,73,2.095458e-81
8,74,1.250922e-81
8,75,6.812420e-82
8,76,1.301517e-82
8,77,2.561760e-82
8,78,2.049402e-82
8,79,1.728362e-82
8,80,1.074394e-82
8,81,8.606828e-83
8,82,4.845338e-83
8,83,1.050343e-83
8,84,1.234629e-81
8,85,1.751353e-81
8,86,1.078610e-81
8,87,4.671827e-82
8,88,2.226753e-82
8,89,1.443515e-82
8,90,1.930722e-82
8,91,1.709144e-82
8,92,1.107496e-82
8,93,7.158912e-83
8,94,5.510361e-83
8,95,1.123169e-83
8,96,2.771649e-83
8,97,6.970123e-82
8,98,6.950122e-82
8,99,1.735318e-82
8,100,2.249164e-82
8,101,1.827706e-82
8,102,1.376253e-82
8,103,1.900790e-82
8,104,9.695202e-83
8,105,6.947942e-83
8,106,4.845645e-83
8,107,1.078473e-83
8,108,0.000000e+00
8,109,1.888647e-83
8,110,3.027768e-82
8,111,1.858066e-82
8,112,1.487738e-82
8,113,1.147488e-82
8,114,1.690864e-82
8,115,1.458944e-82
8,116,9.040516e-83
8,117,5.291651e-83
8,118,4.085719e-83
8,119,9.030370e-84
8,120,0.000000e+00
8,121,0.000000e+00
8,122,4.842834e-84
8,123,4.103241e-84
8,124,7.476866e-83
8,125,1.110730e-82
8,126,1.187813e-82
8,127,1.086051e-82
8,128,6.886198e-83
8,129,5.048297e-83
8,130,4.050134e-83
8,131,6.411329e-84
8,132,0.000000e+00
8,133,0.000000e+00
8,134,0.000000e+00
8,135,0.000000e+00
8,136,-3.081219e-84
8,137,-3.159466e-83
8,138,6.653557e-83
8,139,4.875777e-83
8,140,1.605585e-83
8,141,2.558134e-83
8,142,2.275534e-83
8,143,2.722053e-84
8,144,0.000000e+00
8,145,0.000000e+00
8,146,0.000000e+00
8,147,0.000000e+00
8,148,0.000000e+00
8,149,5.228348e-84
8,150,2.985658e-84
8,151,-1.152351e-83
8,152,9.393183e-85
8,153,2.601062e-84
8,154,4.119096e-84
8,155,2.246276e-84
9,0,5.460268e-83
9,1,4.931960e-83
9,2,5.834150e-83
9,3,3.882791e-83
9,4,2.963724e-83
9,5,1.169690e-83
9,6,1.183501e-83
9,7,4.971976e-84
9,8,5.419976e-84
9,9,3.634703e-83
9,10,2.784698e-84
9,11,1.246656e-84
9,12,2.164912e-82
9,13,2.407294e-82
9,14,2.158153e-82
9,15,1.696519e-82
9,16,1.192231e-82
9,17,6.021856e-83
9,18,3.702058e-83
9,19,3.154519e-83
9,20,1.132390e-83
9,21,1.977370e-83
9,22,4.544187e-84
9,23,2.414006e-84
9,24,5.388059e-82
9,25,4.642839e-82
9,26,4.403571e-82
9,27,3.361539e-82
9,28,1.733095e-82
9,29,1.156150e-82
9,30,7.029268e-83
9,31,6.450437e-83
9,32,3.312520e-83
9,33,1.490594e-83
9,34,9.872100e-84
9,35,4.946369e-84
9,36,8.436848e-82
9,37,7.802338e-82
9,38,6.782855e-82
9,39,5.670319e-82
9,40,3.421658e-82
9,41,1.717066e-82
9,42,1.218004e-82
9,43,8.230301e-83
9,44,6.408360e-83
9,45,3.639241e-83
9,46,2.028958e-83
9,47,8.236592e-84
9,48,1.184640e-81
9,49,9.860005e-82
9,50,9.220243e-82
9,51,5.829557e-82
9,52,3.696564e-82
9,53,2.083072e-82
9,54,1.551912e-82
9,55,1.112477e-82
9,56,7.032512e-83
9,57,4.348440e-83
9,58,2.740034e-83
9,59,1.032948e-83
9,60,1.253773e-81
9,61,1.171187e-81
9,62,9.572312e-82
9,63,7.032596e-82
9,64,3.876218e-82
9,65,2.417852e-82
9,66,1.623606e-82
9,67,1.345198e-82
9,68,7.963268e-83
9,69,5.920335e-83
9,70,3.388487e-83
9,71,1.313648e-83
9,72,1.540440e-81
9,73,1.383168e-81
9,74,1.075248e-81
9,75,8.229399e-82
9,76,4.369356e-82
9,77,2.686641e-82
9,78,2.062108e-82
9,79,1.514718e-82
9,80,9.579378e-83
9,81,6.365301e-83
9,82,3.702557e-83
9,83,1.451615e-83
9,84,8.514344e-82
9,85,1.366411e-81
9,86,1.047271e-81
9,87,7.056175e-82
9,88,4.295028e-82
9,89,2.811667e-82
9,90,2.150358e-82
9,91,1.608255e-82
9,92,1.075214e-82
9,93,6.672564e-83
9,94,3.825892e-83
9,95,1.529041e-83
9,96,1.622949e-83
9,97,7.211732e-82
9,98,7.647929e-82
9,99,4.929403e-82
9,100,3.452273e-82
9,101,2.472380e-82
9,102,1.872149e-82
9,103,1.615009e-82
9,104,1.046359e-82
9,105,6.940895e-83
9,106,3.712705e-83
9,107,1.550849e-83
9,108,0.000000e+00
9,109,3.606313e-83
9,110,4.496951e-82
9,111,3.747187e-82
9,112,2.854549e-82
9,113,2.013585e-82
9,114,1.640886e-82
9,115,1.478489e-82
9,116,9.250111e-83
9,117,6.565418e-83
9,118,3.559788e-83
9,119,1.547706e-83
9,120,0.000000e+00
9,121,0.000000e+00
9,122,3.237370e-83
9,123,1.698617e-82
9,124,1.739415e-82
9,125,1.506006e-82
9,126,1.361470e-82
9,127,1.159707e-82
9,128,8.706332e-83
9,129,5.560527e-83
9,130,3.396335e-83
9,131,1.367540e-83
9,132,0.000000e+00
9,133,0.000000e+00
9,134,0.000000e+00
9,135,0.000000e+00
9,136,4.531084e-83
9,137,7.258594e-83
9,138,8.592955e-83
9,139,7.777192e-83
9,140,5.261550e-83
9,141,4.401332e-83
9,142,2.707407e-83
9,143,1.093630e-83
9,144,0.000000e+00
9,145,0.000000e+00
9,146,0.000000e+00
9,147,0.000000e+00
9,148,0.000000e+00
9,149,3.190131e-84
9,150,1.122984e-83
9,151,1.397210e-83
9,152,1.615957e-83
9,153,1.592048e-83
9,154,1.141311e-83
9,155,6.731144e-84
10,0,3.310216e-83
10,1,3.108874e-83
10,2,4.055538e-83
10,3,2.162046e-83
10,4,1.517202e-83
10,5,2.595673e-84
10,6,3.598783e-84
10,7,3.548388e-84
10,8,5.380586e-84
10,9,2.784698e-84
10,10,6.774257e-84
10,11,2.321984e-84
10,12,1.886237e-82
10,13,1.592808e-82
10,14,1.398929e-82
10,15,9.631702e-83
10,16,3.283697e-83
10,17,8.913451e-84
10,18,1.731554e-83
10,19,1.910441e-83
10,20,6.444510e-84
10,21,5.046923e-84
10,22,6.422413e-84
10,23,1.393029e-84
10,24,6.155475e-82
10,25,3.677252e-82
10,26,3.271662e-82
10,27,1.586111e-82
10,28,4.823989e-83
10,29,2.641474e-83
10,30,2.753749e-83
10,31,2.877853e-83
10,32,2.016176e-83
10,33,1.588415e-83
10,34,5.624669e-84
10,35,2.188809e-84
10,36,8.983679e-82
10,37,6.999342e-82
10,38,4.466042e-82
10,39,3.410209e-82
10,40,6.225691e-83
10,41,4.200369e-83
10,42,3.353117e-83
10,43,2.961041e-83
10,44,3.670131e-83
10,45,2.160102e-83
10,46,1.660792e-83
10,47,4.184851e-84
10,48,1.428017e-81
10,49,7.101725e-82
10,50,6.763393e-82
10,51,2.337726e-82
10,52,6.054442e-83
10,53,1.543636e-83
10,54,4.639033e-83
10,55,6.811657e-83
10,56,4.355411e-83
10,57,3.040944e-83
10,58,2.353640e-83
10,59,4.880768e-84
10,60,1.177224e-81
10,61,9.139116e-82
10,62,6.340785e-82
10,63,2.115797e-82
10,64,4.029781e-83
10,65,-6.426712e-84
10,66,2.371146e-83
10,67,7.313612e-83
10,68,3.082802e-83
10,69,4.060155e-83
10,70,2.211302e-83
10,71,5.069522e-84
10,72,1.598171e-81
10,73,1.024963e-81
10,74,5.245910e-82
10,75,2.177691e-82
10,76,-5.013866e-83
10,77,7.910703e-83
10,78,8.201924e-83
10,79,6.981394e-83
10,80,4.102040e-83
10,81,3.986427e-83
10,82,2.144371e-83
10,83,2.727476e-84
10,84,5.701455e-82
10,85,7.700108e-82
10,86,4.041500e-82
10,87,8.582766e-83
10,88,1.699689e-83
10,89,8.288360e-84
10,90,6.248964e-83
10,91,6.446238e-83
10,92,4.089516e-83
10,93,2.956271e-83
10,94,2.494452e-83
10,95,2.945052e-84
10,96,8.300273e-84
10,97,2.208273e-82
10,98,2.285960e-82
10,99,-5.254849e-83
10,100,3.981662e-83
10,101,4.440044e-83
10,102,3.161562e-83
10,103,7.829400e-83
10,104,3.475214e-83
10,105,2.520116e-83
10,106,2.118942e-83
10,107,1.854319e-84
10,108,0.000000e+00
10,109,-6.938658e-84
10,110,4.593012e-83
10,111,-1.273658e-84
10,112,8.035541e-84
10,113,6.307430e-84
10,114,5.866993e-83
10,115,5.007614e-83
10,116,2.993575e-83
10,117,1.647863e-83
10,118,1.754991e-83
10,119,1.095256e-84
10,120,0.000000e+00
10,121,0.000000e+00
10,122,-9.125344e-84
10,123,-5.449244e-83
10,124,-4.736440e-84
10,125,2.755819e-83
10,126,3.338791e-83
10,127,3.407982e-83
10,128,1.874377e-83
10,129,1.595648e-83
10,130,1.683600e-83
10,131,-4.408165e-85
10,132,0.000000e+00
10,133,0.000000e+00
10,134,0.000000e+00
10,135,0.000000e+00
10,136,-2.075751e-83
10,137,-5.118378e-83
10,138,1.482969e-83
10,139,6.279969e-84
10,140,-6.170784e-84
10,141,1.897722e-84
10,142,6.398055e-84
10,143,-2.062427e-84
10,144,0.000000e+00
10,145,0.000000e+00
10,146,0.000000e+00
10,147,0.000000e+00
10,148,0.000000e+00
10,149,2.430484e-84
10,150,-1.989356e-84
10,151,-1.267434e-83
10,152,-5.500253e-84
10,153,-3.722071e-84
10,154,-1.245519e-84
10,155,-6.556239e-85
11,0,1.964499e-83
11,1,1.804434e-83
11,2,2.487679e-83
11,3,1.290991e-83
11,4,9.289585e-84
11,5,1.718799e-84
11,6,1.857649e-84
11,7,2.168800e-84
11,8,3.332132e-84
11,9,1.246656e-84
11,10,2.321984e-84
11,11,2.799952e-84
11,12,1.121741e-82
11,13,9.724787e-83
11,14,8.385783e-83
11,15,5.830700e-83
11,16,2.001066e-83
11,17,5.563810e-84
11,18,9.718756e-84
11,19,1.127303e-83
11,20,4.728758e-84
11,21,3.821809e-84
11,22,2.545446e-84
11,23,2.040630e-84
11,24,3.679964e-82
11,25,2.226493e-82
11,26,1.985424e-82
11,27,9.817455e-83
11,28,2.953994e-83
11,29,1.628924e-83
11,30,1.748068e-83
11,31,1.739616e-83
11,32,1.136969e-83
11,33,1.018667e-83
11,34,4.118248e-84
11,35,1.501171e-84
11,36,5.380060e-82
11,37,4.208356e-82
11,38,2.683378e-82
11,39,2.080277e-82
11,40,4.182663e-83
11,41,2.612785e-83
11,42,2.262725e-83
11,43,1.985245e-83
11,44,2.255294e-83
11,45,1.225294e-83
11,46,1.022084e-83
11,47,2.109621e-84
11,48,8.643777e-82
11,49,4.333469e-82
11,50,4.103163e-82
11,51,1.453554e-82
11,52,4.163707e-83
11,53,1.018831e-83
11,54,2.890332e-83
11,55,4.130740e-83
11,56,2.618601e-83
11,57,1.809683e-83
11,58,1.413560e-83
11,59,2.611223e-84
11,60,7.014273e-82
11,61,5.476369e-82
11,62,3.838713e-82
11,63,1.302738e-82
11,64,2.553036e-83
11,65,-3.810593e-85
11,66,1.602311e-83
11,67,4.433020e-83
11,68,1.937053e-83
11,69,2.503050e-83
11,70,1.359469e-83
11,71,3.040212e-84
11,72,9.634857e-82
11,73,6.190051e-82
11,74,3.189395e-82
11,75,1.344758e-82
11,76,-2.561544e-83
11,77,4.745708e-83
11,78,5.256883e-83
11,79,4.321243e-83
11,80,2.458726e-83
11,81,2.411842e-83
11,82,1.318433e-83
11,83,1.929356e-84
11,84,3.399568e-82
11,85,4.633512e-82
11,86,2.465628e-82
11,87,5.443971e-83
11,88,1.337863e-83
11,89,6.603911e-84
11,90,3.720144e-83
11,91,3.878150e-83
11,92,2.478828e-83
11,93,1.786959e-83
11,94,1.466819e-83
11,95,2.036203e-84
11,96,3.534750e-84
11,97,1.253366e-82
11,98,1.399886e-82
11,99,-2.962531e-83
11,100,2.360840e-83
11,101,2.889181e-83
11,102,1.839887e-83
11,103,4.781883e-83
11,104,2.148447e-83
11,105,1.609329e-83
11,106,1.263755e-83
11,107,1.244415e-84
11,108,0.000000e+00
11,109,-6.870923e-84
11,110,2.297520e-83
11,111,-6.122208e-85
11,112,8.515870e-84
11,113,2.179002e-84
11,114,3.430412e-83
11,115,3.061434e-83
11,116,1.776403e-83
11,117,1.081669e-83
11,118,1.077801e-83
11,119,9.094281e-85
11,120,0.000000e+00
11,121,0.000000e+00
11,122,-4.968621e-84
11,123,-3.172777e-83
11,124,-2.336874e-84
11,125,1.668885e-83
11,126,2.002296e-83
11,127,2.034356e-83
11,128,1.166004e-83
11,129,9.601163e-84
11,130,1.019160e-83
11,131,-5.786166e-86
11,132,0.000000e+00
11,133,0.000000e+00
11,134,0.000000e+00
11,135,0.000000e+00
11,136,-1.267407e-83
11,137,-3.021767e-83
11,138,9.150200e-84
11,139,3.619267e-84
11,140,-2.926269e-84
11,141,1.088112e-84
11,142,4.014883e-84
11,143,-1.093501e-84
11,144,0.000000e+00
11,145,0.000000e+00
11,146,0.000000e+00
11,147,0.000000e+00
11,148,0.000000e+00
11,149,1.420228e-84
11,150,-1.062312e-84
11,151,-7.315498e-84
11,152,-3.312538e-84
11,153,-2.081591e-84
11,154,-7.165223e-85
11,155,-2.519156e-85
12,0,2.340294e-81
12,1,2.367712e-81
12,2,2.918789e-81
12,3,1.732353e-81
12,4,1.276468e-81
12,5,3.121993e-82
12,6,3.468456e-82
12,7,2.601852e-82
12,8,3.615013e-82
12,9,2.164912e-82
12,10,1.886237e-82
12,11,1.121741e-82
12,12,1.759426e-80
12,13,1.115950e-80
12,14,1.037153e-80
12,15,7.547874e-81
12,16,3.665478e-81
12,17,1.605416e-81
12,18,1.513434e-81
12,19,1.383427e-81
12,20,6.833942e-82
12,21,5.553210e-82
12,22,3.689856e-82
12,23,1.293281e-82
12,24,3.733631e-80
12,25,2.538725e-80
12,26,2.323348e-80
12,27,1.358972e-80
12,28,5.678171e-81
12,29,3.493827e-81
12,30,2.528394e-81
12,31,2.418074e-81
12,32,1.536684e-81
12,33,1.203754e-81
12,34,5.483174e-82
12,35,2.058839e-82
12,36,5.724491e-80
12,37,4.676820e-80
12,38,3.335444e-80
12,39,2.626136e-80
12,40,9.431315e-81
12,41,5.309705e-81
12,42,3.595762e-81
12,43,2.757566e-81
12,44,2.769803e-81
12,45,1.620185e-81
12,46,1.125833e-81
12,47,3.283513e-82
12,48,8.661760e-80
12,49,5.141411e-80
12,50,4.879202e-80
12,51,2.255040e-80
12,52,1.040889e-80
12,53,4.971539e-81
12,54,4.978942e-81
12,55,5.136729e-81
12,56,3.353177e-81
12,57,2.164254e-81
12,58,1.520096e-81
12,59,3.906540e-82
12,60,7.843114e-80
12,61,6.392079e-80
12,62,4.763632e-80
12,63,2.379157e-80
12,64,1.010578e-80
12,65,4.399184e-81
12,66,3.984422e-81
12,67,5.873762e-81
12,68,2.917554e-81
12,69,2.928287e-81
12,70,1.592425e-81
12,71,4.693882e-82
12,72,1.013219e-79
12,73,7.263126e-80
12,74,4.528313e-80
12,75,2.581857e-80
12,76,6.569151e-81
12,77,8.814042e-81
12,78,7.450385e-81
12,79,6.031545e-81
12,80,3.598351e-81
12,81,3.006153e-81
12,82,1.636768e-81
12,83,3.888051e-82
12,84,4.238021e-80
12,85,6.205620e-80
12,86,3.919045e-80
12,87,1.835745e-80
12,88,9.486865e-81
12,89,5.998830e-81
12,90,6.919635e-81
12,91,5.998258e-81
12,92,3.893421e-81
12,93,2.557078e-81
12,94,1.859679e-81
12,95,4.109522e-82
12,96,8.207701e-82
12,97,2.500659e-80
12,98,2.561815e-80
12,99,8.224523e-81
12,100,9.149613e-81
12,101,6.778786e-81
12,102,5.083629e-81
12,103,6.531849e-81
12,104,3.606672e-81
12,105,2.370959e-81
12,106,1.674784e-81
12,107,3.772905e-82
12,108,0.000000e+00
12,109,7.074701e-82
12,110,1.193643e-80
12,111,8.012090e-81
12,112,6.646075e-81
12,113,4.556804e-81
12,114,5.802857e-81
12,115,5.255171e-81
12,116,3.146523e-81
12,117,1.986114e-81
12,118,1.458490e-81
12,119,3.258818e-82
12,120,0.000000e+00
12,121,0.000000e+00
12,122,3.841161e-82
12,123,1.367880e-81
12,124,3.546063e-81
12,125,4.283616e-81
12,126,4.162362e-81
12,127,3.762966e-81
12,128,2.569781e-81
12,129,1.803529e-81
12,130,1.411392e-81
12,131,2.325744e-82
12,132,0.000000e+00
12,133,0.000000e+00
12,134,0.000000e+00
12,135,0.000000e+00
12,136,1.279225e-82
12,137,-6.166769e-82
12,138,2.490143e-81
12,139,1.953149e-81
12,140,7.743161e-82
12,141,9.984826e-82
12,142,8.308207e-82
12,143,1.242035e-82
12,144,0.000000e+00
12,145,0.000000e+00
12,146,0.000000e+00
12,147,0.000000e+00
12,148,0.000000e+00
12,149,1.739167e-82
12,150,1.443142e-82
12,151,-2.530912e-82
12,152,1.034237e-82
12,153,1.676366e-82
12,154,1.832216e-82
12,155,1.014068e-82
13,0,2.549534e-81
13,1,2.012403e-81
13,2,2.819835e-81
13,3,1.818691e-81
13,4,1.381345e-81
13,5,3.954683e-82
13,6,4.021513e-82
13,7,2.806452e-82
13,8,3.313430e-82
13,9,2.407294e-82
13,10,1.592808e-82
13,11,9.724787e-83
13,12,1.115950e-80
13,13,1.517320e-80
13,14,9.845670e-81
13,15,7.774359e-81
13,16,4.583156e-81
13,17,2.114537e-81
13,18,1.628584e-81
13,19,1.423179e-81
13,20,8.166173e-82
13,21,5.593394e-82
13,22,3.554676e-82
13,23,1.296309e-82
13,24,3.335609e-80
13,25,2.351233e-80
13,26,2.243170e-80
13,27,1.479833e-80
13,28,6.843266e-81
13,29,4.336981e-81
13,30,2.881591e-81
13,31,2.604156e-81
13,32,1.569890e-81
13,33,1.152379e-81
13,34,5.561990e-82
13,35,2.192744e-82
13,36,5.062785e-80
13,37,4.337307e-80
13,38,3.319657e-80
13,39,2.693538e-80
13,40,1.244064e-80
13,41,6.685195e-81
13,42,4.516518e-81
13,43,3.185333e-81
13,44,2.817511e-81
13,45,1.684375e-81
13,46,1.061652e-81
13,47,3.524707e-82
13,48,7.432851e-80
13,49,5.003268e-80
13,50,4.729739e-80
13,51,2.516874e-80
13,52,1.356729e-80
13,53,6.956789e-81
13,54,6.028077e-81
13,55,5.183473e-81
13,56,3.336369e-81
13,57,2.134903e-81
13,58,1.422129e-81
13,59,4.264495e-82
13,60,7.157892e-80
13,61,6.121680e-80
13,62,4.760812e-80
13,63,2.804542e-80
13,64,1.383627e-80
13,65,7.165668e-81
13,66,5.445130e-81
13,67,6.085316e-81
13,68,3.267325e-81
13,69,2.898513e-81
13,70,1.578773e-81
13,71,5.266169e-82
13,72,9.038077e-80
13,73,7.011011e-80
13,74,4.845425e-80
13,75,3.131387e-80
13,76,1.256374e-80
13,77,1.057832e-80
13,78,8.337854e-81
13,79,6.494402e-81
13,80,3.996463e-81
13,81,3.035464e-81
13,82,1.692749e-81
13,83,5.159193e-82
13,84,4.207910e-80
13,85,6.403731e-80
13,86,4.432206e-80
13,87,2.488992e-80
13,88,1.421350e-80
13,89,9.025458e-81
13,90,8.269256e-81
13,91,6.712320e-81
13,92,4.410072e-81
13,93,2.803401e-81
13,94,1.861375e-81
13,95,5.500896e-82
13,96,8.210365e-82
13,97,2.900155e-80
13,98,3.027533e-80
13,99,1.488649e-80
13,100,1.222901e-80
13,101,8.797191e-81
13,102,6.596661e-81
13,103,6.937078e-81
13,104,4.135096e-81
13,105,2.734777e-81
13,106,1.728805e-81
13,107,5.389106e-82
13,108,0.000000e+00
13,109,1.158600e-81
13,110,1.608728e-80
13,111,1.213801e-80
13,112,9.523467e-81
13,113,6.563096e-81
13,114,6.555214e-81
13,115,5.941097e-81
13,116,3.644470e-81
13,117,2.435853e-81
13,118,1.544515e-81
13,119,5.066344e-82
13,120,0.000000e+00
13,121,0.000000e+00
13,122,8.346167e-82
13,123,3.998793e-81
13,124,5.402474e-81
13,125,5.333366e-81
13,126,4.991006e-81
13,127,4.405929e-81
13,128,3.146176e-81
13,129,2.137685e-81
13,130,1.493286e-81
13,131,4.118946e-82
13,132,0.000000e+00
13,133,0.000000e+00
13,134,0.000000e+00
13,135,0.000000e+00
13,136,9.035277e-82
13,137,8.575753e-82
13,138,2.966882e-81
13,139,2.559609e-81
13,140,1.410282e-81
13,141,1.410800e-81
13,142,1.001695e-81
13,143,2.871877e-82
13,144,0.000000e+00
13,145,0.000000e+00
13,146,0.000000e+00
13,147,0.000000e+00
13,148,0.000000e+00
13,149,1.579469e-82
13,150,2.794858e-82
13,151,7.904919e-83
13,152,3.466919e-82
13,153,3.799343e-82
13,154,3.115182e-82
13,155,1.837392e-82
14,0,2.359806e-81
14,1,2.087179e-81
14,2,2.328846e-81
14,3,1.546928e-81
14,4,1.340639e-81
14,5,3.912801e-82
14,6,3.666297e-82
14,7,2.511945e-82
14,8,2.983926e-82
14,9,2.158153e-82
14,10,1.398929e-82
14,11,8.385783e-83
14,12,1.037153e-80
14,13,9.845670e-81
14,14,1.294829e-80
14,15,6.639708e-81
14,16,4.115626e-81
14,17,2.049535e-81
14,18,1.504654e-81
14,19,1.300524e-81
14,20,7.480425e-82
14,21,5.159469e-82
14,22,3.189997e-82
14,23,1.231459e-82
14,24,2.942397e-80
14,25,2.182179e-80
14,26,1.973119e-80
14,27,1.324988e-80
14,28,6.398025e-81
14,29,4.137025e-81
14,30,2.661141e-81
14,31,2.397775e-81
14,32,1.413733e-81
14,33,1.048424e-81
14,34,5.014402e-82
14,35,2.013623e-82
14,36,4.487715e-80
14,37,3.889982e-80
14,38,3.014294e-80
14,39,2.445319e-80
14,40,1.167999e-80
14,41,6.338470e-81
14,42,4.140745e-81
14,43,2.916410e-81
14,44,2.538899e-81
14,45,1.560789e-81
14,46,9.569784e-82
14,47,3.167206e-82
14,48,6.529152e-80
14,49,4.501299e-80
14,50,4.234131e-80
14,51,2.335618e-80
14,52,1.282674e-80
14,53,6.623998e-81
14,54,5.587252e-81
14,55,4.680184e-81
14,56,3.051077e-81
14,57,1.948092e-81
14,58,1.259889e-81
14,59,3.857064e-82
14,60,6.421901e-80
14,61,5.515510e-80
14,62,4.326232e-80
14,63,2.623329e-80
14,64,1.332747e-80
14,65,6.817740e-81
14,66,5.174282e-81
14,67,5.565931e-81
14,68,3.027091e-81
14,69,2.609908e-81
14,70,1.420225e-81
14,71,4.949886e-82
14,72,8.016706e-80
14,73,6.299548e-80
14,74,4.449586e-80
14,75,2.931512e-80
14,76,1.255470e-80
14,77,9.922614e-81
14,78,7.673956e-81
14,79,6.017593e-81
14,80,3.684960e-81
14,81,2.766147e-81
14,82,1.527365e-81
14,83,4.900295e-82
14,84,3.842226e-80
14,85,5.836915e-80
14,86,4.132704e-80
14,87,2.371751e-80
14,88,1.373799e-80
14,89,8.738159e-81
14,90,7.703654e-81
14,91,6.242840e-81
14,92,4.101993e-81
14,93,2.613709e-81
14,94,1.698199e-81
14,95,5.213581e-82
14,96,7.870037e-82
14,97,2.756913e-80
14,98,2.827754e-80
14,99,1.473077e-80
14,100,1.179316e-80
14,101,8.312892e-81
14,102,6.262934e-81
14,103,6.404632e-81
14,104,3.838759e-81
14,105,2.516779e-81
14,106,1.584665e-81
14,107,5.192635e-82
14,108,0.000000e+00
14,109,1.266043e-81
14,110,1.532272e-80
14,111,1.189652e-80
14,112,9.091675e-81
14,113,6.398113e-81
14,114,6.158607e-81
14,115,5.498598e-81
14,116,3.429953e-81
14,117,2.252481e-81
14,118,1.429109e-81
14,119,4.920953e-82
14,120,0.000000e+00
14,121,0.000000e+00
14,122,8.199722e-82
14,123,4.091924e-81
14,124,5.245437e-81
14,125,5.050286e-81
14,126,4.786835e-81
14,127,4.116177e-81
14,128,2.955004e-81
14,129,2.030187e-81
14,130,1.380500e-81
14,131,4.069736e-82
14,132,0.000000e+00
14,133,0.000000e+00
14,134,0.000000e+00
14,135,0.000000e+00
14,136,9.675997e-82
14,137,1.040222e-81
14,138,2.782342e-81
14,139,2.437441e-81
14,140,1.418561e-81
14,141,1.372920e-81
14,142,9.373384e-82
14,143,2.891405e-82
14,144,0.000000e+00
14,145,0.000000e+00
14,146,0.000000e+00
14,147,0.000000e+00
14,148,0.000000e+00
14,149,1.448463e-82
14,150,2.756846e-82
14,151,1.305358e-82
14,152,3.567187e-82
14,153,3.836471e-82
14,154,3.073135e-82
14,155,1.838393e-82
15,0,1.730180e-81
15,1,1.633583e-81
15,2,1.786209e-81
15,3,1.110123e-81
15,4,8.650548e-82
15,5,3.199581e-82
15,6,3.142672e-82
15,7,1.943769e-82
15,8,2.146965e-82
15,9,1.696519e-82
15,10,9.631702e-83
15,11,5.830700e-83
15,12,7.547874e-81
15,13,7.774359e-81
15,14,6.639708e-81
15,15,8.120890e-81
15,16,3.120864e-81
15,17,1.512734e-81
15,18,1.182446e-81
15,19,9.811361e-82
15,20,5.970142e-82
15,21,3.857694e-82
15,22,2.362034e-82
15,23,9.027002e-83
15,24,2.074428e-80
15,25,1.613368e-80
15,26,1.499164e-80
15,27,1.008918e-80
15,28,4.852821e-81
15,29,3.319293e-81
15,30,2.118341e-81
15,31,1.851389e-81
15,32,1.082370e-81
15,33,7.757039e-82
15,34,3.795601e-82
15,35,1.532820e-82
15,36,3.204699e-80
15,37,2.813784e-80
15,38,2.267637e-80
15,39,1.845222e-80
15,40,9.573866e-81
15,41,5.150946e-81
15,42,3.396756e-81
15,43,2.301701e-81
15,44,1.926062e-81
15,45,1.185032e-81
15,46,7.000439e-82
15,47,2.447611e-82
15,48,4.581874e-80
15,49,3.345447e-80
15,50,3.140855e-80
15,51,1.822561e-80
15,52,1.053213e-80
15,53,5.564749e-81
15,54,4.482178e-81
15,55,3.543372e-81
15,56,2.300277e-81
15,57,1.449109e-81
15,58,9.214366e-82
15,59,3.010354e-82
15,60,4.639469e-80
15,61,4.066043e-80
15,62,3.239061e-80
15,63,2.081616e-80
15,64,1.097183e-80
15,65,5.917780e-81
15,66,4.241912e-81
15,67,4.222282e-81
15,68,2.368293e-81
15,69,1.944328e-81
15,70,1.065581e-81
15,71,3.853389e-82
15,72,5.734087e-80
15,73,4.669369e-80
15,74,3.428476e-80
15,75,2.351118e-80
15,76,1.096970e-80
15,77,7.926150e-81
15,78,5.994327e-81
15,79,4.623964e-81
15,80,2.881005e-81
15,81,2.078800e-81
15,82,1.163131e-81
15,83,4.000989e-82
15,84,2.864669e-80
15,85,4.454055e-80
15,86,3.225279e-80
15,87,1.962201e-80
15,88,1.156338e-80
15,89,7.390110e-81
15,90,6.203877e-81
15,91,4.882481e-81
15,92,3.224249e-81
15,93,2.016310e-81
15,94,1.278113e-81
15,95,4.275348e-82
15,96,6.009925e-82
15,97,2.178248e-80
15,98,2.253361e-80
15,99,1.284971e-80
15,100,9.697653e-81
15,101,6.814674e-81
15,102,5.162195e-81
15,103,4.918237e-81
15,104,3.042552e-81
15,105,1.996987e-81
15,106,1.207428e-81
15,107,4.315641e-82
15,108,0.000000e+00
15,109,1.069412e-81
15,110,1.277850e-80
15,111,1.007787e-80
15,112,7.705811e-81
15,113,5.399619e-81
15,114,4.843955e-81
15,115,4.377135e-81
15,116,2.712637e-81
15,117,1.834859e-81
15,118,1.093050e-81
15,119,4.136499e-82
15,120,0.000000e+00
15,121,0.000000e+00
15,122,7.593820e-82
15,123,3.876075e-81
15,124,4.513141e-81
15,125,4.142425e-81
15,126,3.823308e-81
15,127,3.306030e-81
15,128,2.407072e-81
15,129,1.615056e-81
15,130,1.061246e-81
15,131,3.531219e-82
15,132,0.000000e+00
15,133,0.000000e+00
15,134,0.000000e+00
15,135,0.000000e+00
15,136,9.769483e-82
15,137,1.267178e-81
15,138,2.285355e-81
15,139,2.052143e-81
15,140,1.244385e-81
15,141,1.159686e-81
15,142,7.627099e-82
15,143,2.646310e-82
15,144,0.000000e+00
15,145,0.000000e+00
15,146,0.000000e+00
15,147,0.000000e+00
15,148,0.000000e+00
15,149,1.070930e-82
15,150,2.532903e-82
15,151,2.016436e-82
15,152,3.487550e-82
15,153,3.565790e-82
15,154,2.734769e-82
15,155,1.614555e-82
16,0,1.036055e-81
16,1,1.013455e-81
16,2,1.110590e-81
16,3,6.460842e-82
16,4,5.604045e-82
16,5,1.794459e-82
16,6,2.312408e-82
16,7,1.469211e-82
16,8,1.052039e-82
16,9,1.192231e-82
16,10,3.283697e-83
16,11,2.001066e-83
16,12,3.665478e-81
16,13,4.583156e-81
16,14,4.115626e-81
16,15,3.120864e-81
16,16,5.019252e-81
16,17,1.340982e-81
16,18,6.555944e-82
16,19,6.335791e-82
16,20,4.591161e-82
16,21,2.169462e-82
16,22,1.295534e-82
16,23,5.269711e-83
16,24,8.082297e-81
16,25,8.633610e-81
16,26,8.538698e-81
16,27,7.009286e-81
16,28,3.981029e-81
16,29,2.549195e-81
16,30,1.462775e-81
16,31,1.313580e-81
16,32,6.774152e-82
16,33,4.120091e-82
16,34,2.285669e-82
16,35,1.009968e-82
16,36,1.356315e-80
16,37,1.364186e-80
16,38,1.330300e-80
16,39,1.160238e-80
16,40,8.401978e-81
16,41,4.248692e-81
16,42,2.849326e-81
16,43,1.778120e-81
16,44,1.187486e-81
16,45,7.850551e-82
16,46,3.616737e-82
16,47,1.586917e-82
16,48,1.645144e-80
16,49,1.854290e-80
16,50,1.702868e-80
16,51,1.333502e-80
16,52,9.175897e-81
16,53,5.232455e-81
16,54,3.604150e-81
16,55,2.223001e-81
16,56,1.355734e-81
16,57,8.408944e-82
16,58,4.615361e-82
16,59,2.056131e-82
16,60,2.191137e-80
16,61,2.209493e-80
16,62,1.926207e-80
16,63,1.641355e-80
16,64,1.002570e-80
16,65,6.189746e-81
16,66,3.852953e-81
16,67,2.654557e-81
16,68,1.700760e-81
16,69,1.111962e-81
16,70,6.223991e-82
16,71,2.835383e-82
16,72,2.461903e-80
16,73,2.582595e-80
16,74,2.325585e-80
16,75,1.927027e-80
16,76,1.227532e-80
16,77,6.340126e-81
16,78,4.331069e-81
16,79,3.138889e-81
16,80,2.130596e-81
16,81,1.238199e-81
16,82,7.318830e-82
16,83,3.492443e-82
16,84,1.735602e-80
16,85,2.888557e-80
16,86,2.390095e-80
16,87,1.799870e-80
16,88,1.154084e-80
16,89,7.233312e-81
16,90,4.956671e-81
16,91,3.544858e-81
16,92,2.407787e-81
16,93,1.418864e-81
16,94,7.587344e-82
16,95,3.654463e-82
16,96,4.185431e-82
16,97,1.739901e-80
16,98,1.807874e-80
16,99,1.394116e-80
16,100,8.918149e-81
16,101,6.008922e-81
16,102,4.498888e-81
16,103,3.363964e-81
16,104,2.315609e-81
16,105,1.516476e-81
16,106,7.658163e-82
16,107,3.908347e-82
16,108,0.000000e+00
16,109,1.154166e-81
16,110,1.186846e-80
16,111,1.025749e-80
16,112,7.543903e-81
16,113,5.319382e-81
16,114,3.707048e-81
16,115,3.315605e-81
16,116,2.132740e-81
16,117,1.527310e-81
16,118,7.413345e-82
16,119,3.990133e-82
16,120,0.000000e+00
16,121,0.000000e+00
16,122,9.443868e-82
16,123,5.060695e-81
16,124,4.663593e-81
16,125,3.582571e-81
16,126,3.252424e-81
16,127,2.658643e-81
16,128,2.037424e-81
16,129,1.328710e-81
16,130,7.324748e-82
16,131,3.664740e-82
16,132,0.000000e+00
16,133,0.000000e+00
16,134,0.000000e+00
16,135,0.000000e+00
16,136,1.445229e-81
16,137,2.376128e-81
16,138,1.984658e-81
16,139,1.929691e-81
16,140,1.403968e-81
16,141,1.139295e-81
16,142,6.338272e-82
16,143,3.116549e-82
16,144,0.000000e+00
16,145,0.000000e+00
16,146,0.000000e+00
16,147,0.000000e+00
16,148,0.000000e+00
16,149,5.642255e-83
16,150,3.008811e-82
16,151,4.709786e-82
16,152,4.717353e-82
16,153,4.457561e-82
16,154,3.034932e-82
16,155,1.795720e-82
17,0,5.229671e-82
17,1,4.364088e-82
17,2,5.023918e-82
17,3,3.917621e-82
17,4,2.375404e-82
17,5,1.330770e-82
17,6,4.275661e-83
17,7,4.729288e-83
17,8,4.282556e-83
17,9,6.021856e-83
17,10,8.913451e-84
17,11,5.563810e-84
17,12,1.605416e-81
17,13,2.114537e-81
17,14,2.049535e-81
17,15,1.512734e-81
17,16,1.340982e-81
17,17,1.902305e-81
17,18,4.907467e-82
17,19,2.469683e-82
17,20,2.456148e-82
17,21,1.136450e-82
17,22,5.447696e-83
17,23,2.856793e-83
17,24,2.965374e-81
17,25,3.749454e-81
17,26,3.738025e-81
17,27,3.683132e-81
17,28,1.992803e-81
17,29,1.458158e-81
17,30,6.654419e-82
17,31,6.077251e-82
17,32,3.441141e-82
17,33,2.064434e-82
17,34,1.122269e-82
17,35,4.677238e-83
17,36,5.136092e-81
17,37,5.868790e-81
17,38,6.240491e-81
17,39,5.423947e-81
17,40,4.454564e-81
17,41,2.215088e-81
17,42,1.363914e-81
17,43,9.119446e-82
17,44,5.787273e-82
17,45,3.703371e-82
17,46,1.608715e-82
17,47,7.777484e-83
17,48,5.289480e-81
17,49,8.471249e-81
17,50,7.956792e-81
17,51,6.665888e-81
17,52,4.937614e-81
17,53,2.962396e-81
17,54,1.880486e-81
17,55,1.051522e-81
17,56,6.703845e-82
17,57,3.934129e-82
17,58,1.908441e-82
17,59,1.075394e-82
17,60,9.220739e-81
17,61,9.607867e-81
17,62,8.912416e-81
17,63,8.587335e-81
17,64,5.424762e-81
17,65,3.385752e-81
17,66,2.103705e-81
17,67,1.368728e-81
17,68,8.924208e-82
17,69,5.244773e-82
17,70,2.853946e-82
17,71,1.534714e-82
17,72,9.262822e-81
17,73,1.144566e-80
17,74,1.158922e-80
17,75,9.915338e-81
17,76,6.804439e-81
17,77,3.315872e-81
17,78,2.319533e-81
17,79,1.639660e-81
17,80,1.032415e-81
17,81,6.096673e-82
17,82,3.487735e-82
17,83,1.878638e-82
17,84,8.124817e-81
17,85,1.376610e-80
17,86,1.227435e-80
17,87,9.710468e-81
17,88,6.222305e-81
17,89,4.079828e-81
17,90,2.611683e-81
17,91,1.852513e-81
17,92,1.237090e-81
17,93,7.362144e-82
17,94,3.648016e-82
17,95,1.962678e-82
17,96,2.218740e-82
17,97,8.970850e-81
17,98,9.219821e-81
17,99,7.912486e-81
17,100,4.858934e-81
17,101,3.193231e-81
17,102,2.457036e-81
17,103,1.691020e-81
17,104,1.246684e-81
17,105,7.517577e-82
17,106,3.796549e-82
17,107,2.195423e-82
17,108,0.000000e+00
17,109,7.507574e-82
17,110,6.482793e-81
17,111,5.657066e-81
17,112,4.162789e-81
17,113,3.063782e-81
17,114,1.955059e-81
17,115,1.777220e-81
17,116,1.134222e-81
17,117,7.972458e-82
17,118,3.809772e-82
17,119,2.210620e-82
17,120,0.000000e+00
17,121,0.000000e+00
17,122,5.846623e-82
17,123,2.959686e-81
17,124,2.579325e-81
17,125,1.980623e-81
17,126,1.760130e-81
17,127,1.392287e-81
17,128,1.114150e-81
17,129,7.120829e-82
17,130,3.704779e-82
17,131,2.044781e-82
17,132,0.000000e+00
17,133,0.000000e+00
17,134,0.000000e+00
17,135,0.000000e+00
17,136,8.462740e-82
17,137,1.467160e-81
17,138,1.131779e-81
17,139,1.110610e-81
17,140,8.135736e-82
17,141,6.458079e-82
17,142,3.421542e-82
17,143,1.808162e-82
17,144,0.000000e+00
17,145,0.000000e+00
17,146,0.000000e+00
17,147,0.000000e+00
17,148,0.000000e+00
17,149,2.646844e-83
17,150,1.767075e-82
17,151,3.053206e-82
17,152,2.812091e-82
17,153,2.623655e-82
17,154,1.754838e-82
17,155,1.038380e-82
18,0,3.810338e-82
18,1,3.409626e-82
18,2,3.917328e-82
18,3,2.833511e-82
18,4,1.837863e-82
18,5,3.422428e-83
18,6,9.167415e-83
18,7,8.716658e-84
18,8,4.739272e-83
18,9,3.702058e-83
18,10,1.731554e-83
18,11,9.718756e-84
18,12,1.513434e-81
18,13,1.628584e-81
18,14,1.504654e-81
18,15,1.182446e-81
18,16,6.555944e-82
18,17,4.907467e-82
18,18,8.397169e-82
18,19,2.302420e-82
18,20,1.217428e-82
18,21,9.323384e-83
18,22,4.831048e-83
18,23,2.075800e-83
18,24,3.936035e-81
18,25,3.237709e-81
18,26,3.098028e-81
18,27,2.301700e-81
18,28,1.191382e-81
18,29,6.708671e-82
18,30,5.323793e-82
18,31,3.474832e-82
18,32,2.461229e-82
18,33,1.699835e-82
18,34,8.119944e-83
18,35,3.357017e-83
18,36,6.212872e-81
18,37,5.627734e-81
18,38,4.640287e-81
18,39,3.897602e-81
18,40,2.243834e-81
18,41,1.261615e-81
18,42,7.872479e-82
18,43,4.867883e-82
18,44,4.175596e-82
18,45,2.644389e-82
18,46,1.461468e-82
18,47,5.258308e-83
18,48,8.235613e-81
18,49,6.750568e-81
18,50,6.461970e-81
18,51,4.046150e-81
18,52,2.468949e-81
18,53,1.387898e-81
18,54,1.099528e-81
18,55,7.729901e-82
18,56,5.043948e-82
18,57,3.127669e-82
18,58,1.931304e-82
18,59,6.710580e-83
18,60,9.312222e-81
18,61,8.217760e-81
18,62,6.757428e-81
18,63,4.739016e-81
18,64,2.635048e-81
18,65,1.470770e-81
18,66,1.052148e-81
18,67,9.402585e-82
18,68,5.409628e-82
18,69,4.117342e-82
18,70,2.235665e-82
18,71,8.725772e-83
18,72,1.091754e-80
18,73,9.429396e-81
18,74,7.537017e-81
18,75,5.311069e-81
18,76,2.798110e-81
18,77,1.910797e-81
18,78,1.384058e-81
18,79,1.052363e-81
18,80,6.618164e-82
18,81,4.562977e-82
18,82,2.543621e-82
18,83,9.765660e-83
18,84,6.023692e-81
18,85,9.576578e-81
18,86,7.268757e-81
18,87,4.785370e-81
18,88,2.825469e-81
18,89,1.907678e-81
18,90,1.505811e-81
18,91,1.146690e-81
18,92,7.516790e-82
18,93,4.539351e-82
18,94,2.827069e-82
18,95,1.034742e-82
18,96,1.612122e-82
18,97,5.048603e-81
18,98,5.110139e-81
18,99,3.357541e-81
18,100,2.337806e-81
18,101,1.659474e-81
18,102,1.305743e-81
18,103,1.106355e-81
18,104,7.157874e-82
18,105,4.534260e-82
18,106,2.689232e-82
18,107,1.095850e-82
18,108,0.000000e+00
18,109,3.326915e-82
18,110,3.181308e-81
18,111,2.528452e-81
18,112,1.923225e-81
18,113,1.447733e-81
18,114,1.160237e-81
18,115,1.056365e-81
18,116,6.525480e-82
18,117,4.341768e-82
18,118,2.435069e-82
18,119,1.038305e-82
18,120,0.000000e+00
18,121,0.000000e+00
18,122,2.236398e-82
18,123,1.074788e-81
18,124,1.127745e-81
18,125,1.039819e-81
18,126,9.539632e-82
18,127,7.988143e-82
18,128,5.927468e-82
18,129,3.892931e-82
18,130,2.404587e-82
18,131,9.214198e-83
18,132,0.000000e+00
18,133,0.000000e+00
18,134,0.000000e+00
18,135,0.000000e+00
18,136,3.020210e-82
18,137,4.911626e-82
18,138,6.063550e-82
18,139,5.481445e-82
18,140,3.411656e-82
18,141,3.081005e-82
18,142,1.877385e-82
18,143,7.496321e-83
18,144,0.000000e+00
18,145,0.000000e+00
18,146,0.000000e+00
18,147,0.000000e+00
18,148,0.000000e+00
18,149,2.397492e-83
18,150,7.581291e-83
18,151,8.660468e-83
18,152,1.103827e-82
18,153,1.057480e-82
18,154,7.721186e-83
18,155,4.416652e-83
19,0,3.114031e-82
19,1,2.942036e-82
19,2,3.494728e-82
19,3,2.206929e-82
19,4,1.874390e-82
19,5,3.868202e-83
19,6,1.598564e-83
19,7,3.346318e-83
19,8,2.878719e-83
19,9,3.154519e-83
19,10,1.910441e-83
19,11,1.127303e-83
19,12,1.383427e-81
19,13,1.423179e-81
19,14,1.300524e-81
19,15,9.811361e-82
19,16,6.335791e-82
19,17,2.469683e-82
19,18,2.302420e-82
19,19,4.538272e-82
19,20,1.024136e-82
19,21,6.692407e-83
19,22,4.494453e-83
19,23,1.718749e-83
19,24,3.789280e-81
19,25,2.918323e-81
19,26,2.726640e-81
19,27,1.890382e-81
19,28,9.419516e-82
19,29,6.165422e-82
19,30,3.212756e-82
19,31,3.155982e-82
19,32,1.799892e-82
19,33,1.424728e-82
19,34,7.021424e-83
19,35,2.885624e-83
19,36,5.823997e-81
19,37,5.162825e-81
19,38,4.049939e-81
19,39,3.338449e-81
19,40,1.692974e-81
19,41,9.301739e-82
19,42,6.487432e-82
19,43,4.136225e-82
19,44,3.527338e-82
19,45,2.190403e-82
19,46,1.295420e-82
19,47,4.451296e-83
19,48,8.306710e-81
19,49,5.977338e-81
19,50,5.698080e-81
19,51,3.224028e-81
19,52,1.862562e-81
19,53,9.698322e-82
19,54,8.560072e-82
19,55,6.612344e-82
19,56,4.234144e-82
19,57,2.695387e-82
19,58,1.707343e-82
19,59,5.733114e-83
19,60,8.369303e-81
19,61,7.303844e-81
19,62,5.777234e-81
19,63,3.726503e-81
19,64,1.904917e-81
19,65,1.064036e-81
19,66,8.390880e-82
19,67,7.717249e-82
19,68,4.342685e-82
19,69,3.647259e-82
19,70,1.946906e-82
19,71,7.053769e-83
19,72,1.050403e-80
19,73,8.460134e-81
19,74,6.160331e-81
19,75,4.166112e-81
19,76,1.941702e-81
19,77,1.434554e-81
19,78,1.125807e-81
19,79,8.374168e-82
19,80,5.375250e-82
19,81,3.867805e-82
19,82,2.142121e-82
19,83,7.444418e-83
19,84,5.215664e-81
19,85,8.022724e-81
19,86,5.818993e-81
19,87,3.503205e-81
19,88,2.083869e-81
19,89,1.352465e-81
19,90,1.148841e-81
19,91,9.016588e-82
19,92,5.960736e-82
19,93,3.743493e-82
19,94,2.353247e-82
19,95,7.866540e-83
19,96,1.101003e-82
19,97,3.934179e-81
19,98,4.022499e-81
19,99,2.250813e-81
19,100,1.721598e-81
19,101,1.252665e-81
19,102,9.558572e-82
19,103,9.188071e-82
19,104,5.603516e-82
19,105,3.679838e-82
19,106,2.212845e-82
19,107,7.904023e-83
19,108,0.000000e+00
19,109,1.920161e-82
19,110,2.258274e-81
19,111,1.808664e-81
19,112,1.364682e-81
19,113,1.002796e-81
19,114,9.036055e-82
19,115,8.031351e-82
19,116,5.083819e-82
19,117,3.379195e-82
19,118,2.052467e-82
19,119,7.689580e-83
19,120,0.000000e+00
19,121,0.000000e+00
19,122,1.307414e-82
19,123,6.698791e-82
19,124,8.024218e-82
19,125,7.816516e-82
19,126,7.355911e-82
19,127,6.184226e-82
19,128,4.475447e-82
19,129,3.060391e-82
19,130,1.988388e-82
19,131,6.499374e-83
19,132,0.000000e+00
19,133,0.000000e+00
19,134,0.000000e+00
19,135,0.000000e+00
19,136,1.724994e-82
19,137,2.488568e-82
19,138,4.353803e-82
19,139,3.822147e-82
19,140,2.389110e-82
19,141,2.184909e-82
19,142,1.408826e-82
19,143,4.880355e-83
19,144,0.000000e+00
19,145,0.000000e+00
19,146,0.000000e+00
19,147,0.000000e+00
19,148,0.000000e+00
19,149,2.042182e-83
19,150,4.945351e-83
19,151,3.980218e-83
19,152,6.535951e-83
19,153,6.793325e-83
19,154,5.142201e-83
19,155,3.081223e-83
20,0,1.862456e-82
20,1,1.646821e-82
20,2,2.018414e-82
20,3,1.380898e-82
20,4,1.176229e-82
20,5,4.712866e-83
20,6,3.558604e-83
20,7,1.416662e-83
20,8,1.310441e-83
20,9,1.132390e-83
20,10,6.444510e-84
20,11,4.728758e-84
20,12,6.833942e-82
20,13,8.166173e-82
20,14,7.480425e-82
20,15,5.970142e-82
20,16,4.591161e-82
20,17,2.456148e-82
20,18,1.217428e-82
20,19,1.024136e-82
20,20,1.831326e-82
20,21,4.335227e-83
20,22,2.264736e-83
20,23,9.038457e-84
20,24,1.582130e-81
20,25,1.539945e-81
20,26,1.487323e-81
20,27,1.215028e-81
20,28,6.786994e-82
20,29,4.619574e-82
20,30,2.763873e-82
20,31,1.993037e-82
20,32,1.098426e-82
20,33,6.742537e-83
20,34,4.192121e-83
20,35,1.728068e-83
20,36,2.593505e-81
20,37,2.529625e-81
20,38,2.366938e-81
20,39,1.993158e-81
20,40,1.341141e-81
20,41,7.029220e-82
20,42,4.731706e-82
20,43,3.188917e-82
20,44,1.956962e-82
20,45,1.220619e-82
20,46,6.660827e-83
20,47,2.907134e-83
20,48,3.379943e-81
20,49,3.392870e-81
20,50,3.084621e-81
20,51,2.274844e-81
20,52,1.506797e-81
20,53,8.441488e-82
20,54,6.005309e-82
20,55,3.980859e-82
20,56,2.595868e-82
20,57,1.523140e-82
20,58,8.428598e-83
20,59,3.582763e-83
20,60,3.984760e-81
20,61,3.848783e-81
20,62,3.396295e-81
20,63,2.727376e-81
20,64,1.616947e-81
20,65,1.010454e-81
20,66,6.400401e-82
20,67,4.790466e-82
20,68,3.088254e-82
20,69,2.110473e-82
20,70,1.130299e-82
20,71,5.021457e-83
20,72,4.720003e-81
20,73,4.545594e-81
20,74,3.992266e-81
20,75,3.118007e-81
20,76,1.878541e-81
20,77,1.042467e-81
20,78,7.876837e-82
20,79,5.664642e-82
20,80,3.485226e-82
20,81,2.264674e-82
20,82,1.317827e-82
20,83,5.801688e-83
20,84,2.902753e-81
20,85,4.914482e-81
20,86,3.996992e-81
20,87,2.844648e-81
20,88,1.789933e-81
20,89,1.179529e-81
20,90,8.445826e-82
20,91,6.157282e-82
20,92,4.135946e-82
20,93,2.460798e-82
20,94,1.358450e-82
20,95,6.241233e-83
20,96,5.563726e-83
20,97,2.727849e-81
20,98,2.897208e-81
20,99,2.166037e-81
20,100,1.392536e-81
20,101,9.947314e-82
20,102,7.595057e-82
20,103,5.810363e-82
20,104,4.045188e-82
20,105,2.584092e-82
20,106,1.371013e-82
20,107,6.431256e-83
20,108,0.000000e+00
20,109,1.615074e-82
20,110,1.845467e-81
20,111,1.573307e-81
20,112,1.204752e-81
20,113,8.499208e-82
20,114,6.210226e-82
20,115,5.785162e-82
20,116,3.534258e-82
20,117,2.618341e-82
20,118,1.310433e-82
20,119,6.502781e-83
20,120,0.000000e+00
20,121,0.000000e+00
20,122,1.442138e-82
20,123,7.552151e-82
20,124,7.211869e-82
20,125,6.073427e-82
20,126,5.339708e-82
20,127,4.392176e-82
20,128,3.410010e-82
20,129,2.174104e-82
20,130,1.260218e-82
20,131,5.877682e-83
20,132,0.000000e+00
20,133,0.000000e+00
20,134,0.000000e+00
20,135,0.000000e+00
20,136,2.087138e-82
20,137,3.625619e-82
20,138,3.338476e-82
20,139,3.185581e-82
20,140,2.258513e-82
20,141,1.832194e-82
20,142,1.067215e-82
20,143,4.898565e-83
20,144,0.000000e+00
20,145,0.000000e+00
20,146,0.000000e+00
20,147,0.000000e+00
20,148,0.000000e+00
20,149,1.032398e-83
20,150,4.921141e-83
20,151,7.288281e-83
20,152,7.324170e-83
20,153,7.076528e-83
20,154,4.854082e-83
20,155,2.909148e-83
21,0,1.294350e-82
21,1,1.139742e-82
21,2,1.411256e-82
21,3,8.876286e-83
21,4,7.429952e-83
21,5,2.120275e-83
21,6,2.241215e-83
21,7,1.315681e-83
21,8,9.239087e-84
21,9,1.977370e-83
21,10,5.046923e-84
21,11,3.821809e-84
21,12,5.553210e-82
21,13,5.593394e-82
21,14,5.159469e-82
21,15,3.857694e-82
21,16,2.169462e-82
21,17,1.136450e-82
21,18,9.323384e-83
21,19,6.692407e-83
21,20,4.335227e-83
21,21,8.060094e-83
21,22,1.694932e-83
21,23,6.686980e-84
21,24,1.552996e-81
21,25,1.144958e-81
21,26,1.081401e-81
21,27,7.096620e-82
21,28,3.582886e-82
21,29,2.213305e-82
21,30,1.525256e-82
21,31,1.336152e-82
21,32,6.945889e-83
21,33,7.029866e-83
21,34,2.500618e-83
21,35,1.076677e-83
21,36,2.401232e-81
21,37,2.071497e-81
21,38,1.620227e-81
21,39,1.308138e-81
21,40,6.097225e-82
21,41,3.515880e-82
21,42,2.268957e-82
21,43,1.584097e-82
21,44,1.380439e-82
21,45,7.152164e-83
21,46,4.883612e-83
21,47,1.719630e-83
21,48,3.400997e-81
21,49,2.422928e-81
21,50,2.263817e-81
21,51,1.264317e-81
21,52,6.931662e-82
21,53,3.665986e-82
21,54,3.187551e-82
21,55,2.566571e-82
21,56,1.712549e-82
21,57,1.044682e-82
21,58,6.836598e-83
21,59,2.134199e-83
21,60,3.428547e-81
21,61,2.904515e-81
21,62,2.318298e-81
21,63,1.418207e-81
21,64,7.238039e-82
21,65,3.784991e-82
21,66,2.883634e-82
21,67,3.045382e-82
21,68,1.709595e-82
21,69,1.424176e-82
21,70,7.789809e-83
21,71,2.668456e-83
21,72,4.215843e-81
21,73,3.317481e-81
21,74,2.431993e-81
21,75,1.560579e-81
21,76,6.687678e-82
21,77,5.593914e-82
21,78,4.194202e-82
21,79,3.324589e-82
21,80,2.010688e-82
21,81,1.560146e-82
21,82,8.418101e-83
21,83,2.789950e-83
21,84,2.033757e-81
21,85,3.144329e-81
21,86,2.232612e-81
21,87,1.296435e-81
21,88,7.285684e-82
21,89,4.996638e-82
21,90,4.419056e-82
21,91,3.552202e-82
21,92,2.273348e-82
21,93,1.440178e-82
21,94,9.557686e-83
21,95,2.947921e-83
21,96,4.971320e-83
21,97,1.486427e-81
21,98,1.513355e-81
21,99,8.258030e-82
21,100,6.371930e-82
21,101,4.639427e-82
21,102,3.688265e-82
21,103,3.491002e-82
21,104,2.172245e-82
21,105,1.350334e-82
21,106,8.868909e-83
21,107,2.987407e-83
21,108,0.000000e+00
21,109,8.257767e-83
21,110,8.702109e-82
21,111,6.461808e-82
21,112,5.049749e-82
21,113,3.797161e-82
21,114,3.446786e-82
21,115,3.183849e-82
21,116,1.923192e-82
21,117,1.251410e-82
21,118,7.763351e-83
21,119,2.746019e-83
21,120,0.000000e+00
21,121,0.000000e+00
21,122,4.829923e-83
21,123,2.279002e-82
21,124,2.911249e-82
21,125,2.969778e-82
21,126,2.679085e-82
21,127,2.364023e-82
21,128,1.689228e-82
21,129,1.123224e-82
21,130,7.644949e-83
21,131,2.324338e-83
21,132,0.000000e+00
21,133,0.000000e+00
21,134,0.000000e+00
21,135,0.000000e+00
21,136,5.721470e-83
21,137,7.733151e-83
21,138,1.679166e-82
21,139,1.481290e-82
21,140,8.176612e-83
21,141,8.088784e-83
21,142,5.451877e-83
21,143,1.759416e-83
21,144,0.000000e+00
21,145,0.000000e+00
21,146,0.000000e+00
21,147,0.000000e+00
21,148,0.000000e+00
21,149,8.463860e-84
21,150,1.735534e-83
21,151,1.065917e-83
21,152,2.315420e-83
21,153,2.355729e-83
21,154,1.855814e-83
21,155,1.067404e-83
22,0,7.736227e-83
22,1,7.370703e-83
22,2,8.818383e-83
22,3,5.314320e-83
22,4,3.890391e-83
22,5,1.248472e-83
22,6,1.373497e-83
22,7,8.845146e-84
22,8,1.065743e-83
22,9,4.544187e-84
22,10,6.422413e-84
22,11,2.545446e-84
22,12,3.689856e-82
22,13,3.554676e-82
22,14,3.189997e-82
22,15,2.362034e-82
22,16,1.295534e-82
22,17,5.447696e-83
22,18,4.831048e-83
22,19,4.494453e-83
22,20,2.264736e-83
22,21,1.694932e-83
22,22,2.222839e-83
22,23,3.959531e-84
22,24,1.066725e-81
22,25,7.467568e-82
22,26,6.891162e-82
22,27,4.272996e-82
22,28,1.923508e-82
22,29,1.196053e-82
22,30,8.441326e-83
22,31,8.043828e-83
22,32,4.820938e-83
22,33,3.261727e-83
22,34,1.848516e-83
22,35,6.293583e-84
22,36,1.608562e-81
22,37,1.351117e-81
22,38,1.007027e-81
22,39,8.084430e-82
22,40,3.288314e-82
22,41,1.754922e-82
22,42,1.317874e-82
22,43,9.520505e-83
22,44,8.690061e-83
22,45,5.174421e-83
22,46,2.852242e-83
22,47,9.214414e-84
22,48,2.407650e-81
22,49,1.512783e-81
22,50,1.431824e-81
22,51,6.966494e-82
22,52,3.524159e-82
22,53,1.749963e-82
22,54,1.732723e-82
22,55,1.587878e-82
22,56,1.006127e-82
22,57,6.640898e-83
22,58,4.311333e-83
22,59,1.266647e-83
22,60,2.221092e-81
22,61,1.876996e-81
22,62,1.398068e-81
22,63,7.737849e-82
22,64,3.431717e-82
22,65,1.822119e-82
22,66,1.549303e-82
22,67,1.788669e-82
22,68,9.448931e-83
22,69,8.823901e-83
22,70,4.966598e-83
22,71,1.524319e-83
22,72,2.871333e-81
22,73,2.162850e-81
22,74,1.406678e-81
22,75,8.798491e-82
22,76,2.923887e-82
22,77,2.955612e-82
22,78,2.379071e-82
22,79,1.867458e-82
22,80,1.204702e-82
22,81,9.245203e-83
22,82,5.097213e-83
22,83,1.479762e-83
22,84,1.269158e-81
22,85,1.892782e-81
22,86,1.241465e-81
22,87,6.494725e-82
22,88,3.531648e-82
22,89,2.289040e-82
22,90,2.384023e-82
22,91,1.954323e-82
22,92,1.271529e-82
22,93,8.365213e-83
22,94,5.707143e-83
22,95,1.532437e-83
22,96,2.489084e-83
22,97,8.195637e-82
22,98,8.469637e-82
22,99,3.256591e-82
22,100,3.181430e-82
22,101,2.385085e-82
22,102,1.824526e-82
22,103,2.084009e-82
22,104,1.168418e-82
22,105,7.944664e-83
22,106,5.135264e-83
22,107,1.412439e-83
22,108,0.000000e+00
22,109,2.639235e-83
22,110,4.097416e-82
22,111,2.935799e-82
22,112,2.257309e-82
22,113,1.685060e-82
22,114,1.906558e-82
22,115,1.665235e-82
22,116,1.042997e-82
22,117,6.732258e-83
22,118,4.547956e-83
22,119,1.299412e-83
22,120,0.000000e+00
22,121,0.000000e+00
22,122,1.433034e-83
22,123,7.456446e-83
22,124,1.327660e-82
22,125,1.478897e-82
22,126,1.416921e-82
22,127,1.287556e-82
22,128,8.793867e-83
22,129,6.036988e-83
22,130,4.421381e-83
22,131,1.041437e-83
22,132,0.000000e+00
22,133,0.000000e+00
22,134,0.000000e+00
22,135,0.000000e+00
22,136,1.369837e-83
22,137,4.206594e-84
22,138,8.321478e-83
22,139,6.819481e-83
22,140,3.330348e-83
22,141,3.690919e-83
22,142,2.791757e-83
22,143,6.665490e-84
22,144,0.000000e+00
22,145,0.000000e+00
22,146,0.000000e+00
22,147,0.000000e+00
22,148,0.000000e+00
22,149,5.218602e-84
22,150,6.531533e-84
22,151,-2.902914e-84
22,152,6.964031e-84
22,153,8.368344e-84
22,154,7.687178e-84
22,155,4.429673e-84
23,0,2.982495e-83
23,1,2.674294e-83
23,2,3.227773e-83
23,3,2.051998e-83
23,4,1.610856e-83
23,5,4.603521e-84
23,6,4.364912e-84
23,7,2.707944e-84
23,8,4.164717e-84
23,9,2.414006e-84
23,10,1.393029e-84
23,11,2.040630e-84
23,12,1.293281e-82
23,13,1.296309e-82
23,14,1.231459e-82
23,15,9.027002e-83
23,16,5.269711e-83
23,17,2.856793e-83
23,18,2.075800e-83
23,19,1.718749e-83
23,20,9.038457e-84
23,21,6.686980e-84
23,22,3.959531e-84
23,23,4.024840e-84
23,24,3.683875e-82
23,25,2.737655e-82
23,26,2.567401e-82
23,27,1.756796e-82
23,28,8.090596e-83
23,29,5.658566e-83
23,30,3.521110e-83
23,31,3.143896e-83
23,32,1.908914e-83
23,33,1.424046e-83
23,34,5.959691e-84
23,35,4.191017e-84
23,36,5.603438e-82
23,37,4.928424e-82
23,38,3.807826e-82
23,39,3.087171e-82
23,40,1.458049e-82
23,41,8.285656e-83
23,42,5.398544e-83
23,43,3.731113e-83
23,44,3.277314e-83
23,45,2.083018e-83
23,46,1.178224e-83
23,47,3.449365e-84
23,48,8.005005e-82
23,49,5.572683e-82
23,50,5.355268e-82
23,51,2.871639e-82
23,52,1.653804e-82
23,53,8.806373e-83
23,54,7.315431e-83
23,55,5.833750e-83
23,56,3.953175e-83
23,57,2.541809e-83
23,58,1.617338e-83
23,59,4.199629e-84
23,60,8.210860e-82
23,61,6.943409e-82
23,62,5.378980e-82
23,63,3.373815e-82
23,64,1.674517e-82
23,65,8.402442e-83
23,66,7.115124e-83
23,67,7.307898e-83
23,68,3.930871e-83
23,69,3.295623e-83
23,70,1.848942e-83
23,71,6.169977e-84
23,72,9.955033e-82
23,73,7.921686e-82
23,74,5.674698e-82
23,75,3.726115e-82
23,76,1.661843e-82
23,77,1.309874e-82
23,78,1.016396e-82
23,79,7.934317e-83
23,80,4.800955e-83
23,81,3.581817e-83
23,82,1.945995e-83
23,83,6.592000e-84
23,84,4.935239e-82
23,85,7.329102e-82
23,86,5.323103e-82
23,87,3.094485e-82
23,88,1.752425e-82
23,89,1.173848e-82
23,90,1.008781e-82
23,91,8.282618e-83
23,92,5.357425e-83
23,93,3.482099e-83
23,94,2.215504e-83
23,95,7.096441e-84
23,96,1.242597e-83
23,97,3.707975e-82
23,98,3.604767e-82
23,99,1.924329e-82
23,100,1.561368e-82
23,101,1.079423e-82
23,102,8.335815e-83
23,103,8.515952e-83
23,104,5.031020e-83
23,105,3.249053e-83
23,106,2.040203e-83
23,107,7.455094e-84
23,108,0.000000e+00
23,109,2.280662e-83
23,110,1.977206e-82
23,111,1.573862e-82
23,112,1.146226e-82
23,113,9.043317e-83
23,114,8.294361e-83
23,115,7.223789e-83
23,116,4.664851e-83
23,117,2.797485e-83
23,118,1.868573e-83
23,119,6.903551e-84
23,120,0.000000e+00
23,121,0.000000e+00
23,122,1.120487e-83
23,123,5.488819e-83
23,124,6.778056e-83
23,125,6.890018e-83
23,126,6.651722e-83
23,127,5.615231e-83
23,128,3.965001e-83
23,129,2.748875e-83
23,130,1.816024e-83
23,131,5.893829e-84
23,132,0.000000e+00
23,133,0.000000e+00
23,134,0.000000e+00
23,135,0.000000e+00
23,136,1.396221e-83
23,137,1.706728e-83
23,138,3.905682e-83
23,139,3.380050e-83
23,140,1.997013e-83
23,141,1.925572e-83
23,142,1.259285e-83
23,143,4.329308e-84
23,144,0.000000e+00
23,145,0.000000e+00
23,146,0.000000e+00
23,147,0.000000e+00
23,148,0.000000e+00
23,149,2.026550e-84
23,150,3.977051e-84
23,151,2.246524e-84
23,152,5.095874e-84
23,153,5.381509e-84
23,154,4.340143e-84
23,155,2.678962e-84
24,0,7.373106e-81
24,1,6.520403e-81
24,2,8.375141e-81
24,3,4.706624e-81
24,4,3.394640e-81
24,5,6.498369e-82
24,6,7.930484e-82
24,7,7.012431e-82
24,8,1.124373e-81
24,9,5.388059e-82
24,10,6.155475e-82
24,11,3.679964e-82
24,12,3.733631e-80
24,13,3.335609e-80
24,14,2.942397e-80
24,15,2.074428e-80
24,16,8.082297e-81
24,17,2.965374e-81
24,18,3.936035e-81
24,19,3.789280e-81
24,20,1.582130e-81
24,21,1.552996e-81
24,22,1.066725e-81
24,23,3.683875e-82
24,24,1.347218e-79
24,25,7.874604e-80
24,26,7.234576e-80
24,27,3.905944e-80
24,28,1.448458e-80
24,29,8.663344e-81
24,30,7.101579e-81
24,31,6.939276e-81
24,32,4.540232e-81
24,33,3.703354e-81
24,34,1.648779e-81
24,35,6.272074e-82
24,36,1.834436e-79
24,37,1.486336e-79
24,38,1.014264e-79
24,39,7.883900e-80
24,40,2.260265e-80
24,41,1.377271e-80
24,42,9.351865e-81
24,43,7.434058e-81
24,44,8.305238e-81
24,45,4.827896e-81
24,46,3.572837e-81
24,47,9.970070e-82
24,48,2.948492e-79
24,49,1.647081e-79
24,50,1.553193e-79
24,51,6.635371e-80
24,52,2.672315e-80
24,53,1.159979e-80
24,54,1.394075e-80
24,55,1.607959e-80
24,56,1.056114e-80
24,57,7.005576e-81
24,58,5.023337e-81
24,59,1.166180e-81
24,60,2.590898e-79
24,61,2.068175e-79
24,62,1.514313e-79
24,63,6.652114e-80
24,64,2.498065e-80
24,65,8.244447e-81
24,66,9.615523e-81
24,67,1.812445e-80
24,68,8.575148e-81
24,69,9.322108e-81
24,70,5.073584e-81
24,71,1.363405e-81
24,72,3.339663e-79
24,73,2.279677e-79
24,74,1.329054e-79
24,75,6.794112e-80
24,76,7.963963e-81
24,77,2.397886e-80
24,78,2.123446e-80
24,79,1.781135e-80
24,80,1.031135e-80
24,81,9.224176e-81
24,82,5.007790e-81
24,83,9.645926e-82
24,84,1.307074e-79
24,85,1.862023e-79
24,86,1.110194e-79
24,87,4.230313e-80
24,88,1.933156e-80
24,89,1.204819e-80
24,90,1.853648e-80
24,91,1.720591e-80
24,92,1.102327e-80
24,93,7.450420e-81
24,94,5.762135e-81
24,95,1.063378e-81
24,96,2.370319e-81
24,97,6.905305e-80
24,98,7.114725e-80
24,99,1.328726e-80
24,100,2.197503e-80
24,101,1.757575e-80
24,102,1.306865e-80
24,103,1.967120e-80
24,104,1.021391e-80
24,105,6.949793e-81
24,106,5.206287e-81
24,107,9.696563e-82
24,108,0.000000e+00
24,109,9.258645e-82
24,110,2.858850e-80
24,111,1.638378e-80
24,112,1.442135e-80
24,113,9.747988e-81
24,114,1.664603e-80
24,115,1.498296e-80
24,116,8.878937e-81
24,117,5.426316e-81
24,118,4.408227e-81
24,119,7.981729e-82
24,120,0.000000e+00
24,121,0.000000e+00
24,122,4.130493e-84
24,123,-1.679653e-81
24,124,6.884450e-81
24,125,1.098778e-80
24,126,1.111254e-80
24,127,1.050094e-80
24,128,6.775802e-81
24,129,4.985732e-81
24,130,4.270160e-81
24,131,4.834448e-82
24,132,0.000000e+00
24,133,0.000000e+00
24,134,0.000000e+00
24,135,0.000000e+00
24,136,-1.451374e-81
24,137,-5.692174e-81
24,138,6.108628e-81
24,139,4.419854e-81
24,140,1.060730e-81
24,141,2.187519e-81
24,142,2.246058e-81
24,143,1.035013e-82
24,144,0.000000e+00
24,145,0.000000e+00
24,146,0.000000e+00
24,147,0.000000e+00
24,148,0.000000e+00
24,149,5.397700e-82
24,150,5.491618e-83
24,151,-1.683540e-81
24,152,-3.499343e-82
24,153,-7.329433e-83
24,154,2.003765e-82
24,155,1.161331e-82
25,0,5.429634e-81
25,1,4.905771e-81
25,2,6.110557e-81
25,3,3.645245e-81
25,4,2.801032e-81
25,5,7.305315e-82
25,6,7.676656e-82
25,7,5.693666e-82
25,8,7.408320e-82
25,9,4.642839e-82
25,10,3.677252e-82
25,11,2.226493e-82
25,12,2.538725e-80
25,13,2.351233e-80
25,14,2.182179e-80
25,15,1.613368e-80
25,16,8.633610e-81
25,17,3.749454e-81
25,18,3.237709e-81
25,19,2.918323e-81
25,20,1.539945e-81
25,21,1.144958e-81
25,22,7.467568e-82
25,23,2.737655e-82
25,24,7.874604e-80
25,25,6.273871e-80
25,26,5.123402e-80
25,27,3.287849e-80
25,28,1.460748e-80
25,29,9.268487e-81
25,30,6.333958e-81
25,31,5.825996e-81
25,32,3.516956e-81
25,33,2.647897e-81
25,34,1.253387e-81
25,35,4.998444e-82
25,36,1.210890e-79
25,37,9.970713e-80
25,38,7.534879e-80
25,39,6.104314e-80
25,40,2.615530e-80
25,41,1.453124e-80
25,42,9.674384e-81
25,43,6.886034e-81
25,44,6.377694e-81
25,45,3.859440e-81
25,46,2.480636e-81
25,47,7.929265e-82
25,48,1.851493e-79
25,49,1.205249e-79
25,50,1.132228e-79
25,51,5.932200e-80
25,52,3.076438e-80
25,53,1.546011e-80
25,54,1.374689e-80
25,55,1.244254e-80
25,56,8.062132e-81
25,57,5.209456e-81
25,58,3.467068e-81
25,59,9.845373e-82
25,60,1.762276e-79
25,61,1.489207e-79
25,62,1.150226e-79
25,63,6.492058e-80
25,64,3.129944e-80
25,65,1.547473e-80
25,66,1.201468e-80
25,67,1.445489e-80
25,68,7.650827e-81
25,69,6.957087e-81
25,70,3.800588e-81
25,71,1.237518e-81
25,72,2.183805e-79
25,73,1.648052e-79
25,74,1.107876e-79
25,75,6.913554e-80
25,76,2.546613e-80
25,77,2.361480e-80
25,78,1.885890e-80
25,79,1.494515e-80
25,80,9.068344e-81
25,81,7.021428e-81
25,82,3.920320e-81
25,83,1.118453e-81
25,84,9.859666e-80
25,85,1.480758e-79
25,86,1.002875e-79
25,87,5.339603e-80
25,88,3.005285e-80
25,89,1.894328e-80
25,90,1.836085e-80
25,91,1.526284e-80
25,92,1.000419e-80
25,93,6.390592e-81
25,94,4.361285e-81
25,95,1.206949e-81
25,96,1.934489e-81
25,97,6.708463e-80
25,98,6.945411e-80
25,99,3.185354e-80
25,100,2.736587e-80
25,101,1.993603e-80
25,102,1.491127e-80
25,103,1.635896e-80
25,104,9.528164e-81
25,105,6.378565e-81
25,106,4.120895e-81
25,107,1.215955e-81
25,108,0.000000e+00
25,109,2.511636e-81
25,110,3.589208e-80
25,111,2.667340e-80
25,112,2.087679e-80
25,113,1.449439e-80
25,114,1.532547e-80
25,115,1.380124e-80
25,116,8.454185e-81
25,117,5.572161e-81
25,118,3.649066e-81
25,119,1.136984e-81
25,120,0.000000e+00
25,121,0.000000e+00
25,122,1.641986e-81
25,123,7.912377e-81
25,124,1.173191e-80
25,125,1.210919e-80
25,126,1.155362e-80
25,127,1.018082e-80
25,128,7.152531e-81
25,129,4.957993e-81
25,130,3.538767e-81
25,131,9.096916e-82
25,132,0.000000e+00
25,133,0.000000e+00
25,134,0.000000e+00
25,135,0.000000e+00
25,136,1.719467e-81
25,137,1.097384e-81
25,138,6.656724e-81
25,139,5.674028e-81
25,140,3.016928e-81
25,141,3.138764e-81
25,142,2.296836e-81
25,143,6.025630e-82
25,144,0.000000e+00
25,145,0.000000e+00
25,146,0.000000e+00
25,147,0.000000e+00
25,148,0.000000e+00
25,149,3.738105e-82
25,150,5.218805e-82
25,151,-1.057617e-82
25,152,5.903617e-82
25,153,6.945530e-82
25,154,6.063569e-82
25,155,3.606601e-82
26,0,4.996928e-81
26,1,4.593270e-81
26,2,5.608719e-81
26,3,3.468050e-81
26,4,2.652282e-81
26,5,7.029028e-82
26,6,7.339361e-82
26,7,5.319813e-82
26,8,6.780296e-82
26,9,4.403571e-82
26,10,3.271662e-82
26,11,1.985424e-82
26,12,2.323348e-80
26,13,2.243170e-80
26,14,1.973119e-80
26,15,1.499164e-80
26,16,8.538698e-81
26,17,3.738025e-81
26,18,3.098028e-81
26,19,2.726640e-81
26,20,1.487323e-81
26,21,1.081401e-81
26,22,6.891162e-82
26,23,2.567401e-82
26,24,7.234576e-80
26,25,5.123402e-80
26,26,5.456925e-80
26,27,3.018313e-80
26,28,1.411771e-80
26,29,9.178237e-81
26,30,6.096710e-81
26,31,5.533232e-81
26,32,3.332159e-81
26,33,2.466088e-81
26,34,1.178840e-81
26,35,4.730045e-82
26,36,1.101526e-79
26,37,9.356184e-80
26,38,6.946266e-80
26,39,5.663740e-80
26,40,2.582372e-80
26,41,1.429793e-80
26,42,9.458423e-81
26,43,6.603281e-81
26,44,5.983563e-81
26,45,3.636619e-81
26,46,2.295780e-81
26,47,7.486457e-82
26,48,1.669890e-79
26,49,1.122959e-79
26,50,1.052724e-79
26,51,5.687684e-80
26,52,3.052056e-80
26,53,1.551770e-80
26,54,1.343083e-80
26,55,1.163411e-80
26,56,7.544567e-81
26,57,4.860059e-81
26,58,3.203543e-81
26,59,9.394931e-82
26,60,1.619956e-79
26,61,1.378472e-79
26,62,1.075881e-79
26,63,6.296654e-80
26,64,3.121155e-80
26,65,1.574973e-80
26,66,1.195900e-80
26,67,1.362784e-80
26,68,7.332442e-81
26,69,6.487442e-81
26,70,3.546541e-81
26,71,1.181983e-81
26,72,1.987999e-79
26,73,1.528303e-79
26,74,1.052584e-79
26,75,6.713487e-80
26,76,2.657513e-80
26,77,2.295773e-80
26,78,1.796300e-80
26,79,1.417452e-80
26,80,8.672432e-81
26,81,6.596182e-81
26,82,3.682472e-81
26,83,1.106537e-81
26,84,9.202621e-80
26,85,1.395176e-79
26,86,9.621507e-80
26,87,5.320160e-80
26,88,3.025600e-80
26,89,1.917008e-80
26,90,1.784088e-80
26,91,1.462438e-80
26,92,9.593641e-81
26,93,6.083814e-81
26,94,4.085940e-81
26,95,1.191331e-81
26,96,1.856520e-81
26,97,6.483226e-80
26,98,6.720588e-80
26,99,3.299667e-80
26,100,2.711551e-80
26,101,1.957102e-80
26,102,1.469391e-80
26,103,1.547483e-80
26,104,9.164372e-81
26,105,6.108381e-81
26,106,3.882428e-81
26,107,1.213618e-81
26,108,0.000000e+00
26,109,2.647596e-81
26,110,3.567654e-80
26,111,2.689664e-80
26,112,2.094694e-80
26,113,1.458619e-80
26,114,1.470411e-80
26,115,1.326050e-80
26,116,8.147255e-81
26,117,5.403331e-81
26,118,3.444207e-81
26,119,1.141106e-81
26,120,0.000000e+00
26,121,0.000000e+00
26,122,1.775734e-81
26,123,8.662654e-81
26,124,1.185518e-80
26,125,1.181376e-80
26,126,1.117862e-80
26,127,9.820238e-81
26,128,6.961428e-81
26,129,4.790278e-81
26,130,3.347504e-81
26,131,9.314853e-82
26,132,0.000000e+00
26,133,0.000000e+00
26,134,0.000000e+00
26,135,0.000000e+00
26,136,1.973781e-81
26,137,1.757949e-81
26,138,6.486786e-81
26,139,5.621817e-81
26,140,3.107422e-81
26,141,3.134236e-81
26,142,2.230155e-81
26,143,6.409022e-82
26,144,0.000000e+00
26,145,0.000000e+00
26,146,0.000000e+00
26,147,0.000000e+00
26,148,0.000000e+00
26,149,3.439326e-82
26,150,5.513297e-82
26,151,5.516445e-83
26,152,6.676722e-82
26,153,7.456208e-82
26,154,6.263189e-82
26,155,3.728991e-82
27,0,3.344679e-81
27,1,3.052980e-81
27,2,3.620482e-81
27,3,2.354645e-81
27,4,1.967519e-81
27,5,6.376848e-82
27,6,5.791583e-82
27,7,3.671875e-82
27,8,3.828500e-82
27,9,3.361539e-82
27,10,1.586111e-82
27,11,9.817455e-83
27,12,1.358972e-80
27,13,1.479833e-80
27,14,1.324988e-80
27,15,1.008918e-80
27,16,7.009286e-81
27,17,3.683132e-81
27,18,2.301700e-81
27,19,1.890382e-81
27,20,1.215028e-81
27,21,7.096620e-82
27,22,4.272996e-82
27,23,1.756796e-82
27,24,3.905944e-80
27,25,3.287849e-80
27,26,3.018313e-80
27,27,2.829611e-80
27,28,1.143918e-80
27,29,7.778184e-81
27,30,4.805084e-81
27,31,4.119502e-81
27,32,2.332171e-81
27,33,1.595600e-81
27,34,8.073252e-82
27,35,3.347634e-82
27,36,6.119653e-80
27,37,5.638997e-80
27,38,4.728303e-80
27,39,3.873393e-80
27,40,2.264139e-80
27,41,1.212544e-80
27,42,8.052525e-81
27,43,5.313423e-81
27,44,4.126551e-81
27,45,2.570973e-81
27,46,1.411764e-81
27,47,5.329805e-82
27,48,8.845833e-80
27,49,7.315349e-80
27,50,6.915005e-80
27,51,4.388378e-80
27,52,2.749809e-80
27,53,1.511442e-80
27,54,1.130126e-80
27,55,7.997525e-81
27,56,5.155630e-81
27,57,3.229641e-81
27,58,1.948636e-81
27,59,7.172401e-82
27,60,9.697477e-80
27,61,8.827078e-80
27,62,7.254077e-80
27,63,5.217256e-80
27,64,2.937565e-80
27,65,1.669043e-80
27,66,1.139722e-80
27,67,9.793560e-81
27,68,5.719974e-81
27,69,4.331828e-81
27,70,2.373707e-81
27,71,9.429177e-82
27,72,1.124632e-79
27,73,9.863307e-80
27,74,7.781255e-80
27,75,5.705894e-80
27,76,3.068666e-80
27,77,1.911305e-80
27,78,1.404540e-80
27,79,1.057849e-80
27,80,6.679986e-81
27,81,4.528358e-81
27,82,2.564907e-81
27,83,1.001904e-81
27,84,6.247557e-80
27,85,9.894318e-80
27,86,7.592493e-80
27,87,5.020986e-80
27,88,3.064929e-80
27,89,1.952631e-80
27,90,1.487240e-80
27,91,1.138620e-80
27,92,7.570277e-81
27,93,4.654925e-81
27,94,2.762073e-81
27,95,1.064980e-81
27,96,1.424799e-81
27,97,5.415331e-80
27,98,5.590623e-80
27,99,3.676870e-80
27,100,2.565818e-80
27,101,1.762330e-80
27,102,1.327961e-80
27,103,1.155033e-80
27,104,7.453741e-81
27,105,4.850118e-81
27,106,2.747090e-81
27,107,1.143154e-81
27,108,0.000000e+00
27,109,3.157356e-81
27,110,3.377005e-80
27,111,2.790785e-80
27,112,2.096684e-80
27,113,1.478315e-80
27,114,1.182730e-80
27,115,1.068528e-80
27,116,6.730350e-81
27,117,4.611298e-81
27,118,2.566953e-81
27,119,1.122684e-81
27,120,0.000000e+00
27,121,0.000000e+00
27,122,2.354301e-81
27,123,1.217052e-80
27,124,1.255050e-80
27,125,1.071033e-80
27,126,9.810080e-81
27,127,8.245277e-81
27,128,6.154825e-81
27,129,4.082984e-81
27,130,2.491755e-81
27,131,9.878332e-82
27,132,0.000000e+00
27,133,0.000000e+00
27,134,0.000000e+00
27,135,0.000000e+00
27,136,3.269531e-81
27,137,4.884963e-81
27,138,5.936023e-81
27,139,5.491519e-81
27,140,3.660469e-81
27,141,3.170167e-81
27,142,1.931186e-81
27,143,7.852043e-82
27,144,0.000000e+00
27,145,0.000000e+00
27,146,0.000000e+00
27,147,0.000000e+00
27,148,0.000000e+00
27,149,2.194528e-82
27,150,7.130705e-82
27,151,8.404392e-82
27,152,1.041676e-81
27,153,1.027339e-81
27,154,7.452528e-82
27,155,4.435557e-82
28,0,1.618653e-81
28,1,1.446619e-81
28,2,1.651911e-81
28,3,1.186548e-81
28,4,9.953429e-82
28,5,3.960939e-82
28,6,3.376211e-82
28,7,1.850098e-82
28,8,1.408451e-82
28,9,1.733095e-82
28,10,4.823989e-83
28,11,2.953994e-83
28,12,5.678171e-81
28,13,6.843266e-81
28,14,6.398025e-81
28,15,4.852821e-81
28,16,3.981029e-81
28,17,1.992803e-81
28,18,1.191382e-81
28,19,9.419516e-82
28,20,6.786994e-82
28,21,3.582886e-82
28,22,1.923508e-82
28,23,8.090596e-83
28,24,1.448458e-80
28,25,1.460748e-80
28,26,1.411771e-80
28,27,1.143918e-80
28,28,9.712207e-81
28,29,4.416154e-81
28,30,2.290455e-81
28,31,2.149325e-81
28,32,1.144981e-81
28,33,7.386965e-82
28,34,3.910129e-82
28,35,1.642384e-82
28,36,2.396590e-80
28,37,2.394330e-80
28,38,2.295581e-80
28,39,1.912186e-80
28,40,1.331794e-80
28,41,6.529028e-81
28,42,4.347148e-81
28,43,2.953703e-81
28,44,1.982608e-81
28,45,1.263549e-81
28,46,6.113141e-82
28,47,2.595196e-82
28,48,3.181187e-80
28,49,3.429143e-80
28,50,3.180636e-80
28,51,2.380055e-80
28,52,1.617805e-80
28,53,8.919734e-81
28,54,6.360726e-81
28,55,3.925531e-81
28,56,2.488556e-81
28,57,1.500411e-81
28,58,8.247566e-82
28,59,3.740559e-82
28,60,4.080925e-80
28,61,3.973272e-80
28,62,3.456671e-80
28,63,2.908918e-80
28,64,1.751923e-80
28,65,1.067512e-80
28,66,6.905651e-81
28,67,4.822611e-81
28,68,3.089323e-81
28,69,2.026080e-81
28,70,1.106393e-81
28,71,5.031429e-82
28,72,4.444008e-80
28,73,4.489577e-80
28,74,4.047573e-80
28,75,3.224222e-80
28,76,2.016521e-80
28,77,1.065479e-80
28,78,7.453196e-81
28,79,5.390358e-81
28,80,3.525080e-81
28,81,2.204649e-81
28,82,1.246574e-81
28,83,5.865841e-82
28,84,2.974328e-80
28,85,4.962572e-80
28,86,4.096859e-80
28,87,3.019470e-80
28,88,1.905015e-80
28,89,1.216631e-80
28,90,8.366621e-81
28,91,6.093840e-81
28,92,4.070255e-81
28,93,2.450728e-81
28,94,1.326972e-81
28,95,6.209256e-82
28,96,7.563272e-82
28,97,3.016485e-80
28,98,3.116868e-80
28,99,2.383349e-80
28,100,1.540721e-80
28,101,1.031169e-80
28,102,7.833184e-81
28,103,5.915180e-81
28,104,4.104422e-81
28,105,2.594181e-81
28,106,1.369976e-81
28,107,6.781713e-82
28,108,0.000000e+00
28,109,2.090164e-81
28,110,2.049163e-80
28,111,1.753177e-80
28,112,1.306363e-80
28,113,9.191139e-81
28,114,6.409007e-81
28,115,5.862314e-81
28,116,3.713069e-81
28,117,2.624321e-81
28,118,1.318700e-81
28,119,6.797862e-82
28,120,0.000000e+00
28,121,0.000000e+00
28,122,1.617706e-81
28,123,8.567429e-81
28,124,8.036045e-81
28,125,6.327440e-81
28,126,5.592891e-81
28,127,4.620045e-81
28,128,3.556427e-81
28,129,2.291609e-81
28,130,1.287980e-81
28,131,6.217888e-82
28,132,0.000000e+00
28,133,0.000000e+00
28,134,0.000000e+00
28,135,0.000000e+00
28,136,2.383291e-81
28,137,3.941198e-81
28,138,3.490251e-81
28,139,3.374832e-81
28,140,2.404851e-81
28,141,1.969764e-81
28,142,1.108470e-81
28,143,5.277191e-82
28,144,0.000000e+00
28,145,0.000000e+00
28,146,0.000000e+00
28,147,0.000000e+00
28,148,0.000000e+00
28,149,1.005572e-82
28,150,4.883255e-82
28,151,7.496010e-82
28,152,7.567509e-82
28,153,7.209748e-82
28,154,4.962634e-82
28,155,2.932606e-82
29,0,1.031751e-81
29,1,9.334361e-82
29,2,1.026566e-81
29,3,7.859131e-82
29,4,6.525588e-82
29,5,2.408233e-82
29,6,2.162611e-82
29,7,1.241087e-82
29,8,9.193636e-83
29,9,1.156150e-82
29,10,2.641474e-83
29,11,1.628924e-83
29,12,3.493827e-81
29,13,4.336981e-81
29,14,4.137025e-81
29,15,3.319293e-81
29,16,2.549195e-81
29,17,1.458158e-81
29,18,6.708671e-82
29,19,6.165422e-82
29,20,4.619574e-82
29,21,2.213305e-82
29,22,1.196053e-82
29,23,5.658566e-83
29,24,8.663344e-81
29,25,9.268487e-81
29,26,9.178237e-81
29,27,7.778184e-81
29,28,4.416154e-81
29,29,4.907596e-81
29,30,1.785749e-81
29,31,1.307113e-81
29,32,7.766501e-82
29,33,4.849466e-82
29,34,2.576297e-82
29,35,1.099801e-82
29,36,1.449456e-80
29,37,1.496782e-80
29,38,1.468459e-80
29,39,1.277141e-80
29,40,8.849899e-81
29,41,4.667112e-81
29,42,2.834408e-81
29,43,1.862198e-81
29,44,1.329064e-81
29,45,8.593144e-82
29,46,3.982223e-82
29,47,1.746651e-82
29,48,1.873474e-80
29,49,2.185672e-80
29,50,2.040385e-80
29,51,1.568365e-80
29,52,1.107487e-80
29,53,6.277659e-81
29,54,4.189829e-81
29,55,2.560183e-81
29,56,1.684668e-81
29,57,1.002196e-81
29,58,5.300603e-82
29,59,2.508361e-82
29,60,2.583447e-80
29,61,2.554105e-80
29,62,2.250627e-80
29,63,1.954625e-80
29,64,1.201838e-80
29,65,7.321276e-81
29,66,4.759334e-81
29,67,3.331027e-81
29,68,2.090236e-81
29,69,1.327628e-81
29,70,7.325201e-82
29,71,3.502750e-82
29,72,2.709129e-80
29,73,2.876986e-80
29,74,2.654692e-80
29,75,2.179802e-80
29,76,1.398881e-80
29,77,7.270251e-81
29,78,5.082213e-81
29,79,3.704889e-81
29,80,2.386043e-81
29,81,1.448053e-81
29,82,8.275310e-82
29,83,4.037725e-82
29,84,1.938676e-80
29,85,3.239659e-80
29,86,2.738794e-80
29,87,2.058648e-80
29,88,1.303954e-80
29,89,8.481638e-81
29,90,5.760317e-81
29,91,4.143698e-81
29,92,2.780084e-81
29,93,1.660170e-81
29,94,8.783049e-82
29,95,4.273603e-82
29,96,5.217838e-82
29,97,2.055674e-80
29,98,2.099483e-80
29,99,1.652389e-80
29,100,1.056395e-80
29,101,7.097856e-81
29,102,5.455488e-81
29,103,4.016114e-81
29,104,2.801854e-81
29,105,1.773522e-81
29,106,9.178414e-82
29,107,4.747222e-82
29,108,0.000000e+00
29,109,1.499794e-81
29,110,1.397415e-80
29,111,1.209035e-80
29,112,8.879716e-81
29,113,6.464952e-81
29,114,4.461141e-81
29,115,4.009780e-81
29,116,2.561965e-81
29,117,1.791606e-81
29,118,8.935476e-82
29,119,4.767306e-82
29,120,0.000000e+00
29,121,0.000000e+00
29,122,1.127258e-81
29,123,5.991558e-81
29,124,5.505266e-81
29,125,4.373573e-81
29,126,3.923977e-81
29,127,3.173300e-81
29,128,2.454322e-81
29,129,1.587908e-81
29,130,8.696898e-82
29,131,4.398673e-82
29,132,0.000000e+00
29,133,0.000000e+00
29,134,0.000000e+00
29,135,0.000000e+00
29,136,1.707423e-81
29,137,2.880054e-81
29,138,2.433299e-81
29,139,2.350833e-81
29,140,1.704472e-81
29,141,1.380172e-81
29,142,7.621199e-82
29,143,3.732454e-82
29,144,0.000000e+00
29,145,0.000000e+00
29,146,0.000000e+00
29,147,0.000000e+00
29,148,0.000000e+00
29,149,6.639220e-83
29,150,3.487993e-82
29,151,5.537813e-82
29,152,5.442209e-82
29,153,5.126009e-82
29,154,3.512948e-82
29,155,2.069125e-82
30,0,6.600791e-82
30,1,6.027899e-82
30,2,7.021984e-82
30,3,4.798220e-82
30,4,4.144112e-82
30,5,1.319781e-82
30,6,1.184482e-82
30,7,8.192766e-83
30,8,7.543840e-83
30,9,7.029268e-83
30,10,2.753749e-83
30,11,1.748068e-83
30,12,2.528394e-81
30,13,2.881591e-81
30,14,2.661141e-81
30,15,2.118341e-81
30,16,1.462775e-81
30,17,6.654419e-82
30,18,5.323793e-82
30,19,3.212756e-82
30,20,2.763873e-82
30,21,1.525256e-82
30,22,8.441326e-83
30,23,3.521110e-83
30,24,7.101579e-81
30,25,6.333958e-81
30,26,6.096710e-81
30,27,4.805084e-81
30,28,2.290455e-81
30,29,1.785749e-81
30,30,2.026036e-81
30,31,8.587300e-82
30,32,4.579680e-82
30,33,3.261535e-82
30,34,1.670745e-82
30,35,7.030737e-83
30,36,1.141284e-80
30,37,1.068641e-80
30,38,9.399350e-81
30,39,7.973061e-81
30,40,5.063773e-81
30,41,2.415233e-81
30,42,1.812578e-81
30,43,1.060584e-81
30,44,8.343136e-82
30,45,5.439481e-82
30,46,2.817987e-82
30,47,1.121985e-82
30,48,1.594587e-80
30,49,1.444962e-80
30,50,1.331900e-80
30,51,9.135921e-81
30,52,5.921981e-81
30,53,3.353058e-81
30,54,2.452503e-81
30,55,1.607647e-81
30,56,1.071319e-81
30,57,6.740201e-82
30,58,3.876098e-82
30,59,1.499860e-82
30,60,1.843818e-80
30,61,1.713246e-80
30,62,1.446423e-80
30,63,1.092919e-80
30,64,6.287608e-81
30,65,3.778059e-81
30,66,2.579999e-81
30,67,2.057053e-81
30,68,1.259616e-81
30,69,8.889426e-82
30,70,4.863825e-82
30,71,2.007945e-82
30,72,2.093809e-80
30,73,1.909904e-80
30,74,1.593589e-80
30,75,1.205604e-80
30,76,6.917084e-81
30,77,4.170239e-81
30,78,3.043575e-81
30,79,2.269279e-81
30,80,1.440116e-81
30,81,9.417135e-82
30,82,5.348766e-82
30,83,2.236484e-82
30,84,1.236051e-80
30,85,1.995155e-80
30,86,1.579859e-80
30,87,1.088832e-80
30,88,6.696280e-81
30,89,4.440405e-81
30,90,3.294627e-81
30,91,2.471669e-81
30,92,1.637345e-81
30,93,9.994703e-82
30,94,5.719944e-82
30,95,2.399468e-82
30,96,2.962331e-82
30,97,1.137431e-80
30,98,1.177054e-80
30,99,8.276704e-81
30,100,5.514871e-81
30,101,3.957344e-81
30,102,3.041495e-81
30,103,2.471575e-81
30,104,1.633737e-81
30,105,1.057906e-81
30,106,5.800362e-82
30,107,2.600302e-82
30,108,0.000000e+00
30,109,7.051143e-82
30,110,7.374770e-81
30,111,6.159748e-81
30,112,4.640329e-81
30,113,3.387868e-81
30,114,2.613390e-81
30,115,2.361090e-81
30,116,1.480841e-81
30,117,1.030726e-81
30,118,5.467695e-82
30,119,2.579020e-82
30,120,0.000000e+00
30,121,0.000000e+00
30,122,5.450641e-82
30,123,2.824109e-81
30,124,2.817859e-81
30,125,2.443618e-81
30,126,2.227631e-81
30,127,1.841883e-81
30,128,1.387033e-81
30,129,9.047135e-82
30,130,5.343226e-82
30,131,2.313884e-82
30,132,0.000000e+00
30,133,0.000000e+00
30,134,0.000000e+00
30,135,0.000000e+00
30,136,7.986554e-82
30,137,1.316344e-81
30,138,1.375316e-81
30,139,1.282123e-81
30,140,8.825276e-82
30,141,7.381177e-82
30,142,4.364619e-82
30,143,1.894506e-82
30,144,0.000000e+00
30,145,0.000000e+00
30,146,0.000000e+00
30,147,0.000000e+00
30,148,0.000000e+00
30,149,4.674296e-83
30,150,1.796936e-82
30,151,2.391720e-82
30,152,2.651848e-82
30,153,2.560361e-82
30,154,1.806654e-82
30,155,1.071687e-82
31,0,5.911678e-82
31,1,5.476986e-82
31,2,6.279949e-82
31,3,4.234471e-82
31,4,3.395718e-82
31,5,1.237354e-82
31,6,1.121088e-82
31,7,6.095624e-83
31,8,7.272258e-83
31,9,6.450437e-83
31,10,2.877853e-83
31,11,1.739616e-83
31,12,2.418074e-81
31,13,2.604156e-81
31,14,2.397775e-81
31,15,1.851389e-81
31,16,1.313580e-81
31,17,6.077251e-82
31,18,3.474832e-82
31,19,3.155982e-82
31,20,1.993037e-82
31,21,1.336152e-82
31,22,8.043828e-83
31,23,3.143896e-83
31,24,6.939276e-81
31,25,5.825996e-81
31,26,5.533232e-81
31,27,4.119502e-81
31,28,2.149325e-81
31,29,1.307113e-81
31,30,8.587300e-82
31,31,1.258740e-81
31,32,4.038623e-82
31,33,2.866910e-82
31,34,1.493509e-82
31,35,6.194739e-83
31,36,1.091825e-80
31,37,9.907923e-81
31,38,8.557645e-81
31,39,7.026485e-81
31,40,4.167722e-81
31,41,2.209303e-81
31,42,1.344646e-81
31,43,9.676723e-82
31,44,7.091469e-82
31,45,4.815962e-82
31,46,2.609634e-82
31,47,9.757215e-83
31,48,1.579806e-80
31,49,1.304987e-80
31,50,1.193592e-80
31,51,7.795361e-81
31,52,4.795511e-81
31,53,2.753163e-81
31,54,2.068052e-81
31,55,1.429521e-81
31,56,9.221450e-82
31,57,6.032134e-82
31,58,3.546379e-82
31,59,1.292155e-82
31,60,1.717235e-80
31,61,1.567909e-80
31,62,1.280672e-80
31,63,9.186642e-81
31,64,5.143618e-81
31,65,3.053763e-81
31,66,2.046502e-81
31,67,1.777132e-81
31,68,1.064545e-81
31,69,7.834106e-82
31,70,4.360992e-82
31,71,1.720195e-82
31,72,1.992696e-80
31,73,1.749265e-80
31,74,1.376093e-80
31,75,1.026242e-80
31,76,5.502156e-81
31,77,3.472690e-81
31,78,2.545117e-81
31,79,1.932527e-81
31,80,1.248120e-81
31,81,8.254704e-82
31,82,4.622599e-82
31,83,1.837643e-82
31,84,1.117047e-80
31,85,1.760459e-80
31,86,1.339660e-80
31,87,8.920988e-81
31,88,5.441268e-81
31,89,3.548430e-81
31,90,2.766320e-81
31,91,2.097465e-81
31,92,1.389282e-81
31,93,8.653332e-82
31,94,5.054876e-82
31,95,1.950716e-82
31,96,2.591784e-82
31,97,9.659895e-81
31,98,1.002914e-80
31,99,6.505224e-81
31,100,4.575937e-81
31,101,3.247644e-81
31,102,2.484586e-81
31,103,2.138028e-81
31,104,1.373874e-81
31,105,8.931134e-82
31,106,5.058476e-82
31,107,2.111034e-82
31,108,0.000000e+00
31,109,5.643148e-82
31,110,6.079550e-81
31,111,4.977596e-81
31,112,3.714526e-81
31,113,2.762013e-81
31,114,2.230333e-81
31,115,1.979841e-81
31,116,1.248011e-81
31,117,8.595483e-82
31,118,4.725523e-82
31,119,2.088977e-82
31,120,0.000000e+00
31,121,0.000000e+00
31,122,4.277435e-82
31,123,2.213795e-81
31,124,2.286967e-81
31,125,2.004290e-81
31,126,1.858483e-81
31,127,1.551543e-81
31,128,1.153619e-81
31,129,7.659790e-82
31,130,4.652982e-82
31,131,1.858629e-82
31,132,0.000000e+00
31,133,0.000000e+00
31,134,0.000000e+00
31,135,0.000000e+00
31,136,6.065712e-82
31,137,9.432216e-82
31,138,1.129788e-81
31,139,1.045329e-81
31,140,6.877244e-82
31,141,5.976973e-82
31,142,3.625415e-82
31,143,1.501258e-82
31,144,0.000000e+00
31,145,0.000000e+00
31,146,0.000000e+00
31,147,0.000000e+00
31,148,0.000000e+00
31,149,4.206395e-83
31,150,1.383596e-82
31,151,1.644418e-82
31,152,2.013900e-82
31,153,1.970599e-82
31,154,1.418336e-82
31,155,8.409734e-83
32,0,3.555851e-82
32,1,3.187461e-82
32,2,3.715645e-82
32,3,2.455461e-82
32,4,1.908016e-82
32,5,5.595017e-83
32,6,6.215429e-83
32,7,3.721408e-83
32,8,3.903001e-83
32,9,3.312520e-83
32,10,2.016176e-83
32,11,1.136969e-83
32,12,1.536684e-81
32,13,1.569890e-81
32,14,1.413733e-81
32,15,1.082370e-81
32,16,6.774152e-82
32,17,3.441141e-82
32,18,2.461229e-82
32,19,1.799892e-82
32,20,1.098426e-82
32,21,6.945889e-83
32,22,4.820938e-83
32,23,1.908914e-83
32,24,4.540232e-81
32,25,3.516956e-81
32,26,3.332159e-81
32,27,2.332171e-81
32,28,1.144981e-81
32,29,7.766501e-82
32,30,4.579680e-82
32,31,4.038623e-82
32,32,3.970439e-82
32,33,1.711006e-82
32,34,8.506488e-83
32,35,3.503106e-83
32,36,6.989763e-81
32,37,6.187573e-81
32,38,4.949023e-81
32,39,4.096781e-81
32,40,2.134334e-81
32,41,1.177970e-81
32,42,7.955734e-82
32,43,4.853021e-82
32,44,4.308801e-82
32,45,2.535497e-82
32,46,1.576907e-82
32,47,5.550606e-83
32,48,1.020841e-80
32,49,7.680792e-81
32,50,7.311829e-81
32,51,4.286344e-81
32,52,2.516854e-81
32,53,1.389850e-81
32,54,1.128976e-81
32,55,8.585207e-82
32,56,5.124732e-82
32,57,3.284881e-82
32,58,2.196479e-82
32,59,7.399188e-83
32,60,1.070533e-80
32,61,9.377449e-81
32,62,7.498524e-81
32,63,4.953902e-81
32,64,2.640244e-81
32,65,1.464769e-81
32,66,1.063981e-81
32,67,1.025443e-81
32,68,5.777159e-82
32,69,4.588499e-82
32,70,2.528148e-82
32,71,9.349290e-83
32,72,1.262788e-80
32,73,1.042846e-80
32,74,7.803303e-81
32,75,5.366861e-81
32,76,2.559849e-81
32,77,1.874011e-81
32,78,1.407172e-81
32,79,1.076584e-81
32,80,6.837940e-82
32,81,4.872063e-82
32,82,2.697959e-82
32,83,9.514071e-83
32,84,6.489697e-81
32,85,1.010701e-80
32,86,7.374756e-81
32,87,4.599512e-81
32,88,2.683032e-81
32,89,1.779832e-81
32,90,1.488922e-81
32,91,1.155023e-81
32,92,7.581317e-82
32,93,4.717996e-82
32,94,2.977801e-82
32,95,1.006634e-82
32,96,1.568983e-82
32,97,5.180666e-81
32,98,5.312807e-81
32,99,3.151313e-81
32,100,2.325515e-81
32,101,1.662670e-81
32,102,1.292159e-81
32,103,1.181089e-81
32,104,7.404406e-82
32,105,4.762675e-82
32,106,2.880683e-82
32,107,1.078197e-82
32,108,0.000000e+00
32,109,2.932282e-82
32,110,3.128235e-81
32,111,2.444240e-81
32,112,1.865251e-81
32,113,1.390923e-81
32,114,1.198327e-81
32,115,1.079468e-81
32,116,6.689846e-82
32,117,4.465608e-82
32,118,2.610550e-82
32,119,1.024682e-82
32,120,0.000000e+00
32,121,0.000000e+00
32,122,2.020352e-82
32,123,9.798474e-82
32,124,1.097522e-81
32,125,1.035816e-81
32,126,9.586769e-82
32,127,8.179809e-82
32,128,5.992893e-82
32,129,3.993751e-82
32,130,2.562095e-82
32,131,8.873057e-83
32,132,0.000000e+00
32,133,0.000000e+00
32,134,0.000000e+00
32,135,0.000000e+00
32,136,2.603550e-82
32,137,3.848526e-82
32,138,5.951386e-82
32,139,5.321930e-82
32,140,3.190561e-82
32,141,2.968608e-82
32,142,1.892690e-82
32,143,6.928719e-83
32,144,0.000000e+00
32,145,0.000000e+00
32,146,0.000000e+00
32,147,0.000000e+00
32,148,0.000000e+00
32,149,2.508928e-83
32,150,6.407694e-83
32,151,5.729128e-83
32,152,8.950941e-83
32,153,8.862905e-83
32,154,6.705902e-83
32,155,3.867967e-83
33,0,2.567072e-82
33,1,2.271083e-82
33,2,2.839693e-82
33,3,1.774388e-82
33,4,1.325816e-82
33,5,3.790329e-83
33,6,3.809665e-83
33,7,2.729862e-83
33,8,3.134704e-83
33,9,1.490594e-83
33,10,1.588415e-83
33,11,1.018667e-83
33,12,1.203754e-81
33,13,1.152379e-81
33,14,1.048424e-81
33,15,7.757039e-82
33,16,4.120091e-82
33,17,2.064434e-82
33,18,1.699835e-82
33,19,1.424728e-82
33,20,6.742537e-83
33,21,7.029866e-83
33,22,3.261727e-83
33,23,1.424046e-83
33,24,3.703354e-81
33,25,2.647897e-81
33,26,2.466088e-81
33,27,1.595600e-81
33,28,7.386965e-82
33,29,4.849466e-82
33,30,3.261535e-82
33,31,2.866910e-82
33,32,1.711006e-82
33,33,2.373492e-82
33,34,6.086210e-83
33,35,2.413823e-83
33,36,5.604760e-81
33,37,4.804923e-81
33,38,3.677345e-81
33,39,2.920562e-81
33,40,1.291001e-81
33,41,7.283265e-82
33,42,4.814963e-82
33,43,3.539042e-82
33,44,2.912190e-82
33,45,2.140631e-82
33,46,1.156216e-82
33,47,3.854824e-83
33,48,8.531036e-81
33,49,5.754435e-81
33,50,5.419315e-81
33,51,2.891593e-81
33,52,1.559015e-81
33,53,8.233932e-82
33,54,7.130610e-82
33,55,6.113646e-82
33,56,4.058315e-82
33,57,2.305575e-82
33,58,1.547644e-82
33,59,5.039678e-83
33,60,8.280463e-81
33,61,6.980859e-81
33,62,5.452195e-81
33,63,3.237208e-81
33,64,1.618827e-81
33,65,8.203957e-82
33,66,6.503400e-82
33,67,7.226716e-82
33,68,3.965686e-82
33,69,3.290825e-82
33,70,1.799754e-82
33,71,6.449294e-83
33,72,1.017043e-80
33,73,7.793821e-81
33,74,5.399747e-81
33,75,3.429554e-81
33,76,1.350138e-81
33,77,1.193918e-81
33,78,9.548509e-82
33,79,7.519845e-82
33,80,4.497105e-82
33,81,3.529018e-82
33,82,1.910892e-82
33,83,5.920253e-83
33,84,4.696561e-81
33,85,7.135212e-81
33,86,4.943430e-81
33,87,2.730841e-81
33,88,1.541574e-81
33,89,1.034966e-81
33,90,9.640713e-82
33,91,7.834057e-82
33,92,5.088080e-82
33,93,3.259464e-82
33,94,2.173191e-82
33,95,6.383961e-83
33,96,1.039616e-82
33,97,3.379866e-81
33,98,3.437078e-81
33,99,1.700988e-81
33,100,1.419878e-81
33,101,1.032842e-81
33,102,8.064398e-82
33,103,8.200965e-82
33,104,4.941098e-82
33,105,3.147590e-82
33,106,2.058512e-82
33,107,6.537213e-83
33,108,0.000000e+00
33,109,1.620338e-82
33,110,1.860647e-81
33,111,1.404596e-81
33,112,1.087056e-81
33,113,8.219831e-82
33,114,7.916597e-82
33,115,7.197458e-82
33,116,4.379189e-82
33,117,2.859105e-82
33,118,1.839879e-82
33,119,6.094543e-83
33,120,0.000000e+00
33,121,0.000000e+00
33,122,9.491746e-83
33,123,4.645691e-82
33,124,6.287279e-82
33,125,6.669886e-82
33,126,6.171865e-82
33,127,5.361756e-82
33,128,3.830237e-82
33,129,2.600671e-82
33,130,1.789877e-82
33,131,5.076218e-83
33,132,0.000000e+00
33,133,0.000000e+00
33,134,0.000000e+00
33,135,0.000000e+00
33,136,1.106503e-82
33,137,1.347423e-82
33,138,3.747815e-82
33,139,3.223327e-82
33,140,1.782531e-82
33,141,1.776188e-82
33,142,1.222112e-82
33,143,3.645455e-83
33,144,0.000000e+00
33,145,0.000000e+00
33,146,0.000000e+00
33,147,0.000000e+00
33,148,0.000000e+00
33,149,1.955099e-83
33,150,3.392960e-83
33,151,1.154123e-83
33,152,4.129041e-83
33,153,4.488612e-83
33,154,3.677127e-83
33,155,2.149561e-83
34,0,1.241592e-82
34,1,1.103702e-82
34,2,1.348364e-82
34,3,8.614260e-83
34,4,6.719345e-83
34,5,2.060889e-83
34,6,1.948841e-83
34,7,1.360502e-83
34,8,1.573539e-83
34,9,9.872100e-84
34,10,5.624669e-84
34,11,4.118248e-84
34,12,5.483174e-82
34,13,5.561990e-82
34,14,5.014402e-82
34,15,3.795601e-82
34,16,2.285669e-82
34,17,1.122269e-82
34,18,8.119944e-83
34,19,7.021424e-83
34,20,4.192121e-83
34,21,2.500618e-83
34,22,1.848516e-83
34,23,5.959691e-84
34,24,1.648779e-81
34,25,1.253387e-81
34,26,1.178840e-81
34,27,8.073252e-82
34,28,3.910129e-82
34,29,2.576297e-82
34,30,1.670745e-82
34,31,1.493509e-82
34,32,8.506488e-83
34,33,6.086210e-83
34,34,4.642192e-83
34,35,1.197210e-83
34,36,2.528276e-81
34,37,2.212389e-81
34,38,1.764692e-81
34,39,1.438487e-81
34,40,7.251760e-82
34,41,3.917079e-82
34,42,2.694502e-82
34,43,1.875607e-82
34,44,1.563424e-82
34,45,8.650767e-83
34,46,6.068240e-83
34,47,1.922313e-83
34,48,3.781308e-81
34,49,2.754756e-81
34,50,2.562281e-81
34,51,1.487515e-81
34,52,8.566322e-82
34,53,4.612840e-82
34,54,3.813189e-82
34,55,2.985295e-82
34,56,1.938650e-82
34,57,1.214769e-82
34,58,7.117092e-83
34,59,2.409958e-83
34,60,3.787144e-81
34,61,3.305626e-81
34,62,2.632774e-81
34,63,1.690151e-81
34,64,8.849990e-82
34,65,4.940216e-82
34,66,3.608063e-82
34,67,3.511618e-82
34,68,2.001470e-82
34,69,1.654740e-82
34,70,8.558001e-83
34,71,3.133082e-83
34,72,4.590040e-81
34,73,3.694346e-81
34,74,2.699460e-81
34,75,1.837663e-81
34,76,8.486256e-82
34,77,6.302530e-82
34,78,4.911235e-82
34,79,3.759902e-82
34,80,2.316468e-82
34,81,1.706416e-82
34,82,9.402027e-83
34,83,3.203363e-83
34,84,2.272161e-81
34,85,3.507236e-81
34,86,2.531365e-81
34,87,1.529872e-81
34,88,8.962144e-82
34,89,5.893089e-82
34,90,5.008139e-82
34,91,3.955085e-82
34,92,2.598935e-82
34,93,1.647560e-82
34,94,1.033359e-82
34,95,3.485299e-83
34,96,4.786078e-83
34,97,1.731066e-81
34,98,1.810596e-81
34,99,1.018508e-81
34,100,7.742713e-82
34,101,5.634009e-82
34,102,4.289116e-82
34,103,4.108652e-82
34,104,2.546681e-82
34,105,1.652151e-82
34,106,9.988807e-83
34,107,3.601346e-83
34,108,0.000000e+00
34,109,8.408031e-83
34,110,1.014561e-81
34,111,8.017347e-82
34,112,6.226560e-82
34,113,4.510670e-82
34,114,4.046658e-82
34,115,3.662664e-82
34,116,2.259786e-82
34,117,1.534918e-82
34,118,9.149921e-83
34,119,3.445915e-83
34,120,0.000000e+00
34,121,0.000000e+00
34,122,6.316300e-83
34,123,3.102806e-82
34,124,3.632649e-82
34,125,3.493066e-82
34,126,3.241708e-82
34,127,2.768099e-82
34,128,2.023321e-82
34,129,1.355814e-82
34,130,8.893812e-83
34,131,2.917830e-83
34,132,0.000000e+00
34,133,0.000000e+00
34,134,0.000000e+00
34,135,0.000000e+00
34,136,7.742397e-83
34,137,1.111696e-82
34,138,1.976580e-82
34,139,1.747154e-82
34,140,1.063786e-82
34,141,9.755878e-83
34,142,6.399991e-83
34,143,2.226526e-83
34,144,0.000000e+00
34,145,0.000000e+00
34,146,0.000000e+00
34,147,0.000000e+00
34,148,0.000000e+00
34,149,8.777164e-84
34,150,2.068770e-83
34,151,1.617205e-83
34,152,2.750900e-83
34,153,2.856627e-83
34,154,2.166375e-83
34,155,1.301917e-83
35,0,4.673569e-83
35,1,4.491477e-83
35,2,5.419265e-83
35,3,3.410168e-83
35,4,2.715169e-83
35,5,8.967271e-84
35,6,8.848596e-84
35,7,5.725326e-84
35,8,6.356030e-84
35,9,4.946369e-84
35,10,2.188809e-84
35,11,1.501171e-84
35,12,2.058839e-82
35,13,2.192744e-82
35,14,2.013623e-82
35,15,1.532820e-82
35,16,1.009968e-82
35,17,4.677238e-83
35,18,3.357017e-83
35,19,2.885624e-83
35,20,1.728068e-83
35,21,1.076677e-83
35,22,6.293583e-84
35,23,4.191017e-84
35,24,6.272074e-82
35,25,4.998444e-82
35,26,4.730045e-82
35,27,3.347634e-82
35,28,1.642384e-82
35,29,1.099801e-82
35,30,7.030737e-83
35,31,6.194739e-83
35,32,3.503106e-83
35,33,2.413823e-83
35,34,1.197210e-83
35,35,1.009858e-83
35,36,9.746700e-82
35,37,8.689791e-82
35,38,7.094163e-82
35,39,5.829986e-82
35,40,3.136099e-82
35,41,1.711002e-82
35,42,1.169416e-82
35,43,7.792978e-83
35,44,6.243419e-83
35,45,4.015154e-83
35,46,2.129639e-83
35,47,1.121083e-83
35,48,1.441819e-81
35,49,1.097130e-81
35,50,1.008397e-81
35,51,6.220643e-82
35,52,3.670862e-82
35,53,1.975205e-82
35,54,1.605647e-82
35,55,1.223613e-82
35,56,7.809080e-83
35,57,5.073119e-83
35,58,3.018579e-83
35,59,9.879104e-84
35,60,1.491223e-81
35,61,1.329388e-81
35,62,1.072772e-81
35,63,7.162549e-82
35,64,3.841707e-82
35,65,2.182619e-82
35,66,1.558043e-82
35,67,1.432939e-82
35,68,8.337489e-83
35,69,6.550678e-83
35,70,3.649486e-83
35,71,1.228796e-83
35,72,1.789534e-81
35,73,1.476823e-81
35,74,1.108305e-81
35,75,7.821544e-82
35,76,3.883383e-82
35,77,2.705529e-82
35,78,2.041348e-82
35,79,1.557496e-82
35,80,9.824449e-83
35,81,6.783124e-83
35,82,3.864375e-83
35,83,1.362104e-83
35,84,9.162682e-82
35,85,1.433342e-81
35,86,1.063139e-81
35,87,6.625275e-82
35,88,3.968244e-82
35,89,2.578285e-82
35,90,2.114687e-82
35,91,1.645666e-82
35,92,1.092653e-82
35,93,6.819021e-83
35,94,4.177595e-83
35,95,1.558528e-83
35,96,2.041662e-83
35,97,7.438627e-82
35,98,7.657651e-82
35,99,4.560918e-82
35,100,3.355005e-82
35,101,2.444948e-82
35,102,1.850321e-82
35,103,1.701015e-82
35,104,1.050803e-82
35,105,7.018399e-83
35,106,4.036255e-83
35,107,1.655117e-83
35,108,0.000000e+00
35,109,3.741496e-83
35,110,4.405464e-82
35,111,3.592067e-82
35,112,2.714880e-82
35,113,1.958828e-82
35,114,1.705831e-82
35,115,1.524620e-82
35,116,9.570013e-83
35,117,6.499843e-83
35,118,3.723294e-83
35,119,1.630627e-83
35,120,0.000000e+00
35,121,0.000000e+00
35,122,2.803999e-83
35,123,1.438872e-82
35,124,1.602501e-82
35,125,1.489240e-82
35,126,1.392953e-82
35,127,1.186802e-82
35,128,8.693619e-83
35,129,5.792548e-83
35,130,3.694826e-83
35,131,1.445729e-83
35,132,0.000000e+00
35,133,0.000000e+00
35,134,0.000000e+00
35,135,0.000000e+00
35,136,3.746828e-83
35,137,5.832071e-83
35,138,8.471191e-83
35,139,7.558293e-83
35,140,4.823268e-83
35,141,4.334802e-83
35,142,2.773572e-83
35,143,1.135250e-83
35,144,0.000000e+00
35,145,0.000000e+00
35,146,0.000000e+00
35,147,0.000000e+00
35,148,0.000000e+00
35,149,3.495188e-84
35,150,9.264940e-84
35,151,8.704624e-84
35,152,1.282785e-83
35,153,1.318411e-83
35,154,9.789381e-84
35,155,6.212458e-84
36,0,1.100400e-80
36,1,9.913447e-81
36,2,1.278550e-80
36,3,7.294254e-81
36,4,5.341269e-81
36,5,1.105927e-81
36,6,1.286820e-81
36,7,1.101094e-81
36,8,1.682448e-81
36,9,8.436848e-82
36,10,8.983679e-82
36,11,5.380060e-82
36,12,5.724491e-80
36,13,5.062785e-80
36,14,4.487715e-80
36,15,3.204699e-80
36,16,1.356315e-80
36,17,5.136092e-81
36,18,6.212872e-81
36,19,5.823997e-81
36,20,2.593505e-81
36,21,2.401232e-81
36,22,1.608562e-81
36,23,5.603438e-82
36,24,1.834436e-79
36,25,1.210890e-79
36,26,1.101526e-79
36,27,6.119653e-80
36,28,2.396590e-80
36,29,1.449456e-80
36,30,1.141284e-80
36,31,1.091825e-80
36,32,6.989763e-81
36,33,5.604760e-81
36,34,2.528276e-81
36,35,9.746700e-82
36,36,3.045106e-79
36,37,2.225756e-79
36,38,1.554975e-79
36,39,1.225696e-79
36,40,3.870588e-80
36,41,2.325430e-80
36,42,1.578982e-80
36,43,1.199930e-80
36,44,1.278314e-80
36,45,7.500997e-81
36,46,5.381585e-81
36,47,1.537683e-81
36,48,4.284704e-79
36,49,2.502649e-79
36,50,2.376531e-79
36,51,1.069753e-79
36,52,4.654082e-80
36,53,2.083987e-80
36,54,2.318652e-80
36,55,2.497017e-80
36,56,1.638819e-80
36,57,1.078818e-80
36,58,7.577059e-81
36,59,1.851759e-81
36,60,3.925440e-79
36,61,3.151820e-79
36,62,2.335915e-79
36,63,1.093828e-79
36,64,4.421098e-80
36,65,1.713742e-80
36,66,1.714464e-80
36,67,2.821250e-80
36,68,1.386674e-80
36,69,1.436823e-80
36,70,7.783788e-81
36,71,2.212498e-81
36,72,5.004427e-79
36,73,3.484398e-79
36,74,2.115833e-79
36,75,1.126593e-79
36,76,2.156505e-80
36,77,3.984531e-80
36,78,3.428833e-80
36,79,2.812785e-80
36,80,1.662745e-80
36,81,1.429932e-80
36,82,7.817755e-81
36,83,1.705788e-81
36,84,2.015119e-79
36,85,2.922441e-79
36,86,1.793512e-79
36,87,7.590918e-80
36,88,3.734661e-80
36,89,2.370143e-80
36,90,3.124606e-80
36,91,2.804244e-80
36,92,1.800594e-80
36,93,1.189699e-80
36,94,8.981880e-81
36,95,1.904477e-81
36,96,3.782036e-81
36,97,1.142203e-79
36,98,1.180345e-79
36,99,3.189903e-80
36,100,3.941259e-80
36,101,3.093900e-80
36,102,2.327638e-80
36,103,3.132747e-80
36,104,1.689081e-80
36,105,1.145348e-80
36,106,8.244005e-81
36,107,1.789826e-81
36,108,0.000000e+00
36,109,2.360519e-81
36,110,5.226676e-80
36,111,3.289979e-80
36,112,2.772656e-80
36,113,1.917592e-80
36,114,2.755419e-80
36,115,2.488737e-80
36,116,1.479370e-80
36,117,9.338913e-81
36,118,7.039098e-81
36,119,1.563477e-81
36,120,0.000000e+00
36,121,0.000000e+00
36,122,8.383165e-82
36,123,2.343622e-81
36,124,1.444915e-80
36,125,1.944135e-80
36,126,1.919885e-80
36,127,1.770997e-80
36,128,1.171052e-80
36,129,8.488554e-81
36,130,6.875368e-81
36,131,1.091369e-81
36,132,0.000000e+00
36,133,0.000000e+00
36,134,0.000000e+00
36,135,0.000000e+00
36,136,-5.812256e-82
36,137,-5.894085e-81
36,138,1.060919e-80
36,139,8.270343e-81
36,140,2.915672e-81
36,141,4.303281e-81
36,142,3.897106e-81
36,143,4.804694e-82
36,144,0.000000e+00
36,145,0.000000e+00
36,146,0.000000e+00
36,147,0.000000e+00
36,148,0.000000e+00
36,149,8.421572e-82
36,150,3.785529e-82
36,151,-1.958332e-81
36,152,-2.936450e-83
36,153,3.305544e-82
36,154,5.829764e-82
36,155,3.389418e-82
37,0,9.386532e-81
37,1,8.546757e-81
37,2,1.085057e-80
37,3,6.407709e-81
37,4,4.821207e-81
37,5,1.174735e-81
37,6,1.219323e-81
37,7,9.648079e-82
37,8,1.353822e-81
37,9,7.802338e-82
37,10,6.999342e-82
37,11,4.208356e-82
37,12,4.676820e-80
37,13,4.337307e-80
37,14,3.889982e-80
37,15,2.813784e-80
37,16,1.364186e-80
37,17,5.868790e-81
37,18,5.627734e-81
37,19,5.162825e-81
37,20,2.529625e-81
37,21,2.071497e-81
37,22,1.351117e-81
37,23,4.928424e-82
37,24,1.486336e-79
37,25,9.970713e-80
37,26,9.356184e-80
37,27,5.638997e-80
37,28,2.394330e-80
37,29,1.496782e-80
37,30,1.068641e-80
37,31,9.907923e-81
37,32,6.187573e-81
37,33,4.804923e-81
37,34,2.212389e-81
37,35,8.689791e-82
37,36,2.225756e-79
37,37,2.032656e-79
37,38,1.325515e-79
37,39,1.074190e-79
37,40,4.105725e-80
37,41,2.331855e-80
37,42,1.557823e-80
37,43,1.148481e-80
37,44,1.119044e-80
37,45,6.637141e-81
37,46,4.488248e-81
37,47,1.369411e-81
37,48,3.468852e-79
37,49,2.106208e-79
37,50,2.021427e-79
37,51,9.962319e-80
37,52,4.924923e-80
37,53,2.360181e-80
37,54,2.285111e-80
37,55,2.167820e-80
37,56,1.422918e-80
37,57,9.210310e-81
37,58,6.269334e-81
37,59,1.711544e-81
37,60,3.231485e-79
37,61,2.660252e-79
37,62,2.025633e-79
37,63,1.072507e-79
37,64,4.859331e-80
37,65,2.210595e-80
37,66,1.909240e-80
37,67,2.522350e-80
37,68,1.296226e-80
37,69,1.238401e-80
37,70,6.687348e-81
37,71,2.087572e-81
37,72,4.044843e-79
37,73,2.958434e-79
37,74,1.919896e-79
37,75,1.119836e-79
37,76,3.414924e-80
37,77,3.867013e-80
37,78,3.197024e-80
37,79,2.553428e-80
37,80,1.528422e-80
37,81,1.247371e-80
37,82,6.841311e-81
37,83,1.789870e-81
37,84,1.738829e-79
37,85,2.580376e-79
37,86,1.689399e-79
37,87,8.290189e-80
37,88,4.463675e-80
37,89,2.840147e-80
37,90,3.034174e-80
37,91,2.598345e-80
37,92,1.684657e-80
37,93,1.092563e-80
37,94,7.755408e-81
37,95,1.958147e-81
37,96,3.333844e-81
37,97,1.106849e-79
37,98,1.142587e-79
37,99,4.474555e-80
37,100,4.270468e-80
37,101,3.166725e-80
37,102,2.392382e-80
37,103,2.811786e-80
37,104,1.595307e-80
37,105,1.065036e-80
37,106,7.234460e-81
37,107,1.924427e-81
37,108,0.000000e+00
37,109,3.579268e-81
37,110,5.597302e-80
37,111,3.943471e-80
37,112,3.147861e-80
37,113,2.196050e-80
37,114,2.566788e-80
37,115,2.319838e-80
37,116,1.406136e-80
37,117,9.076554e-81
37,118,6.316072e-81
37,119,1.754564e-81
37,120,0.000000e+00
37,121,0.000000e+00
37,122,1.954899e-81
37,123,8.873717e-81
37,124,1.723057e-80
37,125,1.951458e-80
37,126,1.870833e-80
37,127,1.679129e-80
37,128,1.158840e-80
37,129,8.184143e-81
37,130,6.123548e-81
37,131,1.348498e-81
37,132,0.000000e+00
37,133,0.000000e+00
37,134,0.000000e+00
37,135,0.000000e+00
37,136,1.424345e-81
37,137,-1.120724e-81
37,138,1.057613e-80
37,139,8.753373e-81
37,140,4.140200e-81
37,141,4.769600e-81
37,142,3.757971e-81
37,143,8.004445e-82
37,144,0.000000e+00
37,145,0.000000e+00
37,146,0.000000e+00
37,147,0.000000e+00
37,148,0.000000e+00
37,149,6.840996e-82
37,150,6.652386e-82
37,151,-8.288172e-82
37,152,5.655316e-82
37,153,8.030837e-82
37,154,8.198154e-82
37,155,4.880103e-82
38,0,7.353910e-81
38,1,6.686824e-81
38,2,8.208791e-81
38,3,5.160564e-81
38,4,3.987760e-81
38,5,1.216112e-81
38,6,1.170596e-81
38,7,7.909517e-82
38,8,9.223636e-82
38,9,6.782855e-82
38,10,4.466042e-82
38,11,2.683378e-82
38,12,3.335444e-80
38,13,3.319657e-80
38,14,3.014294e-80
38,15,2.267637e-80
38,16,1.330300e-80
38,17,6.240491e-81
38,18,4.640287e-81
38,19,4.049939e-81
38,20,2.366938e-81
38,21,1.620227e-81
38,22,1.007027e-81
38,23,3.807826e-82
38,24,1.014264e-79
38,25,7.534879e-80
38,26,6.946266e-80
38,27,4.728303e-80
38,28,2.295581e-80
38,29,1.468459e-80
38,30,9.399350e-81
38,31,8.557645e-81
38,32,4.949023e-81
38,33,3.677345e-81
38,34,1.764692e-81
38,35,7.094163e-82
38,36,1.554975e-79
38,37,1.325515e-79
38,38,1.212952e-79
38,39,8.380514e-80
38,40,4.149835e-80
38,41,2.265612e-80
38,42,1.472923e-80
38,43,1.047435e-80
38,44,8.935267e-81
38,45,5.527715e-81
38,46,3.328746e-81
38,47,1.135977e-81
38,48,2.345589e-79
38,49,1.659634e-79
38,50,1.507543e-79
38,51,8.631663e-80
38,52,4.921607e-80
38,53,2.608765e-80
38,54,2.111581e-80
38,55,1.754217e-80
38,56,1.145000e-80
38,57,7.206364e-81
38,58,4.554325e-81
38,59,1.441985e-81
38,60,2.320648e-79
38,61,2.018030e-79
38,62,1.592459e-79
38,63,9.944471e-80
38,64,5.200322e-80
38,65,2.752042e-80
38,66,1.957944e-80
38,67,2.053012e-80
38,68,1.150682e-80
38,69,9.528618e-81
38,70,5.248156e-81
38,71,1.878286e-81
38,72,2.826082e-79
38,73,2.236672e-79
38,74,1.607904e-79
38,75,1.082254e-79
38,76,4.790409e-80
38,77,3.620971e-80
38,78,2.790502e-80
38,79,2.178390e-80
38,80,1.330070e-80
38,81,9.859820e-81
38,82,5.478412e-81
38,83,1.804707e-81
38,84,1.365401e-79
38,85,2.102170e-79
38,86,1.495389e-79
38,87,8.766906e-80
38,88,5.140492e-80
38,89,3.273987e-80
38,90,2.838690e-80
38,91,2.277683e-80
38,92,1.499324e-80
38,93,9.512760e-81
38,94,6.093235e-81
38,95,1.943684e-81
38,96,2.845881e-81
38,97,1.033801e-79
38,98,1.065254e-79
38,99,5.821424e-80
38,100,4.524661e-80
38,101,3.196389e-80
38,102,2.425468e-80
38,103,2.372718e-80
38,104,1.455506e-80
38,105,9.498049e-81
38,106,5.887562e-81
38,107,2.017296e-81
38,108,0.000000e+00
38,109,4.881490e-81
38,110,5.946610e-80
38,111,4.650472e-80
38,112,3.562262e-80
38,113,2.511128e-80
38,114,2.317228e-80
38,115,2.098404e-80
38,116,1.292725e-80
38,117,8.705930e-81
38,118,5.312404e-81
38,119,1.930248e-81
38,120,0.000000e+00
38,121,0.000000e+00
38,122,3.329720e-81
38,123,1.730879e-80
38,124,2.093807e-80
38,125,1.971006e-80
38,126,1.818449e-80
38,127,1.579648e-80
38,128,1.141075e-80
38,129,7.737671e-81
38,130,5.172045e-81
38,131,1.631718e-81
38,132,0.000000e+00
38,133,0.000000e+00
38,134,0.000000e+00
38,135,0.000000e+00
38,136,4.262386e-81
38,137,5.108611e-81
38,138,1.074307e-80
38,139,9.650158e-81
38,140,5.726038e-81
38,141,5.428633e-81
38,142,3.636131e-81
38,143,1.202420e-81
38,144,0.000000e+00
38,145,0.000000e+00
38,146,0.000000e+00
38,147,0.000000e+00
38,148,0.000000e+00
38,149,5.188677e-82
38,150,1.066616e-81
38,151,6.392859e-82
38,152,1.404867e-81
38,153,1.482223e-81
38,154,1.164504e-81
38,155,6.931508e-82
39,0,5.955802e-81
39,1,5.448458e-81
39,2,6.600767e-81
39,3,4.218932e-81
39,4,3.301535e-81
39,5,1.002223e-81
39,6,9.715733e-82
39,7,6.529483e-82
39,8,7.444781e-82
39,9,5.670319e-82
39,10,3.410209e-82
39,11,2.080277e-82
39,12,2.626136e-80
39,13,2.693538e-80
39,14,2.445319e-80
39,15,1.845222e-80
39,16,1.160238e-80
39,17,5.423947e-81
39,18,3.897602e-81
39,19,3.338449e-81
39,20,1.993158e-81
39,21,1.308138e-81
39,22,8.084430e-82
39,23,3.087171e-82
39,24,7.883900e-80
39,25,6.104314e-80
39,26,5.663740e-80
39,27,3.873393e-80
39,28,1.912186e-80
39,29,1.277141e-80
39,30,7.973061e-81
39,31,7.026485e-81
39,32,4.096781e-81
39,33,2.920562e-81
39,34,1.438487e-81
39,35,5.829986e-82
39,36,1.225696e-79
39,37,1.074190e-79
39,38,8.380514e-80
39,39,8.277571e-80
39,40,3.521824e-80
39,41,1.900601e-80
39,42,1.308167e-80
39,43,8.853931e-81
39,44,7.307428e-81
39,45,4.473611e-81
39,46,2.645963e-81
39,47,9.182503e-82
39,48,1.809064e-79
39,49,1.342500e-79
39,50,1.252308e-79
39,51,7.202553e-80
39,52,4.179568e-80
39,53,2.232461e-80
39,54,1.839793e-80
39,55,1.425035e-80
39,56,9.216165e-81
39,57,5.833727e-81
39,58,3.672596e-81
39,59,1.219544e-81
39,60,1.855648e-79
39,61,1.621323e-79
39,62,1.301755e-79
39,63,8.422717e-80
39,64,4.430488e-80
39,65,2.457526e-80
39,66,1.760183e-80
39,67,1.686885e-80
39,68,9.628169e-81
39,69,7.819427e-81
39,70,4.260172e-81
39,71,1.556323e-81
39,72,2.220111e-79
39,73,1.811942e-79
39,74,1.343285e-79
39,75,9.194248e-80
39,76,4.386792e-80
39,77,3.114895e-80
39,78,2.358623e-80
39,79,1.788693e-80
39,80,1.126357e-80
39,81,8.081671e-81
39,82,4.531706e-81
39,83,1.573656e-81
39,84,1.115070e-79
39,85,1.739194e-79
39,86,1.261667e-79
39,87,7.717058e-80
39,88,4.561188e-80
39,89,2.915737e-80
39,90,2.437842e-80
39,91,1.918192e-80
39,92,1.263467e-80
39,93,7.885346e-81
39,94,4.987774e-81
39,95,1.699296e-81
39,96,2.389209e-81
39,97,8.757901e-80
39,98,9.095612e-80
39,99,5.290727e-80
39,100,3.940342e-80
39,101,2.778378e-80
39,102,2.105360e-80
39,103,1.978323e-80
39,104,1.232581e-80
39,105,8.102080e-81
39,106,4.859642e-81
39,107,1.773250e-81
39,108,0.000000e+00
39,109,4.384560e-81
39,110,5.234794e-80
39,111,4.133956e-80
39,112,3.159589e-80
39,113,2.223567e-80
39,114,1.967192e-80
39,115,1.776503e-80
39,116,1.102733e-80
39,117,7.500707e-81
39,118,4.415041e-81
39,119,1.714252e-81
39,120,0.000000e+00
39,121,0.000000e+00
39,122,3.169821e-81
39,123,1.629415e-80
39,124,1.869301e-80
39,125,1.696074e-80
39,126,1.563595e-80
39,127,1.344721e-80
39,128,9.811832e-81
39,129,6.607149e-81
39,130,4.303884e-81
39,131,1.472431e-81
39,132,0.000000e+00
39,133,0.000000e+00
39,134,0.000000e+00
39,135,0.000000e+00
39,136,4.148846e-81
39,137,5.398974e-81
39,138,9.245424e-81
39,139,8.413115e-81
39,140,5.180818e-81
39,141,4.787356e-81
39,142,3.123292e-81
39,143,1.109900e-81
39,144,0.000000e+00
39,145,0.000000e+00
39,146,0.000000e+00
39,147,0.000000e+00
39,148,0.000000e+00
39,149,4.129575e-82
39,150,9.865295e-82
39,151,7.937165e-82
39,152,1.359205e-81
39,153,1.388575e-81
39,154,1.060127e-81
39,155,6.267009e-82
40,0,2.960372e-81
40,1,2.707975e-81
40,2,2.895395e-81
40,3,2.181863e-81
40,4,1.905192e-81
40,5,7.488378e-82
40,6,6.425781e-82
40,7,3.605675e-82
40,8,2.467680e-82
40,9,3.421658e-82
40,10,6.225691e-83
40,11,4.182663e-83
40,12,9.431315e-81
40,13,1.244064e-80
40,14,1.167999e-80
40,15,9.573866e-81
40,16,8.401978e-81
40,17,4.454564e-81
40,18,2.243834e-81
40,19,1.692974e-81
40,20,1.341141e-81
40,21,6.097225e-82
40,22,3.288314e-82
40,23,1.458049e-82
40,24,2.260265e-80
40,25,2.615530e-80
40,26,2.582372e-80
40,27,2.264139e-80
40,28,1.331794e-80
40,29,8.849899e-81
40,30,5.063773e-81
40,31,4.167722e-81
40,32,2.134334e-81
40,33,1.291001e-81
40,34,7.251760e-82
40,35,3.136099e-82
40,36,3.870588e-80
40,37,4.105725e-80
40,38,4.149835e-80
40,39,3.521824e-80
40,40,3.611851e-80
40,41,1.398263e-80
40,42,8.706217e-81
40,43,5.771268e-81
40,44,3.751291e-81
40,45,2.443006e-81
40,46,1.088745e-81
40,47,5.112767e-82
40,48,4.895625e-80
40,49,6.223641e-80
40,50,5.810970e-80
40,51,4.561275e-80
40,52,3.221358e-80
40,53,1.810095e-80
40,54,1.223306e-80
40,55,7.424058e-81
40,56,4.621902e-81
40,57,2.840272e-81
40,58,1.488123e-81
40,59,7.194790e-82
40,60,7.087766e-80
40,61,7.278586e-80
40,62,6.506820e-80
40,63,5.835894e-80
40,64,3.609652e-80
40,65,2.193878e-80
40,66,1.384012e-80
40,67,9.397047e-81
40,68,6.010184e-81
40,69,3.784183e-81
40,70,2.092909e-81
40,71,1.001434e-81
40,72,7.337910e-80
40,73,8.197186e-80
40,74,7.724203e-80
40,75,6.532239e-80
40,76,4.334879e-80
40,77,2.183983e-80
40,78,1.480126e-80
40,79,1.064312e-80
40,80,7.012138e-81
40,81,4.104146e-81
40,82,2.386117e-81
40,83,1.201634e-81
40,84,5.639994e-80
40,85,9.425136e-80
40,86,8.098737e-80
40,87,6.231589e-80
40,88,4.009067e-80
40,89,2.544527e-80
40,90,1.679976e-80
40,91,1.200977e-80
40,92,8.090710e-81
40,93,4.796726e-81
40,94,2.456296e-81
40,95,1.265457e-81
40,96,1.479847e-81
40,97,6.069368e-80
40,98,6.331153e-80
40,99,5.101389e-80
40,100,3.196001e-80
40,101,2.134199e-80
40,102,1.601429e-80
40,103,1.163246e-80
40,104,8.218041e-81
40,105,5.249772e-81
40,106,2.621932e-81
40,107,1.413148e-81
40,108,0.000000e+00
40,109,4.394808e-81
40,110,4.262471e-80
40,111,3.711305e-80
40,112,2.746603e-80
40,113,1.933586e-80
40,114,1.297149e-80
40,115,1.174124e-80
40,116,7.536094e-81
40,117,5.387743e-81
40,118,2.582032e-81
40,119,1.442663e-81
40,120,0.000000e+00
40,121,0.000000e+00
40,122,3.592324e-81
40,123,1.889331e-80
40,124,1.707849e-80
40,125,1.296144e-80
40,126,1.162586e-80
40,127,9.423520e-81
40,128,7.322860e-81
40,129,4.727375e-81
40,130,2.537848e-81
40,131,1.332154e-81
40,132,0.000000e+00
40,133,0.000000e+00
40,134,0.000000e+00
40,135,0.000000e+00
40,136,5.404514e-81
40,137,8.970137e-81
40,138,7.214101e-81
40,139,7.048809e-81
40,140,5.230365e-81
40,141,4.163097e-81
40,142,2.277104e-81
40,143,1.147133e-81
40,144,0.000000e+00
40,145,0.000000e+00
40,146,0.000000e+00
40,147,0.000000e+00
40,148,0.000000e+00
40,149,1.816434e-82
40,150,1.073131e-81
40,151,1.761675e-81
40,152,1.689469e-81
40,153,1.589084e-81
40,154,1.075189e-81
40,155,6.386587e-82
41,0,1.602974e-81
41,1,1.454478e-81
41,2,1.634029e-81
41,3,1.170443e-81
41,4,1.046839e-81
41,5,3.765625e-82
41,6,3.261284e-82
41,7,1.923351e-82
41,8,1.539494e-82
41,9,1.717066e-82
41,10,4.200369e-83
41,11,2.612785e-83
41,12,5.309705e-81
41,13,6.685195e-81
41,14,6.338470e-81
41,15,5.150946e-81
41,16,4.248692e-81
41,17,2.215088e-81
41,18,1.261615e-81
41,19,9.301739e-82
41,20,7.029220e-82
41,21,3.515880e-82
41,22,1.754922e-82
41,23,8.285656e-83
41,24,1.377271e-80
41,25,1.453124e-80
41,26,1.429793e-80
41,27,1.212544e-80
41,28,6.529028e-81
41,29,4.667112e-81
41,30,2.415233e-81
41,31,2.209303e-81
41,32,1.177970e-81
41,33,7.283265e-82
41,34,3.917079e-82
41,35,1.711002e-82
41,36,2.325430e-80
41,37,2.331855e-80
41,38,2.265612e-80
41,39,1.900601e-80
41,40,1.398263e-80
41,41,1.135534e-80
41,42,5.027195e-81
41,43,2.767372e-81
41,44,2.036916e-81
41,45,1.340759e-81
41,46,6.266615e-82
41,47,2.778057e-82
41,48,3.000463e-80
41,49,3.403157e-80
41,50,3.111832e-80
41,51,2.487936e-80
41,52,1.592842e-80
41,53,9.595356e-81
41,54,6.207811e-81
41,55,3.857184e-81
41,56,2.619124e-81
41,57,1.603712e-81
41,58,8.569427e-82
41,59,3.688686e-82
41,60,4.091635e-80
41,61,4.013891e-80
41,62,3.577612e-80
41,63,2.991960e-80
41,64,1.867733e-80
41,65,1.089358e-80
41,66,6.644125e-81
41,67,5.010697e-81
41,68,3.238066e-81
41,69,2.094020e-81
41,70,1.151095e-81
41,71,5.279033e-82
41,72,4.318358e-80
41,73,4.437834e-80
41,74,4.101486e-80
41,75,3.300422e-80
41,76,2.117768e-80
41,77,1.149527e-80
41,78,7.984962e-81
41,79,5.907677e-81
41,80,3.709861e-81
41,81,2.249058e-81
41,82,1.315049e-81
41,83,6.130355e-82
41,84,3.001878e-80
41,85,5.022550e-80
41,86,4.235752e-80
41,87,3.130501e-80
41,88,1.984105e-80
41,89,1.288792e-80
41,90,8.857970e-81
41,91,6.466620e-81
41,92,4.332609e-81
41,93,2.537307e-81
41,94,1.380945e-81
41,95,6.576591e-82
41,96,7.985077e-82
41,97,3.123601e-80
41,98,3.211999e-80
41,99,2.541918e-80
41,100,1.597361e-80
41,101,1.104086e-80
41,102,8.410397e-81
41,103,6.209801e-81
41,104,4.320709e-81
41,105,2.775392e-81
41,106,1.446747e-81
41,107,7.331792e-82
41,108,0.000000e+00
41,109,2.221456e-81
41,110,2.148704e-80
41,111,1.842279e-80
41,112,1.372182e-80
41,113,9.830225e-81
41,114,6.875519e-81
41,115,6.277202e-81
41,116,3.948233e-81
41,117,2.804006e-81
41,118,1.377883e-81
41,119,7.341579e-82
41,120,0.000000e+00
41,121,0.000000e+00
41,122,1.727631e-81
41,123,9.038412e-81
41,124,8.349745e-81
41,125,6.735098e-81
41,126,6.049966e-81
41,127,4.908212e-81
41,128,3.773214e-81
41,129,2.437518e-81
41,130,1.351984e-81
41,131,6.758017e-82
41,132,0.000000e+00
41,133,0.000000e+00
41,134,0.000000e+00
41,135,0.000000e+00
41,136,2.616137e-81
41,137,4.407760e-81
41,138,3.737754e-81
41,139,3.611143e-81
41,140,2.606160e-81
41,141,2.117790e-81
41,142,1.184559e-81
41,143,5.708044e-82
41,144,0.000000e+00
41,145,0.000000e+00
41,146,0.000000e+00
41,147,0.000000e+00
41,148,0.000000e+00
41,149,1.043784e-82
41,150,5.407208e-82
41,151,8.383368e-82
41,152,8.355580e-82
41,153,7.871670e-82
41,154,5.399269e-82
41,155,3.184576e-82
42,0,1.044979e-81
42,1,9.781902e-82
42,2,1.079033e-81
42,3,7.495083e-82
42,4,6.572651e-82
42,5,2.573989e-82
42,6,2.388936e-82
42,7,1.371587e-82
42,8,1.051814e-82
42,9,1.218004e-82
42,10,3.353117e-83
42,11,2.262725e-83
42,12,3.595762e-81
42,13,4.516518e-81
42,14,4.140745e-81
42,15,3.396756e-81
42,16,2.849326e-81
42,17,1.363914e-81
42,18,7.872479e-82
42,19,6.487432e-82
42,20,4.731706e-82
42,21,2.268957e-82
42,22,1.317874e-82
42,23,5.398544e-83
42,24,9.351865e-81
42,25,9.674384e-81
42,26,9.458423e-81
42,27,8.052525e-81
42,28,4.347148e-81
42,29,2.834408e-81
42,30,1.812578e-81
42,31,1.344646e-81
42,32,7.955734e-82
42,33,4.814963e-82
42,34,2.694502e-82
42,35,1.169416e-82
42,36,1.578982e-80
42,37,1.557823e-80
42,38,1.472923e-80
42,39,1.308167e-80
42,40,8.706217e-81
42,41,5.027195e-81
42,42,5.781170e-81
42,43,2.118912e-81
42,44,1.353347e-81
42,45,8.916309e-82
42,46,4.204959e-82
42,47,1.801464e-82
42,48,2.063122e-80
42,49,2.244005e-80
42,50,2.052995e-80
42,51,1.573442e-80
42,52,1.095456e-80
42,53,5.457370e-81
42,54,4.590802e-81
42,55,2.574537e-81
42,56,1.641078e-81
42,57,1.065719e-81
42,58,5.889396e-82
42,59,2.543184e-82
42,60,2.680594e-80
42,61,2.630542e-80
42,62,2.275105e-80
42,63,1.911661e-80
42,64,1.143173e-80
42,65,7.360282e-81
42,66,4.627464e-81
42,67,3.038355e-81
42,68,2.114715e-81
42,69,1.411728e-81
42,70,7.809408e-82
42,71,3.363529e-82
42,72,2.910767e-80
42,73,2.963865e-80
42,74,2.675887e-80
42,75,2.151593e-80
42,76,1.355409e-80
42,77,7.382218e-81
42,78,5.272842e-81
42,79,3.789438e-81
42,80,2.534765e-81
42,81,1.513800e-81
42,82,8.782586e-82
42,83,4.073735e-82
42,84,1.973726e-80
42,85,3.293343e-80
42,86,2.708818e-80
42,87,2.021835e-80
42,88,1.272244e-80
42,89,8.311741e-81
42,90,5.849091e-81
42,91,4.235898e-81
42,92,2.842803e-81
42,93,1.685614e-81
42,94,9.103071e-82
42,95,4.348601e-82
42,96,4.893382e-82
42,97,1.987348e-80
42,98,2.083580e-80
42,99,1.581383e-80
42,100,1.010450e-80
42,101,7.217822e-81
42,102,5.474939e-81
42,103,4.161992e-81
42,104,2.829083e-81
42,105,1.868102e-81
42,106,9.427585e-82
42,107,4.718564e-82
42,108,0.000000e+00
42,109,1.282032e-81
42,110,1.353061e-80
42,111,1.162260e-80
42,112,8.724570e-81
42,113,6.303894e-81
42,114,4.523244e-81
42,115,4.095239e-81
42,116,2.587404e-81
42,117,1.855271e-81
42,118,9.119163e-82
42,119,4.773947e-82
42,120,0.000000e+00
42,121,0.000000e+00
42,122,1.086431e-81
42,123,5.707352e-81
42,124,5.355089e-81
42,125,4.415944e-81
42,126,3.992859e-81
42,127,3.273947e-81
42,128,2.488990e-81
42,129,1.592829e-81
42,130,8.934684e-82
42,131,4.362466e-82
42,132,0.000000e+00
42,133,0.000000e+00
42,134,0.000000e+00
42,135,0.000000e+00
42,136,1.645289e-81
42,137,2.858198e-81
42,138,2.515822e-81
42,139,2.360932e-81
42,140,1.703469e-81
42,141,1.375949e-81
42,142,7.796611e-82
42,143,3.697694e-82
42,144,0.000000e+00
42,145,0.000000e+00
42,146,0.000000e+00
42,147,0.000000e+00
42,148,0.000000e+00
42,149,7.041523e-83
42,150,3.558066e-82
42,151,5.389118e-82
42,152,5.432130e-82
42,153,5.171195e-82
42,154,3.525983e-82
42,155,2.087609e-82
43,0,7.255322e-82
43,1,6.594789e-82
43,2,7.648230e-82
43,3,5.246167e-82
43,4,4.331716e-82
43,5,1.773700e-82
43,6,1.525017e-82
43,7,9.391412e-83
43,8,7.151569e-83
43,9,8.230301e-83
43,10,2.961041e-83
43,11,1.985245e-83
43,12,2.757566e-81
43,13,3.185333e-81
43,14,2.916410e-81
43,15,2.301701e-81
43,16,1.778120e-81
43,17,9.119446e-82
43,18,4.867883e-82
43,19,4.136225e-82
43,20,3.188917e-82
43,21,1.584097e-82
43,22,9.520505e-83
43,23,3.731113e-83
43,24,7.434058e-81
43,25,6.886034e-81
43,26,6.603281e-81
43,27,5.313423e-81
43,28,2.953703e-81
43,29,1.862198e-81
43,30,1.060584e-81
43,31,9.676723e-82
43,32,4.853021e-82
43,33,3.539042e-82
43,34,1.875607e-82
43,35,7.792978e-83
43,36,1.199930e-80
43,37,1.148481e-80
43,38,1.047435e-80
43,39,8.853931e-81
43,40,5.771268e-81
43,41,2.767372e-81
43,42,2.118912e-81
43,43,2.241782e-81
43,44,9.263888e-82
43,45,5.857272e-82
43,46,3.017403e-82
43,47,1.226038e-82
43,48,1.681551e-80
43,49,1.589496e-80
43,50,1.442676e-80
43,51,1.019267e-80
43,52,6.843268e-81
43,53,3.808052e-81
43,54,2.544896e-81
43,55,1.912299e-81
43,56,1.126245e-81
43,57,7.082807e-82
43,58,4.091181e-82
43,59,1.703026e-82
43,60,1.936626e-80
43,61,1.843643e-80
43,62,1.558041e-80
43,63,1.237918e-80
43,64,7.052776e-81
43,65,4.553033e-81
43,66,3.018626e-81
43,67,2.029806e-81
43,68,1.333331e-81
43,69,9.582933e-82
43,70,5.345730e-82
43,71,2.240074e-82
43,72,2.225861e-80
43,73,2.088433e-80
43,74,1.774638e-80
43,75,1.383181e-80
43,76,8.208290e-81
43,77,4.602988e-81
43,78,3.456362e-81
43,79,2.489489e-81
43,80,1.610048e-81
43,81,1.029831e-81
43,82,5.841483e-82
43,83,2.557918e-82
43,84,1.354544e-80
43,85,2.211326e-80
43,86,1.766366e-80
43,87,1.254938e-80
43,88,7.845171e-81
43,89,5.096509e-81
43,90,3.686015e-81
43,91,2.742403e-81
43,92,1.838010e-81
43,93,1.133994e-81
43,94,6.162027e-82
43,95,2.719417e-82
43,96,2.904263e-82
43,97,1.272719e-80
43,98,1.336720e-80
43,99,9.527490e-81
43,100,6.332112e-81
43,101,4.509943e-81
43,102,3.422102e-81
43,103,2.744608e-81
43,104,1.833252e-81
43,105,1.188812e-81
43,106,6.298531e-82
43,107,2.918908e-82
43,108,0.000000e+00
43,109,7.601543e-82
43,110,8.380115e-81
43,111,7.133015e-81
43,112,5.379033e-81
43,113,3.861848e-81
43,114,2.901468e-81
43,115,2.620898e-81
43,116,1.655949e-81
43,117,1.178635e-81
43,118,6.119029e-82
43,119,2.944296e-82
43,120,0.000000e+00
43,121,0.000000e+00
43,122,6.494553e-82
43,123,3.404442e-81
43,124,3.321041e-81
43,125,2.778734e-81
43,126,2.514553e-81
43,127,2.072731e-81
43,128,1.579464e-81
43,129,1.026620e-81
43,130,5.965366e-82
43,131,2.650862e-82
43,132,0.000000e+00
43,133,0.000000e+00
43,134,0.000000e+00
43,135,0.000000e+00
43,136,9.380758e-82
43,137,1.578532e-81
43,138,1.559211e-81
43,139,1.467867e-81
43,140,1.035752e-81
43,141,8.462546e-82
43,142,4.922394e-82
43,143,2.208778e-82
43,144,0.000000e+00
43,145,0.000000e+00
43,146,0.000000e+00
43,147,0.000000e+00
43,148,0.000000e+00
43,149,5.003165e-83
43,150,2.124164e-82
43,151,2.977414e-82
43,152,3.116750e-82
43,153,3.039371e-82
43,154,2.102752e-82
43,155,1.260968e-82
44,0,6.261067e-82
44,1,5.662161e-82
44,2,6.851111e-82
44,3,4.372916e-82
44,4,3.384123e-82
44,5,1.048139e-82
44,6,1.059215e-82
44,7,7.288409e-83
44,8,8.160284e-83
44,9,6.408360e-83
44,10,3.670131e-83
44,11,2.255294e-83
44,12,2.769803e-81
44,13,2.817511e-81
44,14,2.538899e-81
44,15,1.926062e-81
44,16,1.187486e-81
44,17,5.787273e-82
44,18,4.175596e-82
44,19,3.527338e-82
44,20,1.956962e-82
44,21,1.380439e-82
44,22,8.690061e-83
44,23,3.277314e-83
44,24,8.305238e-81
44,25,6.377694e-81
44,26,5.983563e-81
44,27,4.126551e-81
44,28,1.982608e-81
44,29,1.329064e-81
44,30,8.343136e-82
44,31,7.091469e-82
44,32,4.308801e-82
44,33,2.912190e-82
44,34,1.563424e-82
44,35,6.243419e-83
44,36,1.278314e-80
44,37,1.119044e-80
44,38,8.935267e-81
44,39,7.307428e-81
44,40,3.751291e-81
44,41,2.036916e-81
44,42,1.353347e-81
44,43,9.263888e-82
44,44,1.101536e-81
44,45,4.703249e-82
44,46,2.838494e-82
44,47,1.007642e-82
44,48,1.912355e-80
44,49,1.396436e-80
44,50,1.308802e-80
44,51,7.603861e-81
44,52,4.376985e-81
44,53,2.407464e-81
44,54,1.974920e-81
44,55,1.466411e-81
44,56,1.013260e-81
44,57,6.094277e-82
44,58,3.926067e-82
44,59,1.309276e-82
44,60,1.933929e-80
44,61,1.694726e-80
44,62,1.349892e-80
44,63,8.714490e-81
44,64,4.588168e-81
44,65,2.560083e-81
44,66,1.881322e-81
44,67,1.837770e-81
44,68,9.470058e-82
44,69,7.884647e-82
44,70,4.577104e-82
44,71,1.680613e-82
44,72,2.333097e-80
44,73,1.895187e-80
44,74,1.380303e-80
44,75,9.496098e-81
44,76,4.409376e-81
44,77,3.254845e-81
44,78,2.525114e-81
44,79,1.945888e-81
44,80,1.196395e-81
44,81,8.506757e-82
44,82,4.848443e-82
44,83,1.674980e-82
44,84,1.167572e-80
44,85,1.801117e-80
44,86,1.302808e-80
44,87,7.917079e-81
44,88,4.674622e-81
44,89,3.068923e-81
44,90,2.605166e-81
44,91,2.038389e-81
44,92,1.356317e-81
44,93,8.529252e-82
44,94,5.300635e-82
44,95,1.792234e-82
44,96,2.495025e-82
44,97,9.034520e-81
44,98,9.409329e-81
44,99,5.366083e-81
44,100,4.041004e-81
44,101,2.948012e-81
44,102,2.250355e-81
44,103,2.128488e-81
44,104,1.318419e-81
44,105,8.676391e-82
44,106,5.173078e-82
44,107,1.877752e-82
44,108,0.000000e+00
44,109,4.469906e-82
44,110,5.357524e-81
44,111,4.237114e-81
44,112,3.252357e-81
44,113,2.385319e-81
44,114,2.121925e-81
44,115,1.911868e-81
44,116,1.181244e-81
44,117,8.025937e-82
44,118,4.741378e-82
44,119,1.825600e-82
44,120,0.000000e+00
44,121,0.000000e+00
44,122,3.322618e-82
44,123,1.670309e-81
44,124,1.925791e-81
44,125,1.839861e-81
44,126,1.711116e-81
44,127,1.458649e-81
44,128,1.062170e-81
44,129,7.130936e-82
44,130,4.624115e-82
44,131,1.563048e-82
44,132,0.000000e+00
44,133,0.000000e+00
44,134,0.000000e+00
44,135,0.000000e+00
44,136,4.348388e-82
44,137,6.186725e-82
44,138,1.037807e-81
44,139,9.214806e-82
44,140,5.675812e-82
44,141,5.189368e-82
44,142,3.369997e-82
44,143,1.194404e-82
44,144,0.000000e+00
44,145,0.000000e+00
44,146,0.000000e+00
44,147,0.000000e+00
44,148,0.000000e+00
44,149,4.559569e-83
44,150,1.114400e-82
44,151,9.274748e-83
44,152,1.505306e-82
44,153,1.542026e-82
44,154,1.163238e-82
44,155,6.915751e-83
45,0,3.824001e-82
45,1,3.585580e-82
45,2,4.158934e-82
45,3,2.729420e-82
45,4,2.117015e-82
45,5,6.928655e-83
45,6,7.335003e-83
45,7,4.527685e-83
45,8,5.112522e-83
45,9,3.639241e-83
45,10,2.160102e-83
45,11,1.225294e-83
45,12,1.620185e-81
45,13,1.684375e-81
45,14,1.560789e-81
45,15,1.185032e-81
45,16,7.850551e-82
45,17,3.703371e-82
45,18,2.644389e-82
45,19,2.190403e-82
45,20,1.220619e-82
45,21,7.152164e-83
45,22,5.174421e-83
45,23,2.083018e-83
45,24,4.827896e-81
45,25,3.859440e-81
45,26,3.636619e-81
45,27,2.570973e-81
45,28,1.263549e-81
45,29,8.593144e-82
45,30,5.439481e-82
45,31,4.815962e-82
45,32,2.535497e-82
45,33,2.140631e-82
45,34,8.650767e-83
45,35,4.015154e-83
45,36,7.500997e-81
45,37,6.637141e-81
45,38,5.527715e-81
45,39,4.473611e-81
45,40,2.443006e-81
45,41,1.340759e-81
45,42,8.916309e-82
45,43,5.857272e-82
45,44,4.703249e-82
45,45,5.188393e-82
45,46,1.697806e-82
45,47,6.241102e-83
45,48,1.106205e-80
45,49,8.484475e-81
45,50,7.720346e-81
45,51,4.868254e-81
45,52,2.842591e-81
45,53,1.582501e-81
45,54,1.216975e-81
45,55,9.712644e-82
45,56,5.797874e-82
45,57,4.558361e-82
45,58,2.340545e-82
45,59,7.748903e-83
45,60,1.159489e-80
45,61,1.035517e-80
45,62,8.354229e-81
45,63,5.581305e-81
45,64,3.067078e-81
45,65,1.736382e-81
45,66,1.152184e-81
45,67,1.128002e-81
45,68,6.442501e-82
45,69,4.574811e-82
45,70,2.677695e-82
45,71,1.053658e-82
45,72,1.364601e-80
45,73,1.142194e-80
45,74,8.621072e-81
45,75,6.176462e-81
45,76,3.076858e-81
45,77,2.120248e-81
45,78,1.561097e-81
45,79,1.225868e-81
45,80,7.762630e-82
45,81,5.029957e-82
45,82,2.860118e-82
45,83,1.081026e-82
45,84,7.189334e-81
45,85,1.118679e-80
45,86,8.272644e-81
45,87,5.207553e-81
45,88,3.130135e-81
45,89,2.034550e-81
45,90,1.671595e-81
45,91,1.298317e-81
45,92,8.601001e-82
45,93,5.365226e-82
45,94,3.288709e-82
45,95,1.161645e-82
45,96,1.624654e-82
45,97,5.884360e-81
45,98,6.065555e-81
45,99,3.672546e-81
45,100,2.686956e-81
45,101,1.925465e-81
45,102,1.469996e-81
45,103,1.332531e-81
45,104,8.297326e-82
45,105,5.456170e-82
45,106,3.240089e-82
45,107,1.247358e-82
45,108,0.000000e+00
45,109,3.198811e-82
45,110,3.558340e-81
45,111,2.848698e-81
45,112,2.130337e-81
45,113,1.588440e-81
45,114,1.358712e-81
45,115,1.208646e-81
45,116,7.550140e-82
45,117,5.137690e-82
45,118,2.930238e-82
45,119,1.208066e-82
45,120,0.000000e+00
45,121,0.000000e+00
45,122,2.305124e-82
45,123,1.174550e-81
45,124,1.285711e-81
45,125,1.180712e-81
45,126,1.110405e-81
45,127,9.341347e-82
45,128,6.871050e-82
45,129,4.591545e-82
45,130,2.885331e-82
45,131,1.061975e-82
45,132,0.000000e+00
45,133,0.000000e+00
45,134,0.000000e+00
45,135,0.000000e+00
45,136,3.208692e-82
45,137,4.794399e-82
45,138,6.698005e-82
45,139,6.064270e-82
45,140,3.810880e-82
45,141,3.437147e-82
45,142,2.160654e-82
45,143,8.320210e-83
45,144,0.000000e+00
45,145,0.000000e+00
45,146,0.000000e+00
45,147,0.000000e+00
45,148,0.000000e+00
45,149,2.736254e-83
45,150,7.537154e-83
45,151,7.528644e-83
45,152,1.068946e-82
45,153,1.060728e-82
45,154,7.892910e-83
45,155,4.646480e-83
46,0,2.333006e-82
46,1,2.129085e-82
46,2,2.613669e-82
46,3,1.593735e-82
46,4,1.207838e-82
46,5,3.019995e-83
46,6,3.234854e-83
46,7,2.464710e-83
46,8,3.397240e-83
46,9,2.028958e-83
46,10,1.660792e-83
46,11,1.022084e-83
46,12,1.125833e-81
46,13,1.061652e-81
46,14,9.569784e-82
46,15,7.000439e-82
46,16,3.616737e-82
46,17,1.608715e-82
46,18,1.461468e-82
46,19,1.295420e-82
46,20,6.660827e-83
46,21,4.883612e-83
46,22,2.852242e-83
46,23,1.178224e-83
46,24,3.572837e-81
46,25,2.480636e-81
46,26,2.295780e-81
46,27,1.411764e-81
46,28,6.113141e-82
46,29,3.982223e-82
46,30,2.817987e-82
46,31,2.609634e-82
46,32,1.576907e-82
46,33,1.156216e-82
46,34,6.068240e-83
46,35,2.129639e-83
46,36,5.381585e-81
46,37,4.488248e-81
46,38,3.328746e-81
46,39,2.645963e-81
46,40,1.088745e-81
46,41,6.266615e-82
46,42,4.204959e-82
46,43,3.017403e-82
46,44,2.838494e-82
46,45,1.697806e-82
46,46,1.432259e-82
46,47,3.514526e-83
46,48,8.239590e-81
46,49,5.266321e-81
46,50,4.916566e-81
46,51,2.538161e-81
46,52,1.264973e-81
46,53,6.621488e-82
46,54,6.115335e-82
46,55,5.531552e-82
46,56,3.611465e-82
46,57,2.267767e-82
46,58,1.686728e-82
46,59,4.277491e-83
46,60,7.772686e-81
46,61,6.509367e-81
46,62,4.999517e-81
46,63,2.724247e-81
46,64,1.306009e-81
46,65,6.298355e-82
46,66,5.157834e-82
46,67,6.397899e-82
46,68,3.369061e-82
46,69,3.059171e-82
46,70,1.591025e-82
46,71,5.214217e-83
46,72,9.674860e-81
46,73,7.172397e-81
46,74,4.743797e-81
46,75,2.907636e-81
46,76,9.981551e-82
46,77,1.028484e-81
46,78,8.230928e-82
46,79,6.629711e-82
46,80,4.003402e-82
46,81,3.177169e-82
46,82,1.648658e-82
46,83,4.658957e-83
46,84,4.321227e-81
46,85,6.392709e-81
46,86,4.275845e-81
46,87,2.218729e-81
46,88,1.219230e-81
46,89,7.985021e-82
46,90,8.063268e-82
46,91,6.732414e-82
46,92,4.382525e-82
46,93,2.853860e-82
46,94,1.942777e-82
46,95,5.146753e-83
46,96,8.859318e-83
46,97,2.834852e-81
46,98,2.934664e-81
46,99,1.265574e-81
46,100,1.127593e-81
46,101,8.533554e-82
46,102,6.497598e-82
46,103,7.241379e-82
46,104,4.177994e-82
46,105,2.749188e-82
46,106,1.837900e-82
46,107,5.301908e-83
46,108,0.000000e+00
46,109,1.067872e-82
46,110,1.486609e-81
46,111,1.076282e-81
46,112,8.531983e-82
46,113,6.267584e-82
46,114,6.823512e-82
46,115,6.082437e-82
46,116,3.720260e-82
46,117,2.412704e-82
46,118,1.613655e-82
46,119,4.861783e-83
46,120,0.000000e+00
46,121,0.000000e+00
46,122,6.650095e-83
46,123,2.914091e-82
46,124,4.740553e-82
46,125,5.264379e-82
46,126,5.139441e-82
46,127,4.467565e-82
46,128,3.130993e-82
46,129,2.193479e-82
46,130,1.575839e-82
46,131,3.804135e-83
46,132,0.000000e+00
46,133,0.000000e+00
46,134,0.000000e+00
46,135,0.000000e+00
46,136,6.095512e-83
46,137,3.614443e-83
46,138,2.993362e-82
46,139,2.507378e-82
46,140,1.281363e-82
46,141,1.362721e-82
46,142,1.004090e-82
46,143,2.514139e-83
46,144,0.000000e+00
46,145,0.000000e+00
46,146,0.000000e+00
46,147,0.000000e+00
46,148,0.000000e+00
46,149,1.716881e-83
46,150,2.266388e-83
46,151,-7.657563e-84
46,152,2.447136e-83
46,153,2.912969e-83
46,154,2.577386e-83
46,155,1.540056e-83
47,0,7.404587e-83
47,1,6.835439e-83
47,2,8.556689e-83
47,3,5.512365e-83
47,4,4.390426e-83
47,5,1.377511e-83
47,6,1.349893e-83
47,7,9.355943e-84
47,8,9.445927e-84
47,9,8.236592e-84
47,10,4.184851e-84
47,11,2.109621e-84
47,12,3.283513e-82
47,13,3.524707e-82
47,14,3.167206e-82
47,15,2.447611e-82
47,16,1.586917e-82
47,17,7.777484e-83
47,18,5.258308e-83
47,19,4.451296e-83
47,20,2.907134e-83
47,21,1.719630e-83
47,22,9.214414e-84
47,23,3.449365e-84
47,24,9.970070e-82
47,25,7.929265e-82
47,26,7.486457e-82
47,27,5.329805e-82
47,28,2.595196e-82
47,29,1.746651e-82
47,30,1.121985e-82
47,31,9.757215e-83
47,32,5.550606e-83
47,33,3.854824e-83
47,34,1.922313e-83
47,35,1.121083e-83
47,36,1.537683e-81
47,37,1.369411e-81
47,38,1.135977e-81
47,39,9.182503e-82
47,40,5.112767e-82
47,41,2.778057e-82
47,42,1.801464e-82
47,43,1.226038e-82
47,44,1.007642e-82
47,45,6.241102e-83
47,46,3.514526e-83
47,47,2.211542e-83
47,48,2.316161e-81
47,49,1.767378e-81
47,50,1.619480e-81
47,51,1.005956e-81
47,52,5.813522e-82
47,53,3.324181e-82
47,54,2.555049e-82
47,55,1.988066e-82
47,56,1.280382e-82
47,57,8.158358e-83
47,58,4.761797e-83
47,59,2.277986e-83
47,60,2.365228e-81
47,61,2.126420e-81
47,62,1.749762e-81
47,63,1.151239e-81
47,64,6.387582e-82
47,65,3.585061e-82
47,66,2.430735e-82
47,67,2.388158e-82
47,68,1.347351e-82
47,69,1.070512e-82
47,70,5.762292e-83
47,71,2.337289e-83
47,72,2.869467e-81
47,73,2.359518e-81
47,74,1.754191e-81
47,75,1.259565e-81
47,76,6.156563e-82
47,77,4.383128e-82
47,78,3.367786e-82
47,79,2.577071e-82
47,80,1.545235e-82
47,81,1.096090e-82
47,82,6.280100e-83
47,83,2.123670e-83
47,84,1.457517e-81
47,85,2.287349e-81
47,86,1.708143e-81
47,87,1.060469e-81
47,88,6.416063e-82
47,89,4.212979e-82
47,90,3.427271e-82
47,91,2.651380e-82
47,92,1.769972e-82
47,93,1.097255e-82
47,94,6.696589e-83
47,95,2.428397e-83
47,96,3.118337e-83
47,97,1.176453e-81
47,98,1.231736e-81
47,99,7.554721e-82
47,100,5.410433e-82
47,101,3.993628e-82
47,102,3.036700e-82
47,103,2.730399e-82
47,104,1.738132e-82
47,105,1.135567e-82
47,106,6.572388e-83
47,107,2.701462e-83
47,108,0.000000e+00
47,109,5.848037e-83
47,110,7.262045e-82
47,111,5.866966e-82
47,112,4.542751e-82
47,113,3.220944e-82
47,114,2.769944e-82
47,115,2.539187e-82
47,116,1.550329e-82
47,117,1.085952e-82
47,118,6.075499e-83
47,119,2.704143e-83
47,120,0.000000e+00
47,121,0.000000e+00
47,122,4.912978e-83
47,123,2.453299e-82
47,124,2.661599e-82
47,125,2.470404e-82
47,126,2.257624e-82
47,127,1.938612e-82
47,128,1.443375e-82
47,129,9.493198e-83
47,130,6.036248e-83
47,131,2.376024e-83
47,132,0.000000e+00
47,133,0.000000e+00
47,134,0.000000e+00
47,135,0.000000e+00
47,136,6.423598e-83
47,137,1.002898e-82
47,138,1.415103e-82
47,139,1.278430e-82
47,140,8.087588e-83
47,141,7.216695e-83
47,142,4.630526e-83
47,143,1.906006e-83
47,144,0.000000e+00
47,145,0.000000e+00
47,146,0.000000e+00
47,147,0.000000e+00
47,148,0.000000e+00
47,149,5.714439e-84
47,150,1.598923e-83
47,151,1.609633e-83
47,152,2.221071e-83
47,153,2.259388e-83
47,154,1.658750e-83
47,155,1.047015e-83
48,0,1.577426e-80
48,1,1.421222e-80
48,2,1.899456e-80
48,3,1.035168e-80
48,4,7.320114e-81
48,5,1.372295e-81
48,6,1.704687e-81
48,7,1.575278e-81
48,8,2.530211e-81
48,9,1.184640e-81
48,10,1.428017e-81
48,11,8.643777e-82
48,12,8.661760e-80
48,13,7.432851e-80
48,14,6.529152e-80
48,15,4.581874e-80
48,16,1.645144e-80
48,17,5.289480e-81
48,18,8.235613e-81
48,19,8.306710e-81
48,20,3.379943e-81
48,21,3.400997e-81
48,22,2.407650e-81
48,23,8.005005e-82
48,24,2.948492e-79
48,25,1.851493e-79
48,26,1.669890e-79
48,27,8.845833e-80
48,28,3.181187e-80
48,29,1.873474e-80
48,30,1.594587e-80
48,31,1.579806e-80
48,32,1.020841e-80
48,33,8.531036e-81
48,34,3.781308e-81
48,35,1.441819e-81
48,36,4.284704e-79
48,37,3.468852e-79
48,38,2.345589e-79
48,39,1.809064e-79
48,40,4.895625e-80
48,41,3.000463e-80
48,42,2.063122e-80
48,43,1.681551e-80
48,44,1.912355e-80
48,45,1.106205e-80
48,46,8.239590e-81
48,47,2.316161e-81
48,48,7.471885e-79
48,49,3.841375e-79
48,50,3.646801e-79
48,51,1.538427e-79
48,52,6.021711e-80
48,53,2.544998e-80
48,54,3.165729e-80
48,55,3.796194e-80
48,56,2.489444e-80
48,57,1.639873e-80
48,58,1.176930e-80
48,59,2.711964e-81
48,60,5.972027e-79
48,61,4.836241e-79
48,62,3.560913e-79
48,63,1.528672e-79
48,64,5.604165e-80
48,65,1.798719e-80
48,66,2.127764e-80
48,67,4.246745e-80
48,68,1.997649e-80
48,69,2.192373e-80
48,70,1.196869e-80
48,71,3.191786e-81
48,72,7.885442e-79
48,73,5.335124e-79
48,74,3.050250e-79
48,75,1.528481e-79
48,76,1.239896e-80
48,77,5.363488e-80
48,78,4.894590e-80
48,79,4.111054e-80
48,80,2.350633e-80
48,81,2.135376e-80
48,82,1.166970e-80
48,83,2.154559e-81
48,84,3.028681e-79
48,85,4.307183e-79
48,86,2.522269e-79
48,87,9.019313e-80
48,88,4.038216e-80
48,89,2.497874e-80
48,90,4.215164e-80
48,91,3.952556e-80
48,92,2.531547e-80
48,93,1.711071e-80
48,94,1.339280e-80
48,95,2.435819e-81
48,96,5.085206e-81
48,97,1.565814e-79
48,98,1.635380e-79
48,99,2.556187e-80
48,100,4.874827e-80
48,101,4.020273e-80
48,102,2.980155e-80
48,103,4.584493e-80
48,104,2.365840e-80
48,105,1.633724e-80
48,106,1.223166e-80
48,107,2.202465e-81
48,108,0.000000e+00
48,109,1.004772e-81
48,110,6.300269e-80
48,111,3.482179e-80
48,112,3.142628e-80
48,113,2.106717e-80
48,114,3.834727e-80
48,115,3.488691e-80
48,116,2.040920e-80
48,117,1.273028e-80
48,118,1.033013e-80
48,119,1.851922e-81
48,120,0.000000e+00
48,121,0.000000e+00
48,122,-6.138714e-82
48,123,-5.971814e-81
48,124,1.488187e-80
48,125,2.536738e-80
48,126,2.538469e-80
48,127,2.444967e-80
48,128,1.560992e-80
48,129,1.155434e-80
48,130,1.003924e-80
48,131,1.118644e-81
48,132,0.000000e+00
48,133,0.000000e+00
48,134,0.000000e+00
48,135,0.000000e+00
48,136,-4.049256e-81
48,137,-1.456274e-80
48,138,1.368253e-80
48,139,9.775470e-81
48,140,2.134947e-81
48,141,4.848913e-81
48,142,5.232234e-81
48,143,1.874177e-82
48,144,0.000000e+00
48,145,0.000000e+00
48,146,0.000000e+00
48,147,0.000000e+00
48,148,0.000000e+00
48,149,1.275851e-81
48,150,1.254552e-83
48,151,-4.257897e-81
48,152,-1.098252e-81
48,153,-4.033335e-82
48,154,3.179060e-82
48,155,1.978013e-82
49,0,1.112408e-80
49,1,9.928505e-81
49,2,1.246554e-80
49,3,7.645884e-81
49,4,5.910867e-81
49,5,1.676780e-81
49,6,1.624115e-81
49,7,1.174561e-81
49,8,1.428741e-81
49,9,9.860005e-82
49,10,7.101725e-82
49,11,4.333469e-82
49,12,5.141411e-80
49,13,5.003268e-80
49,14,4.501299e-80
49,15,3.345447e-80
49,16,1.854290e-80
49,17,8.471249e-81
49,18,6.750568e-81
49,19,5.977338e-81
49,20,3.392870e-81
49,21,2.422928e-81
49,22,1.512783e-81
49,23,5.572683e-82
49,24,1.647081e-79
49,25,1.205249e-79
49,26,1.122959e-79
49,27,7.315349e-80
49,28,3.429143e-80
49,29,2.185672e-80
49,30,1.444962e-80
49,31,1.304987e-80
49,32,7.680792e-81
49,33,5.754435e-81
49,34,2.754756e-81
49,35,1.097130e-81
49,36,2.502649e-79
49,37,2.106208e-79
49,38,1.659634e-79
49,39,1.342500e-79
49,40,6.223641e-80
49,41,3.403157e-80
49,42,2.244005e-80
49,43,1.589496e-80
49,44,1.396436e-80
49,45,8.484475e-81
49,46,5.266321e-81
49,47,1.767378e-81
49,48,3.841375e-79
49,49,2.959524e-79
49,50,2.469808e-79
49,51,1.391315e-79
49,52,7.664198e-80
49,53,3.948712e-80
49,54,3.314087e-80
49,55,2.803408e-80
49,56,1.827644e-80
49,57,1.160768e-80
49,58,7.446364e-81
49,59,2.291211e-81
49,60,3.796124e-79
49,61,3.188960e-79
49,62,2.541990e-79
49,63,1.555424e-79
49,64,7.961488e-80
49,65,4.137542e-80
49,66,3.029900e-80
49,67,3.291139e-80
49,68,1.817681e-80
49,69,1.547921e-80
49,70,8.446841e-81
49,71,2.944185e-81
49,72,4.607543e-79
49,73,3.569802e-79
49,74,2.514597e-79
49,75,1.643240e-79
49,76,6.899830e-80
49,77,5.565720e-80
49,78,4.356936e-80
49,79,3.407457e-80
49,80,2.068985e-80
49,81,1.566430e-80
49,82,8.706124e-81
49,83,2.736210e-81
49,84,2.163778e-79
49,85,3.317966e-79
49,86,2.327111e-79
49,87,1.319860e-79
49,88,7.640257e-80
49,89,4.876558e-80
49,90,4.368589e-80
49,91,3.548920e-80
49,92,2.327317e-80
49,93,1.477320e-80
49,94,9.658093e-81
49,95,2.979779e-81
49,96,4.459038e-81
49,97,1.598273e-79
49,98,1.659896e-79
49,99,8.719070e-80
49,100,6.902447e-80
49,101,4.956592e-80
49,102,3.742340e-80
49,103,3.771358e-80
49,104,2.291314e-80
49,105,1.505124e-80
49,106,9.420108e-81
49,107,3.104675e-81
49,108,0.000000e+00
49,109,7.056711e-81
49,110,9.134879e-80
49,111,7.033285e-80
49,112,5.463972e-80
49,113,3.815910e-80
49,114,3.639348e-80
49,115,3.314155e-80
49,116,2.026208e-80
49,117,1.366645e-80
49,118,8.458556e-81
49,119,2.968199e-81
49,120,0.000000e+00
49,121,0.000000e+00
49,122,4.923007e-81
49,123,2.506085e-80
49,124,3.175902e-80
49,125,3.070040e-80
49,126,2.840065e-80
49,127,2.478311e-80
49,128,1.777945e-80
49,129,1.207215e-80
49,130,8.220442e-81
49,131,2.475748e-81
49,132,0.000000e+00
49,133,0.000000e+00
49,134,0.000000e+00
49,135,0.000000e+00
49,136,6.068600e-81
49,137,6.664750e-81
49,138,1.673680e-80
49,139,1.481480e-80
49,140,8.623168e-81
49,141,8.306959e-81
49,142,5.705123e-81
49,143,1.781264e-81
49,144,0.000000e+00
49,145,0.000000e+00
49,146,0.000000e+00
49,147,0.000000e+00
49,148,0.000000e+00
49,149,8.272302e-82
49,150,1.524082e-81
49,151,6.298474e-82
49,152,1.939970e-81
49,153,2.103688e-81
49,154,1.689849e-81
49,155,1.007662e-81
50,0,1.040289e-80
50,1,9.303831e-81
50,2,1.160807e-80
50,3,7.185876e-81
50,4,5.476127e-81
50,5,1.457898e-81
50,6,1.444246e-81
50,7,1.058539e-81
50,8,1.380684e-81
50,9,9.220243e-82
50,10,6.763393e-82
50,11,4.103163e-82
50,12,4.879202e-80
50,13,4.729739e-80
50,14,4.234131e-80
50,15,3.140855e-80
50,16,1.702868e-80
50,17,7.956792e-81
50,18,6.461970e-81
50,19,5.698080e-81
50,20,3.084621e-81
50,21,2.263817e-81
50,22,1.431824e-81
50,23,5.355268e-82
50,24,1.553193e-79
50,25,1.132228e-79
50,26,1.052724e-79
50,27,6.915005e-80
50,28,3.180636e-80
50,29,2.040385e-80
50,30,1.331900e-80
50,31,1.193592e-80
50,32,7.311829e-81
50,33,5.419315e-81
50,34,2.562281e-81
50,35,1.008397e-81
50,36,2.376531e-79
50,37,2.021427e-79
50,38,1.507543e-79
50,39,1.252308e-79
50,40,5.810970e-80
50,41,3.111832e-80
50,42,2.052995e-80
50,43,1.442676e-80
50,44,1.308802e-80
50,45,7.720346e-81
50,46,4.916566e-81
50,47,1.619480e-81
50,48,3.646801e-79
50,49,2.469808e-79
50,50,2.640881e-79
50,51,1.260689e-79
50,52,7.103997e-80
50,53,3.702143e-80
50,54,3.151714e-80
50,55,2.576866e-80
50,56,1.691642e-80
50,57,1.068328e-80
50,58,7.023384e-81
50,59,2.220839e-81
50,60,3.592940e-79
50,61,3.056771e-79
50,62,2.356612e-79
50,63,1.426656e-79
50,64,7.313078e-80
50,65,3.755718e-80
50,66,2.940157e-80
50,67,3.148066e-80
50,68,1.676125e-80
50,69,1.470989e-80
50,70,7.872356e-81
50,71,2.783856e-81
50,72,4.334289e-79
50,73,3.394768e-79
50,74,2.354320e-79
50,75,1.508377e-79
50,76,6.186514e-80
50,77,5.160887e-80
50,78,4.074123e-80
50,79,3.141771e-80
50,80,1.937092e-80
50,81,1.481484e-80
50,82,8.167591e-81
50,83,2.577253e-81
50,84,2.038232e-79
50,85,3.104279e-79
50,86,2.169423e-79
50,87,1.229834e-79
50,88,7.023049e-80
50,89,4.510119e-80
50,90,4.097472e-80
50,91,3.301233e-80
50,92,2.164069e-80
50,93,1.364344e-80
50,94,9.080745e-81
50,95,2.781177e-81
50,96,4.281268e-81
50,97,1.491919e-79
50,98,1.545828e-79
50,99,7.955729e-80
50,100,6.402070e-80
50,101,4.541357e-80
50,102,3.452387e-80
50,103,3.516302e-80
50,104,2.127570e-80
50,105,1.390719e-80
50,106,8.800530e-81
50,107,2.874013e-81
50,108,0.000000e+00
50,109,6.791220e-81
50,110,8.447884e-80
50,111,6.428358e-80
50,112,4.980273e-80
50,113,3.531727e-80
50,114,3.391739e-80
50,115,3.067855e-80
50,116,1.886196e-80
50,117,1.254963e-80
50,118,7.901897e-81
50,119,2.729326e-81
50,120,0.000000e+00
50,121,0.000000e+00
50,122,4.488941e-81
50,123,2.220333e-80
50,124,2.876536e-80
50,125,2.804838e-80
50,126,2.616350e-80
50,127,2.276272e-80
50,128,1.636097e-80
50,129,1.122457e-80
50,130,7.671120e-81
50,131,2.269970e-81
50,132,0.000000e+00
50,133,0.000000e+00
50,134,0.000000e+00
50,135,0.000000e+00
50,136,5.237250e-81
50,137,5.359082e-81
50,138,1.527507e-80
50,139,1.347100e-80
50,140,7.664750e-81
50,141,7.576076e-81
50,142,5.238149e-81
50,143,1.607660e-81
50,144,0.000000e+00
50,145,0.000000e+00
50,146,0.000000e+00
50,147,0.000000e+00
50,148,0.000000e+00
50,149,7.674892e-82
50,150,1.340330e-81
50,151,4.044676e-82
50,152,1.680225e-81
50,153,1.821842e-81
50,154,1.502058e-81
50,155,8.885835e-82
51,0,5.911598e-81
51,1,5.276225e-81
51,2,6.173610e-81
51,3,4.194623e-81
51,4,3.519932e-81
51,5,1.198536e-81
51,6,1.059709e-81
51,7,6.717607e-82
51,8,6.059238e-82
51,9,5.829557e-82
51,10,2.337726e-82
51,11,1.453554e-82
51,12,2.255040e-80
51,13,2.516874e-80
51,14,2.335618e-80
51,15,1.822561e-80
51,16,1.333502e-80
51,17,6.665888e-81
51,18,4.046150e-81
51,19,3.224028e-81
51,20,2.274844e-81
51,21,1.264317e-81
51,22,6.966494e-82
51,23,2.871639e-82
51,24,6.635371e-80
51,25,5.932200e-80
51,26,5.687684e-80
51,27,4.388378e-80
51,28,2.380055e-80
51,29,1.568365e-80
51,30,9.135921e-81
51,31,7.795361e-81
51,32,4.286344e-81
51,33,2.891593e-81
51,34,1.487515e-81
51,35,6.220643e-82
51,36,1.069753e-79
51,37,9.962319e-80
51,38,8.631663e-80
51,39,7.202553e-80
51,40,4.561275e-80
51,41,2.487936e-80
51,42,1.573442e-80
51,43,1.019267e-80
51,44,7.603861e-81
51,45,4.868254e-81
51,46,2.538161e-81
51,47,1.005956e-81
51,48,1.538427e-79
51,49,1.391315e-79
51,50,1.260689e-79
51,51,1.045386e-79
51,52,5.580732e-80
51,53,3.094247e-80
51,54,2.284388e-80
51,55,1.553307e-80
51,56,1.001610e-80
51,57,6.202300e-81
51,58,3.566471e-81
51,59,1.369779e-81
51,60,1.775265e-79
51,61,1.650015e-79
51,62,1.388184e-79
51,63,1.036141e-79
51,64,6.012549e-80
51,65,3.514916e-80
51,66,2.326782e-80
51,67,1.895341e-80
51,68,1.152794e-80
51,69,8.225113e-81
51,70,4.493230e-81
51,71,1.890726e-81
51,72,1.983002e-79
51,73,1.804513e-79
51,74,1.513737e-79
51,75,1.125749e-79
51,76,6.439600e-80
51,77,3.824479e-80
51,78,2.757884e-80
51,79,2.064757e-80
51,80,1.300950e-80
51,81,8.551481e-81
51,82,4.871193e-81
51,83,2.028254e-81
51,84,1.166236e-79
51,85,1.892365e-79
51,86,1.491545e-79
51,87,1.027813e-79
51,88,6.405720e-80
51,89,4.091577e-80
51,90,2.996425e-80
51,91,2.247675e-80
51,92,1.501425e-80
51,93,9.047821e-81
51,94,5.227592e-81
51,95,2.176032e-81
51,96,2.788627e-81
51,97,1.083780e-79
51,98,1.124655e-79
51,99,7.938113e-80
51,100,5.314919e-80
51,101,3.662240e-80
51,102,2.770734e-80
51,103,2.256812e-80
51,104,1.506948e-80
51,105,9.701737e-81
51,106,5.387971e-81
51,107,2.377810e-81
51,108,0.000000e+00
51,109,6.697737e-81
51,110,7.086441e-80
51,111,5.927850e-80
51,112,4.475909e-80
51,113,3.138224e-80
51,114,2.381329e-80
51,115,2.178440e-80
51,116,1.357304e-80
51,117,9.552815e-81
51,118,5.044522e-81
51,119,2.363905e-81
51,120,0.000000e+00
51,121,0.000000e+00
51,122,5.244833e-81
51,123,2.726825e-80
51,124,2.696237e-80
51,125,2.238066e-80
51,126,2.022517e-80
51,127,1.675668e-80
51,128,1.270076e-80
51,129,8.326829e-81
51,130,4.933787e-81
51,131,2.122977e-81
51,132,0.000000e+00
51,133,0.000000e+00
51,134,0.000000e+00
51,135,0.000000e+00
51,136,7.540750e-81
51,137,1.189987e-80
51,138,1.234688e-80
51,139,1.168241e-80
51,140,8.015462e-81
51,141,6.771692e-81
51,142,4.003640e-81
51,143,1.739502e-81
51,144,0.000000e+00
51,145,0.000000e+00
51,146,0.000000e+00
51,147,0.000000e+00
51,148,0.000000e+00
51,149,4.069012e-82
51,150,1.572283e-81
51,151,2.106467e-81
51,152,2.353926e-81
51,153,2.283210e-81
51,154,1.609888e-81
51,155,9.550502e-82
52,0,3.308011e-81
52,1,2.910684e-81
52,2,3.237059e-81
52,3,2.428018e-81
52,4,2.113464e-81
52,5,8.401849e-82
52,6,6.789274e-82
52,7,3.773848e-82
52,8,2.516853e-82
52,9,3.696564e-82
52,10,6.054442e-83
52,11,4.163707e-83
52,12,1.040889e-80
52,13,1.356729e-80
52,14,1.282674e-80
52,15,1.053213e-80
52,16,9.175897e-81
52,17,4.937614e-81
52,18,2.468949e-81
52,19,1.862562e-81
52,20,1.506797e-81
52,21,6.931662e-82
52,22,3.524159e-82
52,23,1.653804e-82
52,24,2.672315e-80
52,25,3.076438e-80
52,26,3.052056e-80
52,27,2.749809e-80
52,28,1.617805e-80
52,29,1.107487e-80
52,30,5.921981e-81
52,31,4.795511e-81
52,32,2.516854e-81
52,33,1.559015e-81
52,34,8.566322e-82
52,35,3.670862e-82
52,36,4.654082e-80
52,37,4.924923e-80
52,38,4.921607e-80
52,39,4.179568e-80
52,40,3.221358e-80
52,41,1.592842e-80
52,42,1.095456e-80
52,43,6.843268e-81
52,44,4.376985e-81
52,45,2.842591e-81
52,46,1.264973e-81
52,47,5.813522e-82
52,48,6.021711e-80
52,49,7.664198e-80
52,50,7.103997e-80
52,51,5.580732e-80
52,52,5.049587e-80
52,53,2.260951e-80
52,54,1.489107e-80
52,55,9.012527e-81
52,56,5.749738e-81
52,57,3.435036e-81
52,58,1.768613e-81
52,59,8.800905e-82
52,60,8.786265e-80
52,61,8.780841e-80
52,62,7.927784e-80
52,63,6.984563e-80
52,64,4.359040e-80
52,65,2.632821e-80
52,66,1.650455e-80
52,67,1.133247e-80
52,68,7.460566e-81
52,69,4.606735e-81
52,70,2.509443e-81
52,71,1.227988e-81
52,72,8.849634e-80
52,73,9.769102e-80
52,74,9.399779e-80
52,75,7.812304e-80
52,76,5.103936e-80
52,77,2.497864e-80
52,78,1.752398e-80
52,79,1.275429e-80
52,80,8.310243e-81
52,81,4.941274e-81
52,82,2.838866e-81
52,83,1.438765e-81
52,84,6.642759e-80
52,85,1.135245e-79
52,86,9.721398e-80
52,87,7.467809e-80
52,88,4.786551e-80
52,89,3.078990e-80
52,90,2.036252e-80
52,91,1.452114e-80
52,92,9.730205e-81
52,93,5.729810e-81
52,94,2.980017e-81
52,95,1.539985e-81
52,96,1.780006e-81
52,97,7.334554e-80
52,98,7.592367e-80
52,99,6.145727e-80
52,100,3.864660e-80
52,101,2.575106e-80
52,102,1.953392e-80
52,103,1.408407e-80
52,104,9.986064e-81
52,105,6.338822e-81
52,106,3.204632e-81
52,107,1.715959e-81
52,108,0.000000e+00
52,109,5.361669e-81
52,110,5.133231e-80
52,111,4.473558e-80
52,112,3.330971e-80
52,113,2.340392e-80
52,114,1.562146e-80
52,115,1.435713e-80
52,116,9.085929e-81
52,117,6.517679e-81
52,118,3.139341e-81
52,119,1.734895e-81
52,120,0.000000e+00
52,121,0.000000e+00
52,122,4.301514e-81
52,123,2.271479e-80
52,124,2.055413e-80
52,125,1.584908e-80
52,126,1.399709e-80
52,127,1.133815e-80
52,128,8.873119e-81
52,129,5.669119e-81
52,130,3.061885e-81
52,131,1.610683e-81
52,132,0.000000e+00
52,133,0.000000e+00
52,134,0.000000e+00
52,135,0.000000e+00
52,136,6.443631e-81
52,137,1.094145e-80
52,138,8.804961e-81
52,139,8.568116e-81
52,140,6.299766e-81
52,141,5.041681e-81
52,142,2.763216e-81
52,143,1.387149e-81
52,144,0.000000e+00
52,145,0.000000e+00
52,146,0.000000e+00
52,147,0.000000e+00
52,148,0.000000e+00
52,149,2.190117e-82
52,150,1.275658e-81
52,151,2.099392e-81
52,152,2.001526e-81
52,153,1.888380e-81
52,154,1.279321e-81
52,155,7.558365e-82
53,0,1.750755e-81
53,1,1.517444e-81
53,2,1.562086e-81
53,3,1.302154e-81
53,4,1.124774e-81
53,5,4.566494e-82
53,6,3.904605e-82
53,7,2.013674e-82
53,8,1.211116e-82
53,9,2.083072e-82
53,10,1.543636e-83
53,11,1.018831e-83
53,12,4.971539e-81
53,13,6.956789e-81
53,14,6.623998e-81
53,15,5.564749e-81
53,16,5.232455e-81
53,17,2.962396e-81
53,18,1.387898e-81
53,19,9.698322e-82
53,20,8.441488e-82
53,21,3.665986e-82
53,22,1.749963e-82
53,23,8.806373e-83
53,24,1.159979e-80
53,25,1.546011e-80
53,26,1.551770e-80
53,27,1.511442e-80
53,28,8.919734e-81
53,29,6.277659e-81
53,30,3.353058e-81
53,31,2.753163e-81
53,32,1.389850e-81
53,33,8.233932e-82
53,34,4.612840e-82
53,35,1.975205e-82
53,36,2.083987e-80
53,37,2.360181e-80
53,38,2.608765e-80
53,39,2.232461e-80
53,40,1.810095e-80
53,41,9.595356e-81
53,42,5.457370e-81
53,43,3.808052e-81
53,44,2.407464e-81
53,45,1.582501e-81
53,46,6.621488e-82
53,47,3.324181e-82
53,48,2.544998e-80
53,49,3.948712e-80
53,50,3.702143e-80
53,51,3.094247e-80
53,52,2.260951e-80
53,53,1.875761e-80
53,54,9.133899e-81
53,55,4.708352e-81
53,56,3.168727e-81
53,57,1.866345e-81
53,58,9.208080e-82
53,59,4.960560e-82
53,60,4.324842e-80
53,61,4.563447e-80
53,62,4.197597e-80
53,63,4.013759e-80
53,64,2.477453e-80
53,65,1.610241e-80
53,66,9.690673e-81
53,67,6.204026e-81
53,68,4.183095e-81
53,69,2.474578e-81
53,70,1.371197e-81
53,71,7.184119e-82
53,72,4.053812e-80
53,73,5.041460e-80
53,74,5.048276e-80
53,75,4.424143e-80
53,76,3.051323e-80
53,77,1.445539e-80
53,78,9.424831e-81
53,79,7.056445e-81
53,80,4.717901e-81
53,81,2.686047e-81
53,82,1.552183e-81
53,83,8.429659e-82
53,84,3.575802e-80
53,85,6.078614e-80
53,86,5.391436e-80
53,87,4.306503e-80
53,88,2.775030e-80
53,89,1.819634e-80
53,90,1.180320e-80
53,91,8.253255e-81
53,92,5.539156e-81
53,93,3.247249e-81
53,94,1.608747e-81
53,95,8.844343e-82
53,96,1.055567e-81
53,97,4.172850e-80
53,98,4.314459e-80
53,99,3.647218e-80
53,100,2.244463e-80
53,101,1.498172e-80
53,102,1.151027e-80
53,103,7.940829e-81
53,104,5.768677e-81
53,105,3.577754e-81
53,106,1.772877e-81
53,107,1.016497e-81
53,108,0.000000e+00
53,109,3.344407e-81
53,110,3.012571e-80
53,111,2.628887e-80
53,112,1.936940e-80
53,113,1.417757e-80
53,114,9.186579e-81
53,115,8.279693e-81
53,116,5.294034e-81
53,117,3.774083e-81
53,118,1.766789e-81
53,119,1.035168e-81
53,120,0.000000e+00
53,121,0.000000e+00
53,122,2.663009e-81
53,123,1.384725e-80
53,124,1.216862e-80
53,125,9.289055e-81
53,126,8.308374e-81
53,127,6.625704e-81
53,128,5.220670e-81
53,129,3.352287e-81
53,130,1.747822e-81
53,131,9.693804e-82
53,132,0.000000e+00
53,133,0.000000e+00
53,134,0.000000e+00
53,135,0.000000e+00
53,136,4.022138e-81
53,137,6.895786e-81
53,138,5.259252e-81
53,139,5.185726e-81
53,140,3.827500e-81
53,141,3.039609e-81
53,142,1.622746e-81
53,143,8.522102e-82
53,144,0.000000e+00
53,145,0.000000e+00
53,146,0.000000e+00
53,147,0.000000e+00
53,148,0.000000e+00
53,149,1.190811e-82
53,150,7.903217e-82
53,151,1.352662e-81
53,152,1.256299e-81
53,153,1.165337e-81
53,154,7.809209e-82
53,155,4.603318e-82
54,0,1.381540e-81
54,1,1.279762e-81
54,2,1.408840e-81
54,3,1.011561e-81
54,4,8.633583e-82
54,5,3.269174e-82
54,6,2.776083e-82
54,7,1.684500e-82
54,8,1.383666e-82
54,9,1.551912e-82
54,10,4.639033e-83
54,11,2.890332e-83
54,12,4.978942e-81
54,13,6.028077e-81
54,14,5.587252e-81
54,15,4.482178e-81
54,16,3.604150e-81
54,17,1.880486e-81
54,18,1.099528e-81
54,19,8.560072e-82
54,20,6.005309e-82
54,21,3.187551e-82
54,22,1.732723e-82
54,23,7.315431e-83
54,24,1.394075e-80
54,25,1.374689e-80
54,26,1.343083e-80
54,27,1.130126e-80
54,28,6.360726e-81
54,29,4.189829e-81
54,30,2.452503e-81
54,31,2.068052e-81
54,32,1.128976e-81
54,33,7.130610e-82
54,34,3.813189e-82
54,35,1.605647e-82
54,36,2.318652e-80
54,37,2.285111e-80
54,38,2.111581e-80
54,39,1.839793e-80
54,40,1.223306e-80
54,41,6.207811e-81
54,42,4.590802e-81
54,43,2.544896e-81
54,44,1.974920e-81
54,45,1.216975e-81
54,46,6.115335e-82
54,47,2.555049e-82
54,48,3.165729e-80
54,49,3.314087e-80
54,50,3.151714e-80
54,51,2.284388e-80
54,52,1.489107e-80
54,53,9.133899e-81
54,54,1.003697e-80
54,55,3.914112e-81
54,56,2.463115e-81
54,57,1.553580e-81
54,58,8.679938e-82
54,59,3.832593e-82
54,60,4.042815e-80
54,61,3.898017e-80
54,62,3.365540e-80
54,63,2.782481e-80
54,64,1.694224e-80
54,65,9.537278e-81
54,66,7.384619e-81
54,67,4.836592e-81
54,68,3.016619e-81
54,69,2.117787e-81
54,70,1.132292e-81
54,71,5.115626e-82
54,72,4.352260e-80
54,73,4.321795e-80
54,74,3.830504e-80
54,75,3.022830e-80
54,76,1.877232e-80
54,77,1.047750e-80
54,78,7.129814e-81
54,79,4.942956e-81
54,80,3.520438e-81
54,81,2.244445e-81
54,82,1.250568e-81
54,83,5.851214e-82
54,84,2.884447e-80
54,85,4.731051e-80
54,86,3.886528e-80
54,87,2.851469e-80
54,88,1.785114e-80
54,89,1.183671e-80
54,90,8.459073e-81
54,91,6.120243e-81
54,92,4.062843e-81
54,93,2.438012e-81
54,94,1.327581e-81
54,95,6.184365e-82
54,96,7.736974e-82
54,97,2.904078e-80
54,98,3.008725e-80
54,99,2.267541e-80
54,100,1.463941e-80
54,101,1.026795e-80
54,102,7.928786e-81
54,103,6.054193e-81
54,104,4.153138e-81
54,105,2.629714e-81
54,106,1.394749e-81
54,107,6.820144e-82
54,108,0.000000e+00
54,109,1.994392e-81
54,110,1.965836e-80
54,111,1.672657e-80
54,112,1.248840e-80
54,113,9.218064e-81
54,114,6.637350e-81
54,115,5.945503e-81
54,116,3.780088e-81
54,117,2.647964e-81
54,118,1.346980e-81
54,119,6.883092e-82
54,120,0.000000e+00
54,121,0.000000e+00
54,122,1.542705e-81
54,123,8.081792e-81
54,124,7.712141e-81
54,125,6.398904e-81
54,126,5.817525e-81
54,127,4.711437e-81
54,128,3.593174e-81
54,129,2.354715e-81
54,130,1.327452e-81
54,131,6.270205e-82
54,132,0.000000e+00
54,133,0.000000e+00
54,134,0.000000e+00
54,135,0.000000e+00
54,136,2.316648e-81
54,137,3.926659e-81
54,138,3.582408e-81
54,139,3.413643e-81
54,140,2.438150e-81
54,141,1.995971e-81
54,142,1.128746e-81
54,143,5.285064e-82
54,144,0.000000e+00
54,145,0.000000e+00
54,146,0.000000e+00
54,147,0.000000e+00
54,148,0.000000e+00
54,149,1.052858e-82
54,150,4.920258e-82
54,151,7.302411e-82
54,152,7.488268e-82
54,153,7.106027e-82
54,154,4.890409e-82
54,155,2.899736e-82
55,0,1.160614e-81
55,1,1.050771e-81
55,2,1.280483e-81
55,3,8.092314e-82
55,4,6.331367e-82
55,5,1.943159e-82
55,6,2.020763e-82
55,7,1.352846e-82
55,8,1.456710e-82
55,9,1.112477e-82
55,10,6.811657e-83
55,11,4.130740e-83
55,12,5.136729e-81
55,13,5.183473e-81
55,14,4.680184e-81
55,15,3.543372e-81
55,16,2.223001e-81
55,17,1.051522e-81
55,18,7.729901e-82
55,19,6.612344e-82
55,20,3.980859e-82
55,21,2.566571e-82
55,22,1.587878e-82
55,23,5.833750e-83
55,24,1.607959e-80
55,25,1.244254e-80
55,26,1.163411e-80
55,27,7.997525e-81
55,28,3.925531e-81
55,29,2.560183e-81
55,30,1.607647e-81
55,31,1.429521e-81
55,32,8.585207e-82
55,33,6.113646e-82
55,34,2.985295e-82
55,35,1.223613e-82
55,36,2.497017e-80
55,37,2.167820e-80
55,38,1.754217e-80
55,39,1.425035e-80
55,40,7.424058e-81
55,41,3.857184e-81
55,42,2.574537e-81
55,43,1.912299e-81
55,44,1.466411e-81
55,45,9.712644e-82
55,46,5.531552e-82
55,47,1.988066e-82
55,48,3.796194e-80
55,49,2.803408e-80
55,50,2.576866e-80
55,51,1.553307e-80
55,52,9.012527e-81
55,53,4.708352e-81
55,54,3.914112e-81
55,55,4.352025e-81
55,56,1.965523e-81
55,57,1.272732e-81
55,58,7.890304e-82
55,59,2.575603e-82
55,60,3.870015e-80
55,61,3.397525e-80
55,62,2.732907e-80
55,63,1.767082e-80
55,64,9.474967e-81
55,65,5.472638e-81
55,66,3.393848e-81
55,67,3.762005e-81
55,68,2.046493e-81
55,69,1.654739e-81
55,70,9.278003e-82
55,71,3.395668e-82
55,72,4.593530e-80
55,73,3.732410e-80
55,74,2.744939e-80
55,75,1.902094e-80
55,76,8.954508e-81
55,77,6.636225e-81
55,78,5.077865e-81
55,79,3.661319e-81
55,80,2.310225e-81
55,81,1.691482e-81
55,82,9.678512e-82
55,83,3.352982e-82
55,84,2.309568e-80
55,85,3.588399e-80
55,86,2.596942e-80
55,87,1.588655e-80
55,88,9.486158e-81
55,89,6.214405e-81
55,90,5.290357e-81
55,91,4.149890e-81
55,92,2.722448e-81
55,93,1.695743e-81
55,94,1.057329e-81
55,95,3.624615e-82
55,96,5.071520e-82
55,97,1.836281e-80
55,98,1.917030e-80
55,99,1.121257e-80
55,100,8.302251e-81
55,101,6.119817e-81
55,102,4.678714e-81
55,103,4.308756e-81
55,104,2.715598e-81
55,105,1.779306e-81
55,106,1.053446e-81
55,107,3.882373e-82
55,108,0.000000e+00
55,109,9.217583e-82
55,110,1.116617e-80
55,111,8.818113e-81
55,112,6.775678e-81
55,113,4.987354e-81
55,114,4.360125e-81
55,115,3.953572e-81
55,116,2.421418e-81
55,117,1.676110e-81
55,118,9.606709e-82
55,119,3.802880e-82
55,120,0.000000e+00
55,121,0.000000e+00
55,122,7.037184e-82
55,123,3.590314e-81
55,124,4.063343e-81
55,125,3.852635e-81
55,126,3.552500e-81
55,127,3.034545e-81
55,128,2.207709e-81
55,129,1.475050e-81
55,130,9.492876e-82
55,131,3.300394e-82
55,132,0.000000e+00
55,133,0.000000e+00
55,134,0.000000e+00
55,135,0.000000e+00
55,136,9.722299e-82
55,137,1.413438e-81
55,138,2.163115e-81
55,139,1.949702e-81
55,140,1.207470e-81
55,141,1.096637e-81
55,142,7.063778e-82
55,143,2.570508e-82
55,144,0.000000e+00
55,145,0.000000e+00
55,146,0.000000e+00
55,147,0.000000e+00
55,148,0.000000e+00
55,149,9.314989e-83
55,150,2.376845e-82
55,151,2.112132e-82
55,152,3.233806e-82
55,153,3.269288e-82
55,154,2.434724e-82
55,155,1.433917e-82
56,0,7.434806e-82
56,1,6.655400e-82
56,2,8.388582e-82
56,3,5.297614e-82
56,4,4.032422e-82
56,5,1.232819e-82
56,6,1.220982e-82
56,7,8.003921e-83
56,8,9.483360e-83
56,9,7.032512e-83
56,10,4.355411e-83
56,11,2.618601e-83
56,12,3.353177e-81
56,13,3.336369e-81
56,14,3.051077e-81
56,15,2.300277e-81
56,16,1.355734e-81
56,17,6.703845e-82
56,18,5.043948e-82
56,19,4.234144e-82
56,20,2.595868e-82
56,21,1.712549e-82
56,22,1.006127e-82
56,23,3.953175e-83
56,24,1.056114e-80
56,25,8.062132e-81
56,26,7.544567e-81
56,27,5.155630e-81
56,28,2.488556e-81
56,29,1.684668e-81
56,30,1.071319e-81
56,31,9.221450e-82
56,32,5.124732e-82
56,33,4.058315e-82
56,34,1.938650e-82
56,35,7.809080e-83
56,36,1.638819e-80
56,37,1.422918e-80
56,38,1.145000e-80
56,39,9.216165e-81
56,40,4.621902e-81
56,41,2.619124e-81
56,42,1.641078e-81
56,43,1.126245e-81
56,44,1.013260e-81
56,45,5.797874e-82
56,46,3.611465e-82
56,47,1.280382e-82
56,48,2.489444e-80
56,49,1.827644e-80
56,50,1.691642e-80
56,51,1.001610e-80
56,52,5.749738e-81
56,53,3.168727e-81
56,54,2.463115e-81
56,55,1.965523e-81
56,56,1.712027e-81
56,57,8.017552e-82
56,58,5.037828e-82
56,59,1.671435e-82
56,60,2.543440e-80
56,61,2.204621e-80
56,62,1.778585e-80
56,63,1.147714e-80
56,64,6.106066e-81
56,65,3.370047e-81
56,66,2.406064e-81
56,67,2.317445e-81
56,68,1.423927e-81
56,69,1.069484e-81
56,70,5.930169e-82
56,71,2.250219e-82
56,72,3.017724e-80
56,73,2.422205e-80
56,74,1.784888e-80
56,75,1.212893e-80
56,76,5.610889e-81
56,77,4.201609e-81
56,78,3.315358e-81
56,79,2.548466e-81
56,80,1.424057e-81
56,81,1.067101e-81
56,82,6.217198e-82
56,83,2.132956e-82
56,84,1.476553e-80
56,85,2.319060e-80
56,86,1.681466e-80
56,87,1.008852e-80
56,88,5.936940e-81
56,89,3.974473e-81
56,90,3.389823e-81
56,91,2.682803e-81
56,92,1.759483e-81
56,93,1.077719e-81
56,94,6.928594e-82
56,95,2.357177e-82
56,96,3.366713e-82
56,97,1.193760e-80
56,98,1.217955e-80
56,99,7.116868e-81
56,100,5.313353e-81
56,101,3.892310e-81
56,102,3.038462e-81
56,103,2.772131e-81
56,104,1.754191e-81
56,105,1.147194e-81
56,106,6.891700e-82
56,107,2.514813e-82
56,108,0.000000e+00
56,109,6.191373e-82
56,110,7.112677e-81
56,111,5.613794e-81
56,112,4.293766e-81
56,113,3.170703e-81
56,114,2.804653e-81
56,115,2.558472e-81
56,116,1.552728e-81
56,117,1.065462e-81
56,118,6.229413e-82
56,119,2.416868e-82
56,120,0.000000e+00
56,121,0.000000e+00
56,122,4.211213e-82
56,123,2.238087e-81
56,124,2.564875e-81
56,125,2.491981e-81
56,126,2.258029e-81
56,127,1.935998e-81
56,128,1.409083e-81
56,129,9.365194e-82
56,130,6.080521e-82
56,131,2.114358e-82
56,132,0.000000e+00
56,133,0.000000e+00
56,134,0.000000e+00
56,135,0.000000e+00
56,136,6.035366e-82
56,137,8.606842e-82
56,138,1.370317e-81
56,139,1.239942e-81
56,140,7.584961e-82
56,141,6.975897e-82
56,142,4.524024e-82
56,143,1.613694e-82
56,144,0.000000e+00
56,145,0.000000e+00
56,146,0.000000e+00
56,147,0.000000e+00
56,148,0.000000e+00
56,149,6.142965e-83
56,150,1.481175e-82
56,151,1.235482e-82
56,152,1.991667e-82
56,153,2.016493e-82
56,154,1.540412e-82
56,155,8.983901e-83
57,0,4.776818e-82
57,1,4.331698e-82
57,2,5.308793e-82
57,3,3.303489e-82
57,4,2.592698e-82
57,5,7.146109e-83
57,6,7.289904e-83
57,7,5.254624e-83
57,8,6.612771e-83
57,9,4.348440e-83
57,10,3.040944e-83
57,11,1.809683e-83
57,12,2.164254e-81
57,13,2.134903e-81
57,14,1.948092e-81
57,15,1.449109e-81
57,16,8.408944e-82
57,17,3.934129e-82
57,18,3.127669e-82
57,19,2.695387e-82
57,20,1.523140e-82
57,21,1.044682e-82
57,22,6.640898e-83
57,23,2.541809e-83
57,24,7.005576e-81
57,25,5.209456e-81
57,26,4.860059e-81
57,27,3.229641e-81
57,28,1.500411e-81
57,29,1.002196e-81
57,30,6.740201e-82
57,31,6.032134e-82
57,32,3.284881e-82
57,33,2.305575e-82
57,34,1.214769e-82
57,35,5.073119e-83
57,36,1.078818e-80
57,37,9.210310e-81
57,38,7.206364e-81
57,39,5.833727e-81
57,40,2.840272e-81
57,41,1.603712e-81
57,42,1.065719e-81
57,43,7.082807e-82
57,44,6.094277e-82
57,45,4.558361e-82
57,46,2.267767e-82
57,47,8.158358e-83
57,48,1.639873e-80
57,49,1.160768e-80
57,50,1.068328e-80
57,51,6.202300e-81
57,52,3.435036e-81
57,53,1.866345e-81
57,54,1.553580e-81
57,55,1.272732e-81
57,56,8.017552e-82
57,57,7.613588e-82
57,58,3.296475e-82
57,59,1.028513e-82
57,60,1.651972e-80
57,61,1.421898e-80
57,62,1.128602e-80
57,63,6.942246e-81
57,64,3.637990e-81
57,65,1.947199e-81
57,66,1.407565e-81
57,67,1.507517e-81
57,68,7.933964e-82
57,69,7.818049e-82
57,70,3.775852e-82
57,71,1.343625e-82
57,72,1.968654e-80
57,73,1.548177e-80
57,74,1.108795e-80
57,75,7.399377e-81
57,76,3.294536e-81
57,77,2.617560e-81
57,78,2.010044e-81
57,79,1.583490e-81
57,80,9.624563e-82
57,81,6.631358e-82
57,82,3.822467e-82
57,83,1.272614e-82
57,84,9.632765e-81
57,85,1.459350e-80
57,86,1.043473e-80
57,87,6.095511e-81
57,88,3.571098e-81
57,89,2.350631e-81
57,90,2.055736e-81
57,91,1.656033e-81
57,92,1.094511e-81
57,93,6.702072e-82
57,94,4.293821e-82
57,95,1.405906e-82
57,96,2.206292e-82
57,97,7.318134e-81
57,98,7.569504e-81
57,99,4.199683e-81
57,100,3.201642e-81
57,101,2.378913e-81
57,102,1.817176e-81
57,103,1.761902e-81
57,104,1.075627e-81
57,105,7.116549e-82
57,106,4.363219e-82
57,107,1.532276e-82
57,108,0.000000e+00
57,109,3.672171e-82
57,110,4.321583e-81
57,111,3.362318e-81
57,112,2.581250e-81
57,113,1.906841e-81
57,114,1.760159e-81
57,115,1.576460e-81
57,116,9.737069e-82
57,117,6.520789e-82
57,118,3.948814e-82
57,119,1.473889e-82
57,120,0.000000e+00
57,121,0.000000e+00
57,122,2.607065e-82
57,123,1.283497e-81
57,124,1.539865e-81
57,125,1.503109e-81
57,126,1.422671e-81
57,127,1.203629e-81
57,128,8.677265e-82
57,129,5.895559e-82
57,130,3.869812e-82
57,131,1.252023e-82
57,132,0.000000e+00
57,133,0.000000e+00
57,134,0.000000e+00
57,135,0.000000e+00
57,136,3.445233e-82
57,137,4.475877e-82
57,138,8.448332e-82
57,139,7.512374e-82
57,140,4.553594e-82
57,141,4.228150e-82
57,142,2.781404e-82
57,143,9.401518e-83
57,144,0.000000e+00
57,145,0.000000e+00
57,146,0.000000e+00
57,147,0.000000e+00
57,148,0.000000e+00
57,149,3.936796e-83
57,150,8.644069e-83
57,151,5.953447e-83
57,152,1.139905e-82
57,153,1.179715e-82
57,154,9.082386e-83
57,155,5.374507e-83
58,0,3.125097e-82
58,1,2.839772e-82
58,2,3.505489e-82
58,3,2.065501e-82
58,4,1.588268e-82
58,5,3.547167e-83
58,6,4.238036e-83
58,7,3.343103e-83
58,8,4.725031e-83
58,9,2.740034e-83
58,10,2.353640e-83
58,11,1.413560e-83
58,12,1.520096e-81
58,13,1.422129e-81
58,14,1.259889e-81
58,15,9.214366e-82
58,16,4.615361e-82
58,17,1.908441e-82
58,18,1.931304e-82
58,19,1.707343e-82
58,20,8.428598e-83
58,21,6.836598e-83
58,22,4.311333e-83
58,23,1.617338e-83
58,24,5.023337e-81
58,25,3.467068e-81
58,26,3.203543e-81
58,27,1.948636e-81
58,28,8.247566e-82
58,29,5.300603e-82
58,30,3.876098e-82
58,31,3.546379e-82
58,32,2.196479e-82
58,33,1.547644e-82
58,34,7.117092e-83
58,35,3.018579e-83
58,36,7.577059e-81
58,37,6.269334e-81
58,38,4.554325e-81
58,39,3.672596e-81
58,40,1.488123e-81
58,41,8.569427e-82
58,42,5.889396e-82
58,43,4.091181e-82
58,44,3.926067e-82
58,45,2.340545e-82
58,46,1.686728e-82
58,47,4.761797e-83
58,48,1.176930e-80
58,49,7.446364e-81
58,50,7.023384e-81
58,51,3.566471e-81
58,52,1.768613e-81
58,53,9.208080e-82
58,54,8.679938e-82
58,55,7.890304e-82
58,56,5.037828e-82
58,57,3.296475e-82
58,58,2.669414e-82
58,59,6.043842e-83
58,60,1.113644e-80
58,61,9.312515e-81
58,62,7.125377e-81
58,63,3.834229e-81
58,64,1.804089e-81
58,65,8.797192e-82
58,66,7.326445e-82
58,67,9.140223e-82
58,68,4.745115e-82
58,69,4.302145e-82
58,70,2.603983e-82
58,71,7.433343e-83
58,72,1.373413e-80
58,73,1.014483e-80
58,74,6.615117e-81
58,75,4.010952e-81
58,76,1.319525e-81
58,77,1.442772e-81
58,78,1.153494e-81
58,79,9.233470e-82
58,80,5.682105e-82
58,81,4.381666e-82
58,82,2.367522e-82
58,83,6.481529e-83
58,84,6.088576e-81
58,85,8.970942e-81
58,86,5.948277e-81
58,87,3.053680e-81
58,88,1.663748e-81
58,89,1.089988e-81
58,90,1.122575e-81
58,91,9.402857e-82
58,92,6.120208e-82
58,93,3.964226e-82
58,94,2.663573e-82
58,95,6.941772e-83
58,96,1.288427e-82
58,97,3.992563e-81
58,98,4.156306e-81
58,99,1.764537e-81
58,100,1.568371e-81
58,101,1.215652e-81
58,102,9.198554e-82
58,103,1.033812e-81
58,104,5.915182e-82
58,105,3.991120e-82
58,106,2.608055e-82
58,107,7.427089e-83
58,108,0.000000e+00
58,109,1.441160e-82
58,110,2.112825e-81
58,111,1.513365e-81
58,112,1.214686e-81
58,113,8.811286e-82
58,114,9.711046e-82
58,115,8.717107e-82
58,116,5.312848e-82
58,117,3.450529e-82
58,118,2.297999e-82
58,119,6.912126e-83
58,120,0.000000e+00
58,121,0.000000e+00
58,122,9.636120e-83
58,123,4.106455e-82
58,124,6.736831e-82
58,125,7.543240e-82
58,126,7.351876e-82
58,127,6.475519e-82
58,128,4.485908e-82
58,129,3.118849e-82
58,130,2.247091e-82
58,131,5.392451e-83
58,132,0.000000e+00
58,133,0.000000e+00
58,134,0.000000e+00
58,135,0.000000e+00
58,136,9.108921e-83
58,137,5.488493e-83
58,138,4.355239e-82
58,139,3.595815e-82
58,140,1.839834e-82
58,141,1.954960e-82
58,142,1.450406e-82
58,143,3.546805e-83
58,144,0.000000e+00
58,145,0.000000e+00
58,146,0.000000e+00
58,147,0.000000e+00
58,148,0.000000e+00
58,149,2.461953e-83
58,150,3.217606e-83
58,151,-1.334137e-83
58,152,3.381675e-83
58,153,4.021949e-83
58,154,3.593037e-83
58,155,2.106368e-83
59,0,9.066927e-83
59,1,8.359716e-83
59,2,9.964342e-83
59,3,6.828083e-83
59,4,5.317766e-83
59,5,1.824438e-83
59,6,1.688721e-83
59,7,1.045455e-83
59,8,1.075197e-83
59,9,1.032948e-83
59,10,4.880768e-84
59,11,2.611223e-84
59,12,3.906540e-82
59,13,4.264495e-82
59,14,3.857064e-82
59,15,3.010354e-82
59,16,2.056131e-82
59,17,1.075394e-82
59,18,6.710580e-83
59,19,5.733114e-83
59,20,3.582763e-83
59,21,2.134199e-83
59,22,1.266647e-83
59,23,4.199629e-84
59,24,1.166180e-81
59,25,9.845373e-82
59,26,9.394931e-82
59,27,7.172401e-82
59,28,3.740559e-82
59,29,2.508361e-82
59,30,1.499860e-82
59,31,1.292155e-82
59,32,7.399188e-83
59,33,5.039678e-83
59,34,2.409958e-83
59,35,9.879104e-84
59,36,1.851759e-81
59,37,1.711544e-81
59,38,1.441985e-81
59,39,1.219544e-81
59,40,7.194790e-82
59,41,3.688686e-82
59,42,2.543184e-82
59,43,1.703026e-82
59,44,1.309276e-82
59,45,7.748903e-83
59,46,4.277491e-83
59,47,2.277986e-83
59,48,2.711964e-81
59,49,2.291211e-81
59,50,2.220839e-81
59,51,1.369779e-81
59,52,8.800905e-82
59,53,4.960560e-82
59,54,3.832593e-82
59,55,2.575603e-82
59,56,1.671435e-82
59,57,1.028513e-82
59,58,6.043842e-83
59,59,3.757323e-83
59,60,3.010186e-81
59,61,2.737878e-81
59,62,2.235847e-81
59,63,1.664295e-81
59,64,9.291773e-82
59,65,5.490867e-82
59,66,4.011130e-82
59,67,3.237948e-82
59,68,1.885494e-82
59,69,1.423530e-82
59,70,7.335674e-83
59,71,4.038374e-83
59,72,3.450715e-81
59,73,3.070245e-81
59,74,2.439724e-81
59,75,1.792237e-81
59,76,9.679303e-82
59,77,6.087162e-82
59,78,4.610793e-82
59,79,3.335775e-82
59,80,2.173122e-82
59,81,1.480790e-82
59,82,8.005064e-83
59,83,3.451952e-83
59,84,1.944731e-81
59,85,3.092089e-81
59,86,2.367326e-81
59,87,1.600092e-81
59,88,9.736257e-82
59,89,6.454950e-82
59,90,4.978259e-82
59,91,3.708029e-82
59,92,2.451623e-82
59,93,1.520271e-82
59,94,8.868945e-83
59,95,3.467628e-83
59,96,4.763603e-83
59,97,1.733430e-81
59,98,1.791275e-81
59,99,1.188483e-81
59,100,8.303984e-82
59,101,5.846245e-82
59,102,4.522817e-82
59,103,3.826642e-82
59,104,2.502912e-82
59,105,1.595345e-82
59,106,9.012101e-83
59,107,3.967343e-83
59,108,0.000000e+00
59,109,1.067364e-82
59,110,1.107676e-81
59,111,9.157593e-82
59,112,6.856039e-82
59,113,5.113287e-82
59,114,4.012487e-82
59,115,3.606668e-82
59,116,2.263417e-82
59,117,1.556664e-82
59,118,8.540947e-83
59,119,4.060439e-83
59,120,0.000000e+00
59,121,0.000000e+00
59,122,7.968860e-83
59,123,4.133312e-82
59,124,4.234333e-82
59,125,3.719287e-82
59,126,3.391182e-82
59,127,2.831894e-82
59,128,2.132146e-82
59,129,1.409365e-82
59,130,8.458466e-83
59,131,3.649884e-83
59,132,0.000000e+00
59,133,0.000000e+00
59,134,0.000000e+00
59,135,0.000000e+00
59,136,1.142894e-82
59,137,1.810590e-82
59,138,2.107189e-82
59,139,1.953464e-82
59,140,1.292672e-82
59,141,1.124563e-82
59,142,6.774491e-83
59,143,2.989315e-83
59,144,0.000000e+00
59,145,0.000000e+00
59,146,0.000000e+00
59,147,0.000000e+00
59,148,0.000000e+00
59,149,7.519449e-84
59,150,2.503982e-83
59,151,3.130690e-83
59,152,3.702624e-83
59,153,3.637372e-83
59,154,2.599104e-83
59,155,1.588723e-83
60,0,1.576909e-80
60,1,1.416108e-80
60,2,1.803248e-80
60,3,1.057293e-80
60,4,7.921298e-81
60,5,1.748973e-81
60,6,1.970445e-81
60,7,1.567139e-81
60,8,2.330541e-81
60,9,1.253773e-81
60,10,1.177224e-81
60,11,7.014273e-82
60,12,7.843114e-80
60,13,7.157892e-80
60,14,6.421901e-80
60,15,4.639469e-80
60,16,2.191137e-80
60,17,9.220739e-81
60,18,9.312222e-81
60,19,8.369303e-81
60,20,3.984760e-81
60,21,3.428547e-81
60,22,2.221092e-81
60,23,8.210860e-82
60,24,2.590898e-79
60,25,1.762276e-79
60,26,1.619956e-79
60,27,9.697477e-80
60,28,4.080925e-80
60,29,2.583447e-80
60,30,1.843818e-80
60,31,1.717235e-80
60,32,1.070533e-80
60,33,8.280463e-81
60,34,3.787144e-81
60,35,1.491223e-81
60,36,3.925440e-79
60,37,3.231485e-79
60,38,2.320648e-79
60,39,1.855648e-79
60,40,7.087766e-80
60,41,4.091635e-80
60,42,2.680594e-80
60,43,1.936626e-80
60,44,1.933929e-80
60,45,1.159489e-80
60,46,7.772686e-81
60,47,2.365228e-81
60,48,5.972027e-79
60,49,3.796124e-79
60,50,3.592940e-79
60,51,1.775265e-79
60,52,8.786265e-80
60,53,4.324842e-80
60,54,4.042815e-80
60,55,3.870015e-80
60,56,2.543440e-80
60,57,1.651972e-80
60,58,1.113644e-80
60,59,3.010186e-81
60,60,6.446530e-79
60,61,4.695895e-79
60,62,3.606382e-79
60,63,1.912239e-79
60,64,8.816213e-80
60,65,4.012011e-80
60,66,3.356621e-80
60,67,4.517702e-80
60,68,2.308908e-80
60,69,2.192843e-80
60,70,1.192302e-80
60,71,3.744072e-81
60,72,6.899789e-79
60,73,5.139207e-79
60,74,3.363450e-79
60,75,1.972962e-79
60,76,6.113332e-80
60,77,6.911107e-80
60,78,5.633095e-80
60,79,4.534763e-80
60,80,2.707029e-80
60,81,2.184287e-80
60,82,1.207329e-80
60,83,3.148068e-81
60,84,3.078862e-79
60,85,4.549082e-79
60,86,2.980202e-79
60,87,1.474905e-79
60,88,7.975528e-80
60,89,5.112834e-80
60,90,5.410070e-80
60,91,4.638816e-80
60,92,2.998281e-80
60,93,1.929528e-80
60,94,1.372413e-80
60,95,3.481095e-81
60,96,6.522743e-81
60,97,2.019065e-79
60,98,2.066947e-79
60,99,8.440590e-80
60,100,7.850536e-80
60,101,5.829913e-80
60,102,4.420845e-80
60,103,5.086828e-80
60,104,2.904061e-80
60,105,1.938351e-80
60,106,1.303870e-80
60,107,3.564035e-81
60,108,0.000000e+00
60,109,7.436490e-81
60,110,1.048670e-79
60,111,7.433746e-80
60,112,5.897166e-80
60,113,4.205748e-80
60,114,4.736419e-80
60,115,4.289054e-80
60,116,2.592324e-80
60,117,1.668749e-80
60,118,1.141743e-80
60,119,3.286109e-81
60,120,0.000000e+00
60,121,0.000000e+00
60,122,4.211719e-81
60,123,1.916141e-80
60,124,3.331352e-80
60,125,3.680431e-80
60,126,3.534508e-80
60,127,3.145463e-80
60,128,2.168415e-80
60,129,1.524342e-80
60,130,1.118601e-80
60,131,2.588301e-81
60,132,0.000000e+00
60,133,0.000000e+00
60,134,0.000000e+00
60,135,0.000000e+00
60,136,4.059043e-81
60,137,1.209709e-82
60,138,2.030135e-80
60,139,1.698259e-80
60,140,8.361161e-81
60,141,9.309757e-81
60,142,7.098848e-81
60,143,1.617512e-81
60,144,0.000000e+00
60,145,0.000000e+00
60,146,0.000000e+00
60,147,0.000000e+00
60,148,0.000000e+00
60,149,1.268910e-81
60,150,1.386872e-81
60,151,-1.133023e-81
60,152,1.329558e-81
60,153,1.698007e-81
60,154,1.630636e-81
60,155,9.444502e-82
61,0,1.361343e-80
61,1,1.238485e-80
61,2,1.526901e-80
61,3,9.233298e-81
61,4,7.099542e-81
61,5,1.848270e-81
61,6,1.975477e-81
61,7,1.428497e-81
61,8,1.882903e-81
61,9,1.171187e-81
61,10,9.139116e-82
61,11,5.476369e-82
61,12,6.392079e-80
61,13,6.121680e-80
61,14,5.515510e-80
61,15,4.066043e-80
61,16,2.209493e-80
61,17,9.607867e-81
61,18,8.217760e-81
61,19,7.303844e-81
61,20,3.848783e-81
61,21,2.904515e-81
61,22,1.876996e-81
61,23,6.943409e-82
61,24,2.068175e-79
61,25,1.489207e-79
61,26,1.378472e-79
61,27,8.827078e-80
61,28,3.973272e-80
61,29,2.554105e-80
61,30,1.713246e-80
61,31,1.567909e-80
61,32,9.377449e-81
61,33,6.980859e-81
61,34,3.305626e-81
61,35,1.329388e-81
61,36,3.151820e-79
61,37,2.660252e-79
61,38,2.018030e-79
61,39,1.621323e-79
61,40,7.278586e-80
61,41,4.013891e-80
61,42,2.630542e-80
61,43,1.843643e-80
61,44,1.694726e-80
61,45,1.035517e-80
61,46,6.509367e-81
61,47,2.126420e-81
61,48,4.836241e-79
61,49,3.188960e-79
61,50,3.056771e-79
61,51,1.650015e-79
61,52,8.780841e-80
61,53,4.563447e-80
61,54,3.898017e-80
61,55,3.397525e-80
61,56,2.204621e-80
61,57,1.421898e-80
61,58,9.312515e-81
61,59,2.737878e-81
61,60,4.695895e-79
61,61,4.411142e-79
61,62,3.110304e-79
61,63,1.834812e-79
61,64,9.166097e-80
61,65,4.609150e-80
61,66,3.493669e-80
61,67,4.013187e-80
61,68,2.133776e-80
61,69,1.891233e-80
61,70,1.036608e-80
61,71,3.481433e-81
61,72,5.735526e-79
61,73,4.322352e-79
61,74,2.978341e-79
61,75,1.930610e-79
61,76,7.620756e-80
61,77,6.620080e-80
61,78,5.157386e-80
61,79,4.088298e-80
61,80,2.502260e-80
61,81,1.897563e-80
61,82,1.061038e-80
61,83,3.174677e-81
61,84,2.675632e-79
61,85,4.007431e-79
61,86,2.763009e-79
61,87,1.524996e-79
61,88,8.716527e-80
61,89,5.518580e-80
61,90,5.145987e-80
61,91,4.228616e-80
61,92,2.770133e-80
61,93,1.761082e-80
61,94,1.179749e-80
61,95,3.433696e-81
61,96,5.630532e-81
61,97,1.917494e-79
61,98,1.980367e-79
61,99,9.786488e-80
61,100,8.006469e-80
61,101,5.776689e-80
61,102,4.346043e-80
61,103,4.562526e-80
61,104,2.700459e-80
61,105,1.799276e-80
61,106,1.139708e-80
61,107,3.596167e-81
61,108,0.000000e+00
61,109,8.207707e-81
61,110,1.061546e-79
61,111,8.040262e-80
61,112,6.200699e-80
61,113,4.373288e-80
61,114,4.365779e-80
61,115,3.923509e-80
61,116,2.419840e-80
61,117,1.598047e-80
61,118,1.016461e-80
61,119,3.409368e-81
61,120,0.000000e+00
61,121,0.000000e+00
61,122,5.383149e-81
61,123,2.674893e-80
61,124,3.601287e-80
61,125,3.554880e-80
61,126,3.369677e-80
61,127,2.947410e-80
61,128,2.082963e-80
61,129,1.437022e-80
61,130,9.930867e-81
61,131,2.811131e-81
61,132,0.000000e+00
61,133,0.000000e+00
61,134,0.000000e+00
61,135,0.000000e+00
61,136,6.476206e-81
61,137,5.843693e-81
61,138,1.951319e-80
61,139,1.703706e-80
61,140,9.567470e-81
61,141,9.549558e-81
61,142,6.699838e-81
61,143,1.951748e-81
61,144,0.000000e+00
61,145,0.000000e+00
61,146,0.000000e+00
61,147,0.000000e+00
61,148,0.000000e+00
61,149,1.023993e-81
61,150,1.658825e-81
61,151,2.397371e-82
61,152,2.020422e-81
61,153,2.233144e-81
61,154,1.870959e-81
61,155,1.104726e-81
62,0,1.070921e-80
62,1,9.652344e-81
62,2,1.193528e-80
62,3,7.394819e-81
62,4,5.926421e-81
62,5,1.661665e-81
62,6,1.629736e-81
62,7,1.168630e-81
62,8,1.372365e-81
62,9,9.572312e-82
62,10,6.340785e-82
62,11,3.838713e-82
62,12,4.763632e-80
62,13,4.760812e-80
62,14,4.326232e-80
62,15,3.239061e-80
62,16,1.926207e-80
62,17,8.912416e-81
62,18,6.757428e-81
62,19,5.777234e-81
62,20,3.396295e-81
62,21,2.318298e-81
62,22,1.398068e-81
62,23,5.378980e-82
62,24,1.514313e-79
62,25,1.150226e-79
62,26,1.075881e-79
62,27,7.254077e-80
62,28,3.456671e-80
62,29,2.250627e-80
62,30,1.446423e-80
62,31,1.280672e-80
62,32,7.498524e-81
62,33,5.452195e-81
62,34,2.632774e-81
62,35,1.072772e-81
62,36,2.335915e-79
62,37,2.025633e-79
62,38,1.592459e-79
62,39,1.301755e-79
62,40,6.506820e-80
62,41,3.577612e-80
62,42,2.275105e-80
62,43,1.558041e-80
62,44,1.349892e-80
62,45,8.354229e-81
62,46,4.999517e-81
62,47,1.749762e-81
62,48,3.560913e-79
62,49,2.541990e-79
62,50,2.356612e-79
62,51,1.388184e-79
62,52,7.927784e-80
62,53,4.197597e-80
62,54,3.365540e-80
62,55,2.732907e-80
62,56,1.778585e-80
62,57,1.128602e-80
62,58,7.125377e-81
62,59,2.235847e-81
62,60,3.606382e-79
62,61,3.110304e-79
62,62,2.793402e-79
62,63,1.561664e-79
62,64,8.429161e-80
62,65,4.453747e-80
62,66,3.139235e-80
62,67,3.275550e-80
62,68,1.809977e-80
62,69,1.504332e-80
62,70,8.218091e-81
62,71,2.954336e-81
62,72,4.294558e-79
62,73,3.416192e-79
62,74,2.440529e-79
62,75,1.644143e-79
62,76,7.554156e-80
62,77,5.758731e-80
62,78,4.372451e-80
62,79,3.410907e-80
62,80,2.072892e-80
62,81,1.519075e-80
62,82,8.583613e-81
62,83,2.831221e-81
62,84,2.103429e-79
62,85,3.252522e-79
62,86,2.339544e-79
62,87,1.378819e-79
62,88,8.197875e-80
62,89,5.230306e-80
62,90,4.452432e-80
62,91,3.566085e-80
62,92,2.352069e-80
62,93,1.462838e-80
62,94,9.411832e-81
62,95,3.067305e-81
62,96,4.560483e-81
62,97,1.636885e-79
62,98,1.695110e-79
62,99,9.716288e-80
62,100,7.262489e-80
62,101,5.171157e-80
62,102,3.906571e-80
62,103,3.737059e-80
62,104,2.313487e-80
62,105,1.520997e-80
62,106,9.280524e-81
62,107,3.273502e-81
62,108,0.000000e+00
62,109,8.053965e-81
62,110,9.665431e-80
62,111,7.582005e-80
62,112,5.830262e-80
62,113,4.087159e-80
62,114,3.693424e-80
62,115,3.360041e-80
62,116,2.069956e-80
62,117,1.402308e-80
62,118,8.368521e-81
62,119,3.157241e-81
62,120,0.000000e+00
62,121,0.000000e+00
62,122,5.700299e-81
62,123,2.896731e-80
62,124,3.406406e-80
62,125,3.171694e-80
62,126,2.941309e-80
62,127,2.529330e-80
62,128,1.830018e-80
62,129,1.241331e-80
62,130,8.180316e-81
62,131,2.691627e-81
62,132,0.000000e+00
62,133,0.000000e+00
62,134,0.000000e+00
62,135,0.000000e+00
62,136,7.493902e-81
62,137,9.321605e-81
62,138,1.724747e-80
62,139,1.561669e-80
62,140,9.541411e-81
62,141,8.871958e-81
62,142,5.864237e-81
62,143,1.995242e-81
62,144,0.000000e+00
62,145,0.000000e+00
62,146,0.000000e+00
62,147,0.000000e+00
62,148,0.000000e+00
62,149,7.923892e-82
62,150,1.758934e-81
62,151,1.203578e-81
62,152,2.337047e-81
62,153,2.418998e-81
62,154,1.878273e-81
62,155,1.114484e-81
63,0,6.673645e-81
63,1,5.948647e-81
63,2,6.805153e-81
63,3,4.811382e-81
63,4,4.056631e-81
63,5,1.497494e-81
63,6,1.293953e-81
63,7,7.500479e-82
63,8,6.237119e-82
63,9,7.032596e-82
63,10,2.115797e-82
63,11,1.302738e-82
63,12,2.379157e-80
63,13,2.804542e-80
63,14,2.623329e-80
63,15,2.081616e-80
63,16,1.641355e-80
63,17,8.587335e-81
63,18,4.739016e-81
63,19,3.726503e-81
63,20,2.727376e-81
63,21,1.418207e-81
63,22,7.737849e-82
63,23,3.373815e-82
63,24,6.652114e-80
63,25,6.492058e-80
63,26,6.296654e-80
63,27,5.217256e-80
63,28,2.908918e-80
63,29,1.954625e-80
63,30,1.092919e-80
63,31,9.186642e-81
63,32,4.953902e-81
63,33,3.237208e-81
63,34,1.690151e-81
63,35,7.162549e-82
63,36,1.093828e-79
63,37,1.072507e-79
63,38,9.944471e-80
63,39,8.422717e-80
63,40,5.835894e-80
63,41,2.991960e-80
63,42,1.911661e-80
63,43,1.237918e-80
63,44,8.714490e-81
63,45,5.581305e-81
63,46,2.724247e-81
63,47,1.151239e-81
63,48,1.528672e-79
63,49,1.555424e-79
63,50,1.426656e-79
63,51,1.036141e-79
63,52,6.984563e-80
63,53,4.013759e-80
63,54,2.782481e-80
63,55,1.767082e-80
63,56,1.147714e-80
63,57,6.942246e-81
63,58,3.834229e-81
63,59,1.664295e-81
63,60,1.912239e-79
63,61,1.834812e-79
63,62,1.561664e-79
63,63,1.483869e-79
63,64,7.604322e-80
63,65,4.576064e-80
63,66,3.005237e-80
63,67,2.218201e-80
63,68,1.382268e-80
63,69,9.327933e-81
63,70,5.098954e-81
63,71,2.298271e-81
63,72,2.058456e-79
63,73,2.028359e-79
63,74,1.761572e-79
63,75,1.382983e-79
63,76,8.407930e-80
63,77,4.605178e-80
63,78,3.322057e-80
63,79,2.426349e-80
63,80,1.555385e-80
63,81,9.814911e-81
63,82,5.612571e-81
63,83,2.546617e-81
63,84,1.331059e-79
63,85,2.193619e-79
63,86,1.803919e-79
63,87,1.293786e-79
63,88,8.104700e-80
63,89,5.234948e-80
63,90,3.679192e-80
63,91,2.694231e-80
63,92,1.804710e-80
63,93,1.082619e-80
63,94,5.966161e-81
63,95,2.719699e-81
63,96,3.416138e-81
63,97,1.339876e-79
63,98,1.377081e-79
63,99,1.035983e-79
63,100,6.783842e-80
63,101,4.583481e-80
63,102,3.474525e-80
63,103,2.678723e-80
63,104,1.834049e-80
63,105,1.172344e-80
63,106,6.236506e-81
63,107,3.013645e-81
63,108,0.000000e+00
63,109,9.113178e-81
63,110,8.982033e-80
63,111,7.655972e-80
63,112,5.688307e-80
63,113,4.042671e-80
63,114,2.900778e-80
63,115,2.631794e-80
63,116,1.664877e-80
63,117,1.170017e-80
63,118,5.980061e-81
63,119,3.019151e-81
63,120,0.000000e+00
63,121,0.000000e+00
63,122,6.984111e-81
63,123,3.699987e-80
63,124,3.502077e-80
63,125,2.811456e-80
63,126,2.515254e-80
63,127,2.069407e-80
63,128,1.583259e-80
63,129,1.027873e-80
63,130,5.835585e-81
63,131,2.759442e-81
63,132,0.000000e+00
63,133,0.000000e+00
63,134,0.000000e+00
63,135,0.000000e+00
63,136,1.038638e-80
63,137,1.687138e-80
63,138,1.550878e-80
63,139,1.489596e-80
63,140,1.056654e-80
63,141,8.713572e-81
63,142,4.959038e-81
63,143,2.308906e-81
63,144,0.000000e+00
63,145,0.000000e+00
63,146,0.000000e+00
63,147,0.000000e+00
63,148,0.000000e+00
63,149,4.590886e-82
63,150,2.094790e-81
63,151,3.112360e-81
63,152,3.215183e-81
63,153,3.072175e-81
63,154,2.132452e-81
63,155,1.261126e-81
64,0,3.435260e-81
64,1,3.069755e-81
64,2,3.273214e-81
64,3,2.558395e-81
64,4,2.256438e-81
64,5,9.241264e-82
64,6,7.459978e-82
64,7,4.014551e-82
64,8,2.420335e-82
64,9,3.876218e-82
64,10,4.029781e-83
64,11,2.553036e-83
64,12,1.010578e-80
64,13,1.383627e-80
64,14,1.332747e-80
64,15,1.097183e-80
64,16,1.002570e-80
64,17,5.424762e-81
64,18,2.635048e-81
64,19,1.904917e-81
64,20,1.616947e-81
64,21,7.238039e-82
64,22,3.431717e-82
64,23,1.674517e-82
64,24,2.498065e-80
64,25,3.129944e-80
64,26,3.121155e-80
64,27,2.937565e-80
64,28,1.751923e-80
64,29,1.201838e-80
64,30,6.287608e-81
64,31,5.143618e-81
64,32,2.640244e-81
64,33,1.618827e-81
64,34,8.849990e-82
64,35,3.841707e-82
64,36,4.421098e-80
64,37,4.859331e-80
64,38,5.200322e-80
64,39,4.430488e-80
64,40,3.609652e-80
64,41,1.867733e-80
64,42,1.143173e-80
64,43,7.052776e-81
64,44,4.588168e-81
64,45,3.067078e-81
64,46,1.306009e-81
64,47,6.387582e-82
64,48,5.604165e-80
64,49,7.961488e-80
64,50,7.313078e-80
64,51,6.012549e-80
64,52,4.359040e-80
64,53,2.477453e-80
64,54,1.694224e-80
64,55,9.474967e-81
64,56,6.106066e-81
64,57,3.637990e-81
64,58,1.804089e-81
64,59,9.291773e-82
64,60,8.816213e-80
64,61,9.166097e-80
64,62,8.429161e-80
64,63,7.604322e-80
64,64,6.067522e-80
64,65,2.976146e-80
64,66,1.819658e-80
64,67,1.247101e-80
64,68,7.980302e-81
64,69,4.827468e-81
64,70,2.649167e-81
64,71,1.360354e-81
64,72,8.644215e-80
64,73,1.007832e-79
64,74,9.957796e-80
64,75,8.370242e-80
64,76,5.764042e-80
64,77,2.780758e-80
64,78,1.831621e-80
64,79,1.385687e-80
64,80,8.961320e-81
64,81,5.231158e-81
64,82,3.000235e-81
64,83,1.583772e-81
64,84,7.042415e-80
64,85,1.198129e-79
64,86,1.053162e-79
64,87,8.270524e-80
64,88,5.298412e-80
64,89,3.359389e-80
64,90,2.195188e-80
64,91,1.566019e-80
64,92,1.058289e-80
64,93,6.200132e-81
64,94,3.124907e-81
64,95,1.677579e-81
64,96,2.033663e-81
64,97,8.089693e-80
64,98,8.329875e-80
64,99,6.936020e-80
64,100,4.317105e-80
64,101,2.863777e-80
64,102,2.174349e-80
64,103,1.514215e-80
64,104,1.089699e-80
64,105,6.826943e-81
64,106,3.428137e-81
64,107,1.900504e-81
64,108,0.000000e+00
64,109,6.214475e-81
64,110,5.733749e-80
64,111,5.030269e-80
64,112,3.713745e-80
64,113,2.628113e-80
64,114,1.716375e-80
64,115,1.566586e-80
64,116,9.972452e-81
64,117,7.134569e-81
64,118,3.378999e-81
64,119,1.935595e-81
64,120,0.000000e+00
64,121,0.000000e+00
64,122,4.885947e-81
64,123,2.593633e-80
64,124,2.312784e-80
64,125,1.752934e-80
64,126,1.554622e-80
64,127,1.247193e-80
64,128,9.792210e-81
64,129,6.289156e-81
64,130,3.321052e-81
64,131,1.810299e-81
64,132,0.000000e+00
64,133,0.000000e+00
64,134,0.000000e+00
64,135,0.000000e+00
64,136,7.466678e-81
64,137,1.264437e-80
64,138,9.717094e-81
64,139,9.574202e-81
64,140,7.149712e-81
64,141,5.669958e-81
64,142,3.049507e-81
64,143,1.571116e-81
64,144,0.000000e+00
64,145,0.000000e+00
64,146,0.000000e+00
64,147,0.000000e+00
64,148,0.000000e+00
64,149,2.324499e-82
64,150,1.451073e-81
64,151,2.453819e-81
64,152,2.299447e-81
64,153,2.151434e-81
64,154,1.450818e-81
64,155,8.583022e-82
65,0,1.838957e-81
65,1,1.621310e-81
65,2,1.647656e-81
65,3,1.386276e-81
65,4,1.244206e-81
65,5,5.891645e-82
65,6,4.948857e-82
65,7,2.433779e-82
65,8,8.794077e-83
65,9,2.417852e-82
65,10,-6.426712e-84
65,11,-3.810593e-85
65,12,4.399184e-81
65,13,7.165668e-81
65,14,6.817740e-81
65,15,5.917780e-81
65,16,6.189746e-81
65,17,3.385752e-81
65,18,1.470770e-81
65,19,1.064036e-81
65,20,1.010454e-81
65,21,3.784991e-82
65,22,1.822119e-82
65,23,8.402442e-83
65,24,8.244447e-81
65,25,1.547473e-80
65,26,1.574973e-80
65,27,1.669043e-80
65,28,1.067512e-80
65,29,7.321276e-81
65,30,3.778059e-81
65,31,3.053763e-81
65,32,1.464769e-81
65,33,8.203957e-82
65,34,4.940216e-82
65,35,2.182619e-82
65,36,1.713742e-80
65,37,2.210595e-80
65,38,2.752042e-80
65,39,2.457526e-80
65,40,2.193878e-80
65,41,1.089358e-80
65,42,7.360282e-81
65,43,4.553033e-81
65,44,2.560083e-81
65,45,1.736382e-81
65,46,6.298355e-82
65,47,3.585061e-82
65,48,1.798719e-80
65,49,4.137542e-80
65,50,3.755718e-80
65,51,3.514916e-80
65,52,2.632821e-80
65,53,1.610241e-80
65,54,9.537278e-81
65,55,5.472638e-81
65,56,3.370047e-81
65,57,1.947199e-81
65,58,8.797192e-82
65,59,5.490867e-82
65,60,4.012011e-80
65,61,4.609150e-80
65,62,4.453747e-80
65,63,4.576064e-80
65,64,2.976146e-80
65,65,2.537093e-80
65,66,1.201078e-80
65,67,6.603973e-81
65,68,4.834992e-81
65,69,2.600834e-81
65,70,1.454498e-81
65,71,7.970985e-82
65,72,3.490288e-80
65,73,5.153325e-80
65,74,5.642889e-80
65,75,5.190580e-80
65,76,3.625742e-80
65,77,1.738597e-80
65,78,1.158583e-80
65,79,7.681811e-81
65,80,5.373348e-81
65,81,2.849865e-81
65,82,1.694793e-81
65,83,9.895031e-82
65,84,3.713723e-80
65,85,6.647948e-80
65,86,6.104072e-80
65,87,5.098044e-80
65,88,3.358221e-80
65,89,2.142251e-80
65,90,1.312972e-80
65,91,9.184364e-81
65,92,6.322268e-81
65,93,3.650078e-81
65,94,1.706312e-81
65,95,1.048063e-81
65,96,1.069916e-81
65,97,4.758788e-80
65,98,4.969950e-80
65,99,4.390679e-80
65,100,2.635413e-80
65,101,1.785177e-80
65,102,1.368196e-80
65,103,8.890242e-81
65,104,6.603535e-81
65,105,4.156967e-81
65,106,1.930185e-81
65,107,1.189341e-81
65,108,0.000000e+00
65,109,3.768137e-81
65,110,3.538366e-80
65,111,3.144330e-80
65,112,2.317569e-80
65,113,1.667752e-80
65,114,1.034627e-80
65,115,9.450374e-81
65,116,6.032120e-81
65,117,4.461714e-81
65,118,1.956847e-81
65,119,1.227630e-81
65,120,0.000000e+00
65,121,0.000000e+00
65,122,3.194500e-81
65,123,1.707031e-80
65,124,1.469162e-80
65,125,1.098350e-80
65,126,9.618618e-81
65,127,7.672948e-81
65,128,6.099330e-81
65,129,3.832317e-81
65,130,1.931076e-81
65,131,1.166942e-81
65,132,0.000000e+00
65,133,0.000000e+00
65,134,0.000000e+00
65,135,0.000000e+00
65,136,4.991077e-81
65,137,8.833694e-81
65,138,6.142111e-81
65,139,6.127651e-81
65,140,4.665040e-81
65,141,3.612207e-81
65,142,1.888724e-81
65,143,1.038568e-81
65,144,0.000000e+00
65,145,0.000000e+00
65,146,0.000000e+00
65,147,0.000000e+00
65,148,0.000000e+00
65,149,1.209892e-82
65,150,9.802719e-82
65,151,1.754685e-81
65,152,1.563367e-81
65,153,1.447770e-81
65,154,9.564707e-82
65,155,5.630452e-82
66,0,1.315483e-81
66,1,1.201011e-81
66,2,1.266773e-81
66,3,9.641303e-82
66,4,8.514838e-82
66,5,3.762957e-82
66,6,2.949378e-82
66,7,1.633840e-82
66,8,1.024160e-82
66,9,1.623606e-82
66,10,2.371146e-83
66,11,1.602311e-83
66,12,3.984422e-81
66,13,5.445130e-81
66,14,5.174282e-81
66,15,4.241912e-81
66,16,3.852953e-81
66,17,2.103705e-81
66,18,1.052148e-81
66,19,8.390880e-82
66,20,6.400401e-82
66,21,2.883634e-82
66,22,1.549303e-82
66,23,7.115124e-83
66,24,9.615523e-81
66,25,1.201468e-80
66,26,1.195900e-80
66,27,1.139722e-80
66,28,6.905651e-81
66,29,4.759334e-81
66,30,2.579999e-81
66,31,2.046502e-81
66,32,1.063981e-81
66,33,6.503400e-82
66,34,3.608063e-82
66,35,1.558043e-82
66,36,1.714464e-80
66,37,1.909240e-80
66,38,1.957944e-80
66,39,1.760183e-80
66,40,1.384012e-80
66,41,6.644125e-81
66,42,4.627464e-81
66,43,3.018626e-81
66,44,1.881322e-81
66,45,1.152184e-81
66,46,5.157834e-82
66,47,2.430735e-82
66,48,2.127764e-80
66,49,3.029900e-80
66,50,2.940157e-80
66,51,2.326782e-80
66,52,1.650455e-80
66,53,9.690673e-81
66,54,7.384619e-81
66,55,3.393848e-81
66,56,2.406064e-81
66,57,1.407565e-81
66,58,7.326445e-82
66,59,4.011130e-82
66,60,3.356621e-80
66,61,3.493669e-80
66,62,3.139235e-80
66,63,3.005237e-80
66,64,1.819658e-80
66,65,1.201078e-80
66,66,1.172669e-80
66,67,4.893241e-81
66,68,3.182075e-81
66,69,2.003644e-81
66,70,1.064678e-81
66,71,5.425915e-82
66,72,3.365481e-80
66,73,3.939489e-80
66,74,3.843966e-80
66,75,3.269530e-80
66,76,2.232620e-80
66,77,1.036832e-80
66,78,8.329947e-81
66,79,5.338828e-81
66,80,3.611240e-81
66,81,2.180097e-81
66,82,1.213290e-81
66,83,6.504452e-82
66,84,2.733343e-80
66,85,4.625479e-80
66,86,4.057546e-80
66,87,3.196173e-80
66,88,2.055071e-80
66,89,1.359321e-80
66,90,8.835971e-81
66,91,6.022845e-81
66,92,4.200142e-81
66,93,2.515862e-81
66,94,1.254426e-81
66,95,6.835722e-82
66,96,7.949281e-82
66,97,3.136735e-80
66,98,3.216888e-80
66,99,2.641709e-80
66,100,1.646476e-80
66,101,1.134648e-80
66,102,8.791873e-81
66,103,6.247241e-81
66,104,4.404284e-81
66,105,2.768329e-81
66,106,1.358784e-81
66,107,7.586107e-82
66,108,0.000000e+00
66,109,2.379167e-81
66,110,2.188288e-80
66,111,1.935749e-80
66,112,1.425821e-80
66,113,1.051417e-80
66,114,6.980903e-81
66,115,6.252071e-81
66,116,4.060439e-81
66,117,2.847639e-81
66,118,1.379207e-81
66,119,7.789157e-82
66,120,0.000000e+00
66,121,0.000000e+00
66,122,1.862402e-81
66,123,9.930472e-81
66,124,8.984328e-81
66,125,7.138620e-81
66,126,6.428893e-81
66,127,5.093834e-81
66,128,3.954870e-81
66,129,2.549066e-81
66,130,1.348853e-81
66,131,7.264295e-82
66,132,0.000000e+00
66,133,0.000000e+00
66,134,0.000000e+00
66,135,0.000000e+00
66,136,2.894052e-81
66,137,5.130625e-81
66,138,4.023282e-81
66,139,3.876543e-81
66,140,2.921026e-81
66,141,2.297791e-81
66,142,1.229433e-81
66,143,6.282223e-82
66,144,0.000000e+00
66,145,0.000000e+00
66,146,0.000000e+00
66,147,0.000000e+00
66,148,0.000000e+00
66,149,9.960779e-83
66,150,5.983230e-82
66,151,9.921014e-82
66,152,9.269288e-82
66,153,8.743312e-82
66,154,5.871741e-82
66,155,3.493008e-82
67,0,1.383345e-81
67,1,1.227701e-81
67,2,1.492602e-81
67,3,9.733762e-82
67,4,7.718372e-82
67,5,2.336689e-82
67,6,2.245681e-82
67,7,1.503987e-82
67,8,1.701449e-82
67,9,1.345198e-82
67,10,7.313612e-83
67,11,4.433020e-83
67,12,5.873762e-81
67,13,6.085316e-81
67,14,5.565931e-81
67,15,4.222282e-81
67,16,2.654557e-81
67,17,1.368728e-81
67,18,9.402585e-82
67,19,7.717249e-82
67,20,4.790466e-82
67,21,3.045382e-82
67,22,1.788669e-82
67,23,7.307898e-83
67,24,1.812445e-80
67,25,1.445489e-80
67,26,1.362784e-80
67,27,9.793560e-81
67,28,4.822611e-81
67,29,3.331027e-81
67,30,2.057053e-81
67,31,1.777132e-81
67,32,1.025443e-81
67,33,7.226716e-82
67,34,3.511618e-82
67,35,1.432939e-82
67,36,2.821250e-80
67,37,2.522350e-80
67,38,2.053012e-80
67,39,1.686885e-80
67,40,9.397047e-81
67,41,5.010697e-81
67,42,3.038355e-81
67,43,2.029806e-81
67,44,1.837770e-81
67,45,1.128002e-81
67,46,6.397899e-82
67,47,2.388158e-82
67,48,4.246745e-80
67,49,3.291139e-80
67,50,3.148066e-80
67,51,1.895341e-80
67,52,1.133247e-80
67,53,6.204026e-81
67,54,4.836592e-81
67,55,3.762005e-81
67,56,2.317445e-81
67,57,1.507517e-81
67,58,9.140223e-82
67,59,3.237948e-82
67,60,4.517702e-80
67,61,4.013187e-80
67,62,3.275550e-80
67,63,2.218201e-80
67,64,1.247101e-80
67,65,6.603973e-81
67,66,4.893241e-81
67,67,6.013754e-81
67,68,2.500201e-81
67,69,2.026648e-81
67,70,1.095431e-81
67,71,4.343818e-82
67,72,5.249441e-80
67,73,4.415488e-80
67,74,3.333970e-80
67,75,2.359388e-80
67,76,1.177198e-80
67,77,8.287589e-81
67,78,5.927045e-81
67,79,5.021304e-81
67,80,2.902885e-81
67,81,2.056912e-81
67,82,1.162806e-81
67,83,4.301068e-82
67,84,2.768628e-80
67,85,4.300521e-80
67,86,3.229306e-80
67,87,2.033707e-80
67,88,1.220671e-80
67,89,8.186800e-81
67,90,6.603808e-81
67,91,4.904025e-81
67,92,3.269192e-81
67,93,2.052826e-81
67,94,1.265075e-81
67,95,4.615692e-82
67,96,6.544672e-82
67,97,2.320498e-80
67,98,2.390731e-80
67,99,1.496423e-80
67,100,1.072147e-80
67,101,7.672690e-81
67,102,5.930986e-81
67,103,5.310091e-81
67,104,3.383425e-81
67,105,2.171986e-81
67,106,1.273825e-81
67,107,5.020116e-82
67,108,0.000000e+00
67,109,1.352965e-81
67,110,1.430453e-80
67,111,1.152781e-80
67,112,8.741943e-81
67,113,6.507830e-81
67,114,5.410459e-81
67,115,4.893624e-81
67,116,3.046064e-81
67,117,2.066938e-81
67,118,1.180176e-81
67,119,4.920317e-82
67,120,0.000000e+00
67,121,0.000000e+00
67,122,9.671831e-82
67,123,4.859872e-81
67,124,5.249048e-81
67,125,4.855510e-81
67,126,4.498348e-81
67,127,3.748637e-81
67,128,2.774333e-81
67,129,1.859054e-81
67,130,1.156374e-81
67,131,4.328259e-82
67,132,0.000000e+00
67,133,0.000000e+00
67,134,0.000000e+00
67,135,0.000000e+00
67,136,1.342680e-81
67,137,2.018447e-81
67,138,2.730316e-81
67,139,2.483043e-81
67,140,1.598808e-81
67,141,1.417608e-81
67,142,8.814483e-82
67,143,3.401361e-82
67,144,0.000000e+00
67,145,0.000000e+00
67,146,0.000000e+00
67,147,0.000000e+00
67,148,0.000000e+00
67,149,1.089828e-82
67,150,3.125587e-82
67,151,3.270493e-82
67,152,4.366353e-82
67,153,4.327099e-82
67,154,3.199246e-82
67,155,1.892555e-82
68,0,7.597700e-82
68,1,6.705526e-82
68,2,8.065146e-82
68,3,5.464157e-82
68,4,4.486028e-82
68,5,1.626150e-82
68,6,1.423904e-82
68,7,8.718120e-83
68,8,7.745169e-83
68,9,7.963268e-83
68,10,3.082802e-83
68,11,1.937053e-83
68,12,2.917554e-81
68,13,3.267325e-81
68,14,3.027091e-81
68,15,2.368293e-81
68,16,1.700760e-81
68,17,8.924208e-82
68,18,5.409628e-82
68,19,4.342685e-82
68,20,3.088254e-82
68,21,1.709595e-82
68,22,9.448931e-83
68,23,3.930871e-83
68,24,8.575148e-81
68,25,7.650827e-81
68,26,7.332442e-81
68,27,5.719974e-81
68,28,3.089323e-81
68,29,2.090236e-81
68,30,1.259616e-81
68,31,1.064545e-81
68,32,5.777159e-82
68,33,3.965686e-82
68,34,2.001470e-82
68,35,8.337489e-83
68,36,1.386674e-80
68,37,1.296226e-80
68,38,1.150682e-80
68,39,9.628169e-81
68,40,6.010184e-81
68,41,3.238066e-81
68,42,2.114715e-81
68,43,1.333331e-81
68,44,9.470058e-82
68,45,6.442501e-82
68,46,3.369061e-82
68,47,1.347351e-82
68,48,1.997649e-80
68,49,1.817681e-80
68,50,1.676125e-80
68,51,1.152794e-80
68,52,7.460566e-81
68,53,4.183095e-81
68,54,3.016619e-81
68,55,2.046493e-81
68,56,1.423927e-81
68,57,7.933964e-82
68,58,4.745115e-82
68,59,1.885494e-82
68,60,2.308908e-80
68,61,2.133776e-80
68,62,1.809977e-80
68,63,1.382268e-80
68,64,7.980302e-81
68,65,4.834992e-81
68,66,3.182075e-81
68,67,2.500201e-81
68,68,1.992562e-81
68,69,1.079187e-81
68,70,6.053580e-82
68,71,2.578141e-82
68,72,2.586914e-80
68,73,2.357800e-80
68,74,1.976014e-80
68,75,1.489106e-80
68,76,8.551859e-81
68,77,5.104524e-81
68,78,3.813479e-81
68,79,2.700585e-81
68,80,1.878931e-81
68,81,1.150697e-81
68,82,6.534057e-82
68,83,2.766771e-82
68,84,1.513166e-80
68,85,2.469996e-80
68,86,1.955066e-80
68,87,1.346863e-80
68,88,8.312785e-81
68,89,5.502118e-81
68,90,4.118187e-81
68,91,3.082862e-81
68,92,1.955063e-81
68,93,1.196862e-81
68,94,7.054189e-82
68,95,3.004294e-82
68,96,3.704362e-82
68,97,1.428321e-80
68,98,1.475818e-80
68,99,1.044254e-80
68,100,6.994366e-81
68,101,4.978298e-81
68,102,3.836918e-81
68,103,3.095281e-81
68,104,2.077405e-81
68,105,1.323929e-81
68,106,7.315776e-82
68,107,3.281760e-82
68,108,0.000000e+00
68,109,9.002125e-82
68,110,9.365583e-81
68,111,7.831639e-81
68,112,5.910789e-81
68,113,4.317065e-81
68,114,3.282162e-81
68,115,2.990978e-81
68,116,1.864711e-81
68,117,1.319389e-81
68,118,6.915248e-82
68,119,3.261245e-82
68,120,0.000000e+00
68,121,0.000000e+00
68,122,6.974509e-82
68,123,3.659851e-81
68,124,3.622079e-81
68,125,3.139485e-81
68,126,2.817148e-81
68,127,2.332350e-81
68,128,1.759760e-81
68,129,1.145028e-81
68,130,6.755853e-82
68,131,2.957800e-82
68,132,0.000000e+00
68,133,0.000000e+00
68,134,0.000000e+00
68,135,0.000000e+00
68,136,1.029861e-81
68,137,1.698219e-81
68,138,1.745123e-81
68,139,1.640391e-81
68,140,1.123482e-81
68,141,9.439912e-82
68,142,5.568034e-82
68,143,2.434655e-82
68,144,0.000000e+00
68,145,0.000000e+00
68,146,0.000000e+00
68,147,0.000000e+00
68,148,0.000000e+00
68,149,5.893535e-83
68,150,2.271568e-82
68,151,3.042644e-82
68,152,3.332932e-82
68,153,3.227600e-82
68,154,2.275495e-82
68,155,1.347125e-82
69,0,6.432273e-82
69,1,5.767448e-82
69,2,7.219601e-82
69,3,4.430880e-82
69,4,3.501570e-82
69,5,9.891691e-83
69,6,9.531703e-83
69,7,7.118691e-83
69,8,8.431062e-83
69,9,5.920335e-83
69,10,4.060155e-83
69,11,2.503050e-83
69,12,2.928287e-81
69,13,2.898513e-81
69,14,2.609908e-81
69,15,1.944328e-81
69,16,1.111962e-81
69,17,5.244773e-82
69,18,4.117342e-82
69,19,3.647259e-82
69,20,2.110473e-82
69,21,1.424176e-82
69,22,8.823901e-83
69,23,3.295623e-83
69,24,9.322108e-81
69,25,6.957087e-81
69,26,6.487442e-81
69,27,4.331828e-81
69,28,2.026080e-81
69,29,1.327628e-81
69,30,8.889426e-82
69,31,7.834106e-82
69,32,4.588499e-82
69,33,3.290825e-82
69,34,1.654740e-82
69,35,6.550678e-83
69,36,1.436823e-80
69,37,1.238401e-80
69,38,9.528618e-81
69,39,7.819427e-81
69,40,3.784183e-81
69,41,2.094020e-81
69,42,1.411728e-81
69,43,9.582933e-82
69,44,7.884647e-82
69,45,4.574811e-82
69,46,3.059171e-82
69,47,1.070512e-82
69,48,2.192373e-80
69,49,1.547921e-80
69,50,1.470989e-80
69,51,8.225113e-81
69,52,4.606735e-81
69,53,2.474578e-81
69,54,2.117787e-81
69,55,1.654739e-81
69,56,1.069484e-81
69,57,7.818049e-82
69,58,4.302145e-82
69,59,1.423530e-82
69,60,2.192843e-80
69,61,1.891233e-80
69,62,1.504332e-80
69,63,9.327933e-81
69,64,4.827468e-81
69,65,2.600834e-81
69,66,2.003644e-81
69,67,2.026648e-81
69,68,1.079187e-81
69,69,1.246013e-81
69,70,4.969914e-82
69,71,1.823469e-82
69,72,2.636435e-80
69,73,2.083074e-80
69,74,1.486520e-80
69,75,9.801763e-81
69,76,4.274845e-81
69,77,3.421052e-81
69,78,2.715412e-81
69,79,2.086216e-81
69,80,1.229434e-81
69,81,1.075326e-81
69,82,5.288835e-82
69,83,1.729878e-82
69,84,1.270998e-80
69,85,1.943621e-80
69,86,1.388843e-80
69,87,8.063064e-81
69,88,4.711093e-81
69,89,3.116212e-81
69,90,2.735697e-81
69,91,2.185754e-81
69,92,1.436215e-81
69,93,8.543978e-82
69,94,5.657489e-82
69,95,1.871283e-82
69,96,2.713871e-82
69,97,9.596677e-81
69,98,9.987540e-81
69,99,5.485192e-81
69,100,4.194195e-81
69,101,3.114440e-81
69,102,2.382110e-81
69,103,2.311062e-81
69,104,1.428158e-81
69,105,9.270040e-82
69,106,5.654532e-82
69,107,1.979361e-82
69,108,0.000000e+00
69,109,4.509126e-82
69,110,5.600906e-81
69,111,4.360010e-81
69,112,3.373097e-81
69,113,2.460038e-81
69,114,2.283250e-81
69,115,2.055724e-81
69,116,1.268149e-81
69,117,8.611324e-82
69,118,5.225658e-82
69,119,1.923541e-82
69,120,0.000000e+00
69,121,0.000000e+00
69,122,3.235634e-82
69,123,1.610560e-81
69,124,1.969776e-81
69,125,1.947469e-81
69,126,1.823651e-81
69,127,1.549377e-81
69,128,1.118266e-81
69,129,7.608995e-82
69,130,5.066324e-82
69,131,1.616835e-82
69,132,0.000000e+00
69,133,0.000000e+00
69,134,0.000000e+00
69,135,0.000000e+00
69,136,4.146000e-82
69,137,5.366594e-82
69,138,1.073617e-81
69,139,9.512032e-82
69,140,5.777291e-82
69,141,5.384599e-82
69,142,3.585232e-82
69,143,1.188927e-82
69,144,0.000000e+00
69,145,0.000000e+00
69,146,0.000000e+00
69,147,0.000000e+00
69,148,0.000000e+00
69,149,4.969278e-83
69,150,1.078791e-82
69,151,6.795892e-83
69,152,1.392046e-82
69,153,1.456883e-82
69,154,1.134254e-82
69,155,6.777882e-83
70,0,3.543540e-82
70,1,3.194722e-82
70,2,3.920459e-82
70,3,2.395452e-82
70,4,1.877271e-82
70,5,5.427277e-83
70,6,5.706954e-83
70,7,3.942435e-83
70,8,4.712925e-83
70,9,3.388487e-83
70,10,2.211302e-83
70,11,1.359469e-83
70,12,1.592425e-81
70,13,1.578773e-81
70,14,1.420225e-81
70,15,1.065581e-81
70,16,6.223991e-82
70,17,2.853946e-82
70,18,2.235665e-82
70,19,1.946906e-82
70,20,1.130299e-82
70,21,7.789809e-83
70,22,4.966598e-83
70,23,1.848942e-83
70,24,5.073584e-81
70,25,3.800588e-81
70,26,3.546541e-81
70,27,2.373707e-81
70,28,1.106393e-81
70,29,7.325201e-82
70,30,4.863825e-82
70,31,4.360992e-82
70,32,2.528148e-82
70,33,1.799754e-82
70,34,8.558001e-83
70,35,3.649486e-83
70,36,7.783788e-81
70,37,6.687348e-81
70,38,5.248156e-81
70,39,4.260172e-81
70,40,2.092909e-81
70,41,1.151095e-81
70,42,7.809408e-82
70,43,5.345730e-82
70,44,4.577104e-82
70,45,2.677695e-82
70,46,1.591025e-82
70,47,5.762292e-83
70,48,1.196869e-80
70,49,8.446841e-81
70,50,7.872356e-81
70,51,4.493230e-81
70,52,2.509443e-81
70,53,1.371197e-81
70,54,1.132292e-81
70,55,9.278003e-82
70,56,5.930169e-82
70,57,3.775852e-82
70,58,2.603983e-82
70,59,7.335674e-83
70,60,1.192302e-80
70,61,1.036608e-80
70,62,8.218091e-81
70,63,5.098954e-81
70,64,2.649167e-81
70,65,1.454498e-81
70,66,1.064678e-81
70,67,1.095431e-81
70,68,6.053580e-82
70,69,4.969914e-82
70,70,3.320714e-82
70,71,9.635785e-83
70,72,1.435886e-80
70,73,1.136783e-80
70,74,8.036349e-81
70,75,5.448403e-81
70,76,2.394208e-81
70,77,1.897012e-81
70,78,1.474999e-81
70,79,1.141067e-81
70,80,7.078078e-82
70,81,4.996200e-82
70,82,3.130582e-82
70,83,9.393446e-83
70,84,6.945288e-81
70,85,1.060780e-80
70,86,7.569729e-81
70,87,4.449650e-81
70,88,2.598250e-81
70,89,1.705239e-81
70,90,1.495096e-81
70,91,1.188521e-81
70,92,7.866186e-82
70,93,4.920257e-82
70,94,3.052759e-82
70,95,9.893789e-83
70,96,1.532180e-82
70,97,5.310538e-81
70,98,5.506669e-81
70,99,3.007253e-81
70,100,2.312046e-81
70,101,1.719184e-81
70,102,1.308527e-81
70,103,1.270992e-81
70,104,7.744091e-82
70,105,5.191081e-82
70,106,3.049189e-82
70,107,1.061486e-82
70,108,0.000000e+00
70,109,2.488752e-82
70,110,3.082742e-81
70,111,2.412199e-81
70,112,1.868782e-81
70,113,1.354413e-81
70,114,1.253886e-81
70,115,1.130724e-81
70,116,6.969863e-82
70,117,4.708210e-82
70,118,2.833347e-82
70,119,1.042617e-82
70,120,0.000000e+00
70,121,0.000000e+00
70,122,1.843591e-82
70,123,9.220094e-82
70,124,1.101840e-81
70,125,1.076394e-81
70,126,1.005391e-81
70,127,8.674740e-82
70,128,6.216185e-82
70,129,4.176414e-82
70,130,2.769110e-82
70,131,8.911408e-83
70,132,0.000000e+00
70,133,0.000000e+00
70,134,0.000000e+00
70,135,0.000000e+00
70,136,2.390428e-82
70,137,3.242775e-82
70,138,6.090410e-82
70,139,5.346777e-82
70,140,3.244209e-82
70,141,3.002003e-82
70,142,1.987171e-82
70,143,6.640624e-83
70,144,0.000000e+00
70,145,0.000000e+00
70,146,0.000000e+00
70,147,0.000000e+00
70,148,0.000000e+00
70,149,2.815161e-83
70,150,6.247371e-83
70,151,4.130803e-83
70,152,8.038367e-83
70,153,8.369918e-83
70,154,6.464510e-83
70,155,3.816960e-83
71,0,1.176022e-82
71,1,1.060765e-82
71,2,1.264236e-82
71,3,9.108483e-83
71,4,7.148776e-83
71,5,2.585738e-83
71,6,2.245967e-83
71,7,1.368740e-83
71,8,1.229132e-83
71,9,1.313648e-83
71,10,5.069522e-84
71,11,3.040212e-84
71,12,4.693882e-82
71,13,5.266169e-82
71,14,4.949886e-82
71,15,3.853389e-82
71,16,2.835383e-82
71,17,1.534714e-82
71,18,8.725772e-83
71,19,7.053769e-83
71,20,5.021457e-83
71,21,2.668456e-83
71,22,1.524319e-83
71,23,6.169977e-84
71,24,1.363405e-81
71,25,1.237518e-81
71,26,1.181983e-81
71,27,9.429177e-82
71,28,5.031429e-82
71,29,3.502750e-82
71,30,2.007945e-82
71,31,1.720195e-82
71,32,9.349290e-83
71,33,6.449294e-83
71,34,3.133082e-83
71,35,1.228796e-83
71,36,2.212498e-81
71,37,2.087572e-81
71,38,1.878286e-81
71,39,1.556323e-81
71,40,1.001434e-81
71,41,5.279033e-82
71,42,3.363529e-82
71,43,2.240074e-82
71,44,1.680613e-82
71,45,1.053658e-82
71,46,5.214217e-83
71,47,2.337289e-83
71,48,3.191786e-81
71,49,2.944185e-81
71,50,2.783856e-81
71,51,1.890726e-81
71,52,1.227988e-81
71,53,7.184119e-82
71,54,5.115626e-82
71,55,3.395668e-82
71,56,2.250219e-82
71,57,1.343625e-82
71,58,7.433343e-83
71,59,4.038374e-83
71,60,3.744072e-81
71,61,3.481433e-81
71,62,2.954336e-81
71,63,2.298271e-81
71,64,1.360354e-81
71,65,7.970985e-82
71,66,5.425915e-82
71,67,4.343818e-82
71,68,2.578141e-82
71,69,1.823469e-82
71,70,9.635785e-83
71,71,6.170016e-83
71,72,4.160110e-81
71,73,3.872768e-81
71,74,3.226444e-81
71,75,2.481237e-81
71,76,1.434212e-81
71,77,8.411714e-82
71,78,6.304908e-82
71,79,4.607682e-82
71,80,2.889595e-82
71,81,1.906878e-82
71,82,1.033167e-82
71,83,5.783586e-83
71,84,2.512111e-81
71,85,4.055899e-81
71,86,3.231034e-81
71,87,2.252040e-81
71,88,1.405446e-81
71,89,9.315329e-82
71,90,6.883198e-82
71,91,5.037090e-82
71,92,3.374985e-82
71,93,2.056884e-82
71,94,1.140255e-82
71,95,5.118715e-83
71,96,6.306173e-83
71,97,2.389523e-81
71,98,2.457159e-81
71,99,1.761563e-81
71,100,1.186967e-81
71,101,8.256902e-82
71,102,6.397035e-82
71,103,5.101994e-82
71,104,3.449205e-82
71,105,2.167977e-82
71,106,1.206496e-82
71,107,5.430674e-83
71,108,0.000000e+00
71,109,1.580700e-82
71,110,1.576992e-81
71,111,1.332543e-81
71,112,9.896329e-82
71,113,7.402120e-82
71,114,5.556935e-82
71,115,4.973497e-82
71,116,3.115344e-82
71,117,2.177030e-82
71,118,1.156586e-82
71,119,5.720130e-83
71,120,0.000000e+00
71,121,0.000000e+00
71,122,1.202764e-82
71,123,6.298389e-82
71,124,6.131692e-82
71,125,5.225294e-82
71,126,4.776393e-82
71,127,3.868180e-82
71,128,2.968846e-82
71,129,1.961047e-82
71,130,1.141131e-82
71,131,5.324492e-83
71,132,0.000000e+00
71,133,0.000000e+00
71,134,0.000000e+00
71,135,0.000000e+00
71,136,1.775694e-82
71,137,2.897201e-82
71,138,2.930398e-82
71,139,2.789198e-82
71,140,1.911257e-82
71,141,1.619557e-82
71,142,9.420321e-83
71,143,4.438874e-83
71,144,0.000000e+00
71,145,0.000000e+00
71,146,0.000000e+00
71,147,0.000000e+00
71,148,0.000000e+00
71,149,9.490757e-84
71,150,3.759547e-83
71,151,5.289330e-83
71,152,5.698917e-83
71,153,5.528908e-83
71,154,3.852921e-83
71,155,2.364308e-83
72,0,1.939939e-80
72,1,1.761576e-80
72,2,2.298506e-80
72,3,1.293042e-80
72,4,9.486454e-81
72,5,2.086195e-81
72,6,2.337564e-81
72,7,2.000268e-81
72,8,2.971284e-81
72,9,1.540440e-81
72,10,1.598171e-81
72,11,9.634857e-82
72,12,1.013219e-79
72,13,9.038077e-80
72,14,8.016706e-80
72,15,5.734087e-80
72,16,2.461903e-80
72,17,9.262822e-81
72,18,1.091754e-80
72,19,1.050403e-80
72,20,4.720003e-81
72,21,4.215843e-81
72,22,2.871333e-81
72,23,9.955033e-82
72,24,3.339663e-79
72,25,2.183805e-79
72,26,1.987999e-79
72,27,1.124632e-79
72,28,4.444008e-80
72,29,2.709129e-80
72,30,2.093809e-80
72,31,1.992696e-80
72,32,1.262788e-80
72,33,1.017043e-80
72,34,4.590040e-81
72,35,1.789534e-81
72,36,5.004427e-79
72,37,4.044843e-79
72,38,2.826082e-79
72,39,2.220111e-79
72,40,7.337910e-80
72,41,4.318358e-80
72,42,2.910767e-80
72,43,2.225861e-80
72,44,2.333097e-80
72,45,1.364601e-80
72,46,9.674860e-81
72,47,2.869467e-81
72,48,7.885442e-79
72,49,4.607543e-79
72,50,4.334289e-79
72,51,1.983002e-79
72,52,8.849634e-80
72,53,4.053812e-80
72,54,4.352260e-80
72,55,4.593530e-80
72,56,3.017724e-80
72,57,1.968654e-80
72,58,1.373413e-80
72,59,3.450715e-81
72,60,6.899789e-79
72,61,5.735526e-79
72,62,4.294558e-79
72,63,2.058456e-79
72,64,8.644215e-80
72,65,3.490288e-80
72,66,3.365481e-80
72,67,5.249441e-80
72,68,2.586914e-80
72,69,2.636435e-80
72,70,1.435886e-80
72,71,4.160110e-81
72,72,1.013399e-78
72,73,6.300285e-79
72,74,3.862386e-79
72,75,2.113686e-79
72,76,4.505090e-80
72,77,7.442331e-80
72,78,6.400628e-80
72,79,5.219889e-80
72,80,3.069689e-80
72,81,2.618716e-80
72,82,1.438917e-80
72,83,3.232607e-81
72,84,3.517278e-79
72,85,5.299797e-79
72,86,3.331475e-79
72,87,1.444632e-79
72,88,7.346877e-80
72,89,4.645093e-80
72,90,5.841447e-80
72,91,5.191755e-80
72,92,3.354841e-80
72,93,2.204698e-80
72,94,1.635204e-80
72,95,3.617230e-81
72,96,6.427439e-81
72,97,2.152356e-79
72,98,2.222575e-79
72,99,6.555874e-80
72,100,7.629985e-80
72,101,5.962534e-80
72,102,4.469290e-80
72,103,5.827610e-80
72,104,3.171347e-80
72,105,2.157483e-80
72,106,1.515581e-80
72,107,3.451996e-81
72,108,0.000000e+00
72,109,4.861191e-81
72,110,1.004523e-79
72,111,6.583952e-80
72,112,5.522380e-80
72,113,3.771811e-80
72,114,5.135126e-80
72,115,4.688277e-80
72,116,2.788851e-80
72,117,1.784078e-80
72,118,1.311606e-80
72,119,3.089184e-81
72,120,0.000000e+00
72,121,0.000000e+00
72,122,2.133421e-81
72,123,8.277450e-81
72,124,2.943186e-80
72,125,3.798382e-80
72,126,3.680878e-80
72,127,3.396039e-80
72,128,2.264630e-80
72,129,1.616648e-80
72,130,1.280244e-80
72,131,2.249485e-81
72,132,0.000000e+00
72,133,0.000000e+00
72,134,0.000000e+00
72,135,0.000000e+00
72,136,7.788701e-83
72,137,-8.029049e-81
72,138,2.079889e-80
72,139,1.634116e-80
72,140,6.630416e-81
72,141,8.669058e-81
72,142,7.493016e-81
72,143,1.112522e-81
72,144,0.000000e+00
72,145,0.000000e+00
72,146,0.000000e+00
72,147,0.000000e+00
72,148,0.000000e+00
72,149,1.571974e-81
72,150,1.000812e-81
72,151,-3.055813e-81
72,152,2.928412e-82
72,153,9.566511e-82
72,154,1.295304e-81
72,155,7.647101e-82
73,0,1.545031e-80
73,1,1.406813e-80
73,2,1.740566e-80
73,3,1.060279e-80
73,4,8.067106e-81
73,5,2.225087e-81
73,6,2.308765e-81
73,7,1.637365e-81
73,8,2.095458e-81
73,9,1.383168e-81
73,10,1.024963e-81
73,11,6.190051e-82
73,12,7.263126e-80
73,13,7.011011e-80
73,14,6.299548e-80
73,15,4.669369e-80
73,16,2.582595e-80
73,17,1.144566e-80
73,18,9.429396e-81
73,19,8.460134e-81
73,20,4.545594e-81
73,21,3.317481e-81
73,22,2.162850e-81
73,23,7.921686e-82
73,24,2.279677e-79
73,25,1.648052e-79
73,26,1.528303e-79
73,27,9.863307e-80
73,28,4.489577e-80
73,29,2.876986e-80
73,30,1.909904e-80
73,31,1.749265e-80
73,32,1.042846e-80
73,33,7.793821e-81
73,34,3.694346e-81
73,35,1.476823e-81
73,36,3.484398e-79
73,37,2.958434e-79
73,38,2.236672e-79
73,39,1.811942e-79
73,40,8.197186e-80
73,41,4.437834e-80
73,42,2.963865e-80
73,43,2.088433e-80
73,44,1.895187e-80
73,45,1.142194e-80
73,46,7.172397e-81
73,47,2.359518e-81
73,48,5.335124e-79
73,49,3.569802e-79
73,50,3.394768e-79
73,51,1.804513e-79
73,52,9.769102e-80
73,53,5.041460e-80
73,54,4.321795e-80
73,55,3.732410e-80
73,56,2.422205e-80
73,57,1.548177e-80
73,58,1.014483e-80
73,59,3.070245e-81
73,60,5.139207e-79
73,61,4.322352e-79
73,62,3.416192e-79
73,63,2.028359e-79
73,64,1.007832e-79
73,65,5.153325e-80
73,66,3.939489e-80
73,67,4.415488e-80
73,68,2.357800e-80
73,69,2.083074e-80
73,70,1.136783e-80
73,71,3.872768e-81
73,72,6.300285e-79
73,73,5.429587e-79
73,74,3.327262e-79
73,75,2.162736e-79
73,76,8.586176e-80
73,77,7.327457e-80
73,78,5.776363e-80
73,79,4.518799e-80
73,80,2.784791e-80
73,81,2.110916e-80
73,82,1.176486e-80
73,83,3.585882e-81
73,84,2.952589e-79
73,85,4.385459e-79
73,86,3.046392e-79
73,87,1.709428e-79
73,88,9.845777e-80
73,89,6.248950e-80
73,90,5.785367e-80
73,91,4.717497e-80
73,92,3.091536e-80
73,93,1.963354e-80
73,94,1.306681e-80
73,95,3.888546e-81
73,96,6.221162e-81
73,97,2.117048e-79
73,98,2.192669e-79
73,99,1.089498e-79
73,100,8.945548e-80
73,101,6.434824e-80
73,102,4.856323e-80
73,103,5.055506e-80
73,104,3.010332e-80
73,105,2.000045e-80
73,106,1.258390e-80
73,107,4.003994e-81
73,108,0.000000e+00
73,109,9.219920e-81
73,110,1.190565e-79
73,111,9.014818e-80
73,112,6.946845e-80
73,113,4.920201e-80
73,114,4.845182e-80
73,115,4.374842e-80
73,116,2.690005e-80
73,117,1.787575e-80
73,118,1.130583e-80
73,119,3.833198e-81
73,120,0.000000e+00
73,121,0.000000e+00
73,122,6.129875e-81
73,123,3.078515e-80
73,124,4.077671e-80
73,125,4.008462e-80
73,126,3.766277e-80
73,127,3.297299e-80
73,128,2.339217e-80
73,129,1.604889e-80
73,130,1.103883e-80
73,131,3.180942e-81
73,132,0.000000e+00
73,133,0.000000e+00
73,134,0.000000e+00
73,135,0.000000e+00
73,136,7.468762e-81
73,137,7.221390e-81
73,138,2.204117e-80
73,139,1.920761e-80
73,140,1.091710e-80
73,141,1.079893e-80
73,142,7.529214e-81
73,143,2.237957e-81
73,144,0.000000e+00
73,145,0.000000e+00
73,146,0.000000e+00
73,147,0.000000e+00
73,148,0.000000e+00
73,149,1.161708e-81
73,150,1.981447e-81
73,151,5.242003e-82
73,152,2.434007e-81
73,153,2.671672e-81
73,154,2.196463e-81
73,155,1.296965e-81
74,0,1.100226e-80
74,1,9.955450e-81
74,2,1.189808e-80
74,3,7.895534e-81
74,4,6.395947e-81
74,5,2.070069e-81
74,6,1.893221e-81
74,7,1.211964e-81
74,8,1.250922e-81
74,9,1.075248e-81
74,10,5.245910e-82
74,11,3.189395e-82
74,12,4.528313e-80
74,13,4.845425e-80
74,14,4.449586e-80
74,15,3.428476e-80
74,16,2.325585e-80
74,17,1.158922e-80
74,18,7.537017e-81
74,19,6.160331e-81
74,20,3.992266e-81
74,21,2.431993e-81
74,22,1.406678e-81
74,23,5.674698e-82
74,24,1.329054e-79
74,25,1.107876e-79
74,26,1.052584e-79
74,27,7.781255e-80
74,28,4.047573e-80
74,29,2.654692e-80
74,30,1.593589e-80
74,31,1.376093e-80
74,32,7.803303e-81
74,33,5.399747e-81
74,34,2.699460e-81
74,35,1.108305e-81
74,36,2.115833e-79
74,37,1.919896e-79
74,38,1.607904e-79
74,39,1.343285e-79
74,40,7.724203e-80
74,41,4.101486e-80
74,42,2.675887e-80
74,43,1.774638e-80
74,44,1.380303e-80
74,45,8.621072e-81
74,46,4.743797e-81
74,47,1.754191e-81
74,48,3.050250e-79
74,49,2.514597e-79
74,50,2.354320e-79
74,51,1.513737e-79
74,52,9.399779e-80
74,53,5.048276e-80
74,54,3.830504e-80
74,55,2.744939e-80
74,56,1.784888e-80
74,57,1.108795e-80
74,58,6.615117e-81
74,59,2.439724e-81
74,60,3.363450e-79
74,61,2.978341e-79
74,62,2.440529e-79
74,63,1.761572e-79
74,64,9.957796e-80
74,65,5.642889e-80
74,66,3.843966e-80
74,67,3.333970e-80
74,68,1.976014e-80
74,69,1.486520e-80
74,70,8.036349e-81
74,71,3.226444e-81
74,72,3.862386e-79
74,73,3.327262e-79
74,74,3.021222e-79
74,75,1.897485e-79
74,76,1.030960e-79
74,77,6.492645e-80
74,78,4.782388e-80
74,79,3.580671e-80
74,80,2.266996e-80
74,81,1.548315e-80
74,82,8.726172e-81
74,83,3.403928e-81
74,84,2.124868e-79
74,85,3.385320e-79
74,86,2.540972e-79
74,87,1.673996e-79
74,88,1.028030e-79
74,89,6.658208e-80
74,90,5.129294e-80
74,91,3.930201e-80
74,92,2.594818e-80
74,93,1.585968e-80
74,94,9.563820e-81
74,95,3.688241e-81
74,96,4.917002e-81
74,97,1.851831e-79
74,98,1.908499e-79
74,99,1.257541e-79
74,100,8.775159e-80
74,101,6.077356e-80
74,102,4.622239e-80
74,103,3.971626e-80
74,104,2.584755e-80
74,105,1.671178e-80
74,106,9.615142e-81
74,107,3.959176e-81
74,108,0.000000e+00
74,109,1.090558e-80
74,110,1.172593e-79
74,111,9.605991e-80
74,112,7.225206e-80
74,113,5.131430e-80
74,114,4.100804e-80
74,115,3.731568e-80
74,116,2.324155e-80
74,117,1.607742e-80
74,118,8.885251e-81
74,119,3.891718e-81
74,120,0.000000e+00
74,121,0.000000e+00
74,122,7.991735e-81
74,123,4.181828e-80
74,124,4.361284e-80
74,125,3.756104e-80
74,126,3.402543e-80
74,127,2.859308e-80
74,128,2.133093e-80
74,129,1.417844e-80
74,130,8.685651e-81
74,131,3.448671e-81
74,132,0.000000e+00
74,133,0.000000e+00
74,134,0.000000e+00
74,135,0.000000e+00
74,136,1.145360e-80
74,137,1.675622e-80
74,138,2.046054e-80
74,139,1.917710e-80
74,140,1.262379e-80
74,141,1.106463e-80
74,142,6.774413e-81
74,143,2.741911e-81
74,144,0.000000e+00
74,145,0.000000e+00
74,146,0.000000e+00
74,147,0.000000e+00
74,148,0.000000e+00
74,149,7.741544e-82
74,150,2.467623e-81
74,151,2.889164e-81
74,152,3.614878e-81
74,153,3.543267e-81
74,154,2.575738e-81
74,155,1.516652e-81
75,0,7.414862e-81
75,1,6.774872e-81
75,2,7.459598e-81
75,3,5.402405e-81
75,4,4.509498e-81
75,5,1.759284e-81
75,6,1.572700e-81
75,7,8.634172e-82
75,8,6.812420e-82
75,9,8.229399e-82
75,10,2.177691e-82
75,11,1.344758e-82
75,12,2.581857e-80
75,13,3.131387e-80
75,14,2.931512e-80
75,15,2.351118e-80
75,16,1.927027e-80
75,17,9.915338e-81
75,18,5.311069e-81
75,19,4.166112e-81
75,20,3.118007e-81
75,21,1.560579e-81
75,22,8.798491e-82
75,23,3.726115e-82
75,24,6.794112e-80
75,25,6.913554e-80
75,26,6.713487e-80
75,27,5.705894e-80
75,28,3.224222e-80
75,29,2.179802e-80
75,30,1.205604e-80
75,31,1.026242e-80
75,32,5.366861e-81
75,33,3.429554e-81
75,34,1.837663e-81
75,35,7.821544e-82
75,36,1.126593e-79
75,37,1.119836e-79
75,38,1.082254e-79
75,39,9.194248e-80
75,40,6.532239e-80
75,41,3.300422e-80
75,42,2.151593e-80
75,43,1.383181e-80
75,44,9.496098e-81
75,45,6.176462e-81
75,46,2.907636e-81
75,47,1.259565e-81
75,48,1.528481e-79
75,49,1.643240e-79
75,50,1.508377e-79
75,51,1.125749e-79
75,52,7.812304e-80
75,53,4.424143e-80
75,54,3.022830e-80
75,55,1.902094e-80
75,56,1.212893e-80
75,57,7.399377e-81
75,58,4.010952e-81
75,59,1.792237e-81
75,60,1.972962e-79
75,61,1.930610e-79
75,62,1.644143e-79
75,63,1.382983e-79
75,64,8.370242e-80
75,65,5.190580e-80
75,66,3.269530e-80
75,67,2.359388e-80
75,68,1.489106e-80
75,69,9.801763e-81
75,70,5.448403e-81
75,71,2.481237e-81
75,72,2.113686e-79
75,73,2.162736e-79
75,74,1.897485e-79
75,75,1.800623e-79
75,76,9.650479e-80
75,77,5.141170e-80
75,78,3.601818e-80
75,79,2.626741e-80
75,80,1.717536e-80
75,81,1.049769e-80
75,82,6.030204e-81
75,83,2.833922e-81
75,84,1.439981e-79
75,85,2.376488e-79
75,86,1.955178e-79
75,87,1.433251e-79
75,88,9.057399e-80
75,89,5.822396e-80
75,90,4.055497e-80
75,91,2.943606e-80
75,92,1.974091e-80
75,93,1.189095e-80
75,94,6.368009e-81
75,95,3.003110e-81
75,96,3.724592e-81
75,97,1.470273e-79
75,98,1.525964e-79
75,99,1.158169e-79
75,100,7.472021e-80
75,101,5.047761e-80
75,102,3.831874e-80
75,103,2.910348e-80
75,104,2.002654e-80
75,105,1.284008e-80
75,106,6.672094e-81
75,107,3.330036e-81
75,108,0.000000e+00
75,109,1.015351e-80
75,110,9.979807e-80
75,111,8.579271e-80
75,112,6.359424e-80
75,113,4.528434e-80
75,114,3.182621e-80
75,115,2.862882e-80
75,116,1.827022e-80
75,117,1.289991e-80
75,118,6.462035e-81
75,119,3.363933e-81
75,120,0.000000e+00
75,121,0.000000e+00
75,122,7.956412e-81
75,123,4.231800e-80
75,124,3.947356e-80
75,125,3.101373e-80
75,126,2.789940e-80
75,127,2.286518e-80
75,128,1.751747e-80
75,129,1.136068e-80
75,130,6.333127e-81
75,131,3.088408e-81
75,132,0.000000e+00
75,133,0.000000e+00
75,134,0.000000e+00
75,135,0.000000e+00
75,136,1.199937e-80
75,137,1.942583e-80
75,138,1.719499e-80
75,139,1.663172e-80
75,140,1.192886e-80
75,141,9.741016e-81
75,142,5.474863e-81
75,143,2.612469e-81
75,144,0.000000e+00
75,145,0.000000e+00
75,146,0.000000e+00
75,147,0.000000e+00
75,148,0.000000e+00
75,149,4.937738e-82
75,150,2.403590e-81
75,151,3.691819e-81
75,152,3.740183e-81
75,153,3.547868e-81
75,154,2.445092e-81
75,155,1.445326e-81
76,0,3.327948e-81
76,1,3.004041e-81
76,2,2.860801e-81
76,3,2.548870e-81
76,4,2.403139e-81
76,5,1.142839e-81
76,6,8.913943e-82
76,7,4.220035e-82
76,8,1.301517e-82
76,9,4.369356e-82
76,10,-5.013866e-83
76,11,-2.561544e-83
76,12,6.569151e-81
76,13,1.256374e-80
76,14,1.255470e-80
76,15,1.096970e-80
76,16,1.227532e-80
76,17,6.804439e-81
76,18,2.798110e-81
76,19,1.941702e-81
76,20,1.878541e-81
76,21,6.687678e-82
76,22,2.923887e-82
76,23,1.661843e-82
76,24,7.963963e-81
76,25,2.546613e-80
76,26,2.657513e-80
76,27,3.068666e-80
76,28,2.016521e-80
76,29,1.398881e-80
76,30,6.917084e-81
76,31,5.502156e-81
76,32,2.559849e-81
76,33,1.350138e-81
76,34,8.486256e-82
76,35,3.883383e-82
76,36,2.156505e-80
76,37,3.414924e-80
76,38,4.790409e-80
76,39,4.386792e-80
76,40,4.334879e-80
76,41,2.117768e-80
76,42,1.355409e-80
76,43,8.208290e-81
76,44,4.409376e-81
76,45,3.076858e-81
76,46,9.981551e-82
76,47,6.156563e-82
76,48,1.239896e-80
76,49,6.899830e-80
76,50,6.186514e-80
76,51,6.439600e-80
76,52,5.103936e-80
76,53,3.051323e-80
76,54,1.877232e-80
76,55,8.954508e-81
76,56,5.610889e-81
76,57,3.294536e-81
76,58,1.319525e-81
76,59,9.679303e-82
76,60,6.113332e-80
76,61,7.620756e-80
76,62,7.554156e-80
76,63,8.407930e-80
76,64,5.764042e-80
76,65,3.625742e-80
76,66,2.232620e-80
76,67,1.177198e-80
76,68,8.551859e-81
76,69,4.274845e-81
76,70,2.394208e-81
76,71,1.434212e-81
76,72,4.505090e-80
76,73,8.586176e-80
76,74,1.030960e-79
76,75,9.650479e-80
76,76,8.712618e-80
76,77,3.188569e-80
76,78,2.005806e-80
76,79,1.428446e-80
76,80,9.742137e-81
76,81,4.904091e-81
76,82,2.890495e-81
76,83,1.866406e-81
76,84,6.635346e-80
76,85,1.189583e-79
76,86,1.149407e-79
76,87,9.853284e-80
76,88,6.528066e-80
76,89,4.127341e-80
76,90,2.442257e-80
76,91,1.694773e-80
76,92,1.151160e-80
76,93,6.643884e-81
76,94,2.898717e-81
76,95,1.969183e-81
76,96,2.149019e-81
76,97,9.085028e-80
76,98,9.366924e-80
76,99,8.706053e-80
76,100,5.120616e-80
76,101,3.312874e-80
76,102,2.512806e-80
76,103,1.582892e-80
76,104,1.202506e-80
76,105,7.527642e-81
76,106,3.350403e-81
76,107,2.265044e-81
76,108,0.000000e+00
76,109,7.815475e-81
76,110,6.835901e-80
76,111,6.194045e-80
76,112,4.519023e-80
76,113,3.227222e-80
76,114,1.906868e-80
76,115,1.716907e-80
76,116,1.118933e-80
76,117,8.153671e-81
76,118,3.496809e-81
76,119,2.352036e-81
76,120,0.000000e+00
76,121,0.000000e+00
76,122,6.391892e-81
76,123,3.420403e-80
76,124,2.881189e-80
76,125,2.053240e-80
76,126,1.812347e-80
76,127,1.422652e-80
76,128,1.136919e-80
76,129,7.176557e-81
76,130,3.450306e-81
76,131,2.246154e-81
76,132,0.000000e+00
76,133,0.000000e+00
76,134,0.000000e+00
76,135,0.000000e+00
76,136,1.008819e-80
76,137,1.761438e-80
76,138,1.148171e-80
76,139,1.158712e-80
76,140,9.139367e-81
76,141,6.941429e-81
76,142,3.510687e-81
76,143,2.020231e-81
76,144,0.000000e+00
76,145,0.000000e+00
76,146,0.000000e+00
76,147,0.000000e+00
76,148,0.000000e+00
76,149,2.015738e-82
76,150,1.909924e-81
76,151,3.578116e-81
76,152,3.110409e-81
76,153,2.871593e-81
76,154,1.879135e-81
76,155,1.114498e-81
77,0,2.518813e-81
77,1,2.285352e-81
77,2,2.546557e-81
77,3,1.808430e-81
77,4,1.559062e-81
77,5,5.596121e-82
77,6,5.071671e-82
77,7,2.972284e-82
77,8,2.561760e-82
77,9,2.686641e-82
77,10,7.910703e-83
77,11,4.745708e-83
77,12,8.814042e-81
77,13,1.057832e-80
77,14,9.922614e-81
77,15,7.926150e-81
77,16,6.340126e-81
77,17,3.315872e-81
77,18,1.910797e-81
77,19,1.434554e-81
77,20,1.042467e-81
77,21,5.593914e-82
77,22,2.955612e-82
77,23,1.309874e-82
77,24,2.397886e-80
77,25,2.361480e-80
77,26,2.295773e-80
77,27,1.911305e-80
77,28,1.065479e-80
77,29,7.270251e-81
77,30,4.170239e-81
77,31,3.472690e-81
77,32,1.874011e-81
77,33,1.193918e-81
77,34,6.302530e-82
77,35,2.705529e-82
77,36,3.984531e-80
77,37,3.867013e-80
77,38,3.620971e-80
77,39,3.114895e-80
77,40,2.183983e-80
77,41,1.149527e-80
77,42,7.382218e-81
77,43,4.602988e-81
77,44,3.254845e-81
77,45,2.120248e-81
77,46,1.028484e-81
77,47,4.383128e-82
77,48,5.363488e-80
77,49,5.565720e-80
77,50,5.160887e-80
77,51,3.824479e-80
77,52,2.497864e-80
77,53,1.445539e-80
77,54,1.047750e-80
77,55,6.636225e-81
77,56,4.201609e-81
77,57,2.617560e-81
77,58,1.442772e-81
77,59,6.087162e-82
77,60,6.911107e-80
77,61,6.620080e-80
77,62,5.758731e-80
77,63,4.605178e-80
77,64,2.780758e-80
77,65,1.738597e-80
77,66,1.036832e-80
77,67,8.287589e-81
77,68,5.104524e-81
77,69,3.421052e-81
77,70,1.897012e-81
77,71,8.411714e-82
77,72,7.442331e-80
77,73,7.327457e-80
77,74,6.492645e-80
77,75,5.141170e-80
77,76,3.188569e-80
77,77,2.426047e-80
77,78,1.275362e-80
77,79,8.997484e-81
77,80,5.953440e-81
77,81,3.675537e-81
77,82,2.109589e-81
77,83,9.611943e-82
77,84,4.927528e-80
77,85,8.055225e-80
77,86,6.626308e-80
77,87,4.869709e-80
77,88,2.984395e-80
77,89,1.981888e-80
77,90,1.374580e-80
77,91,1.004385e-80
77,92,6.845318e-81
77,93,4.082991e-81
77,94,2.242270e-81
77,95,1.027582e-81
77,96,1.374597e-81
77,97,4.966876e-80
77,98,5.105015e-80
77,99,3.876707e-80
77,100,2.516103e-80
77,101,1.728665e-80
77,102,1.300757e-80
77,103,1.010204e-80
77,104,6.941128e-81
77,105,4.435631e-81
77,106,2.343132e-81
77,107,1.149727e-81
77,108,0.000000e+00
77,109,3.518425e-81
77,110,3.380140e-80
77,111,2.872077e-80
77,112,2.145423e-80
77,113,1.560025e-80
77,114,1.121680e-80
77,115,1.019114e-80
77,116,6.385085e-81
77,117,4.453942e-81
77,118,2.251823e-81
77,119,1.152862e-81
77,120,0.000000e+00
77,121,0.000000e+00
77,122,2.722697e-81
77,123,1.410829e-80
77,124,1.331562e-80
77,125,1.086935e-80
77,126,9.829446e-81
77,127,8.052915e-81
77,128,6.120799e-81
77,129,3.965939e-81
77,130,2.232675e-81
77,131,1.060641e-81
77,132,0.000000e+00
77,133,0.000000e+00
77,134,0.000000e+00
77,135,0.000000e+00
77,136,4.095149e-81
77,137,6.806731e-81
77,138,6.171313e-81
77,139,5.869975e-81
77,140,4.156789e-81
77,141,3.413661e-81
77,142,1.930729e-81
77,143,9.000799e-82
77,144,0.000000e+00
77,145,0.000000e+00
77,146,0.000000e+00
77,147,0.000000e+00
77,148,0.000000e+00
77,149,1.901727e-82
77,150,8.654491e-82
77,151,1.278787e-81
77,152,1.312451e-81
77,153,1.244832e-81
77,154,8.597162e-82
77,155,5.044682e-82
78,0,1.892990e-81
78,1,1.670135e-81
78,2,2.060430e-81
78,3,1.388178e-81
78,4,1.146276e-81
78,5,3.939269e-82
78,6,3.445304e-82
78,7,2.252140e-82
78,8,2.049402e-82
78,9,2.062108e-82
78,10,8.201924e-83
78,11,5.256883e-83
78,12,7.450385e-81
78,13,8.337854e-81
78,14,7.673956e-81
78,15,5.994327e-81
78,16,4.331069e-81
78,17,2.319533e-81
78,18,1.384058e-81
78,19,1.125807e-81
78,20,7.876837e-82
78,21,4.194202e-82
78,22,2.379071e-82
78,23,1.016396e-82
78,24,2.123446e-80
78,25,1.885890e-80
78,26,1.796300e-80
78,27,1.404540e-80
78,28,7.453196e-81
78,29,5.082213e-81
78,30,3.043575e-81
78,31,2.545117e-81
78,32,1.407172e-81
78,33,9.548509e-82
78,34,4.911235e-82
78,35,2.041348e-82
78,36,3.428833e-80
78,37,3.197024e-80
78,38,2.790502e-80
78,39,2.358623e-80
78,40,1.480126e-80
78,41,7.984962e-81
78,42,5.272842e-81
78,43,3.456362e-81
78,44,2.525114e-81
78,45,1.561097e-81
78,46,8.230928e-82
78,47,3.367786e-82
78,48,4.894590e-80
78,49,4.356936e-80
78,50,4.074123e-80
78,51,2.757884e-80
78,52,1.752398e-80
78,53,9.424831e-81
78,54,7.129814e-81
78,55,5.077865e-81
78,56,3.315358e-81
78,57,2.010044e-81
78,58,1.153494e-81
78,59,4.610793e-82
78,60,5.633095e-80
78,61,5.157386e-80
78,62,4.372451e-80
78,63,3.322057e-80
78,64,1.831621e-80
78,65,1.158583e-80
78,66,8.329947e-81
78,67,5.927045e-81
78,68,3.813479e-81
78,69,2.715412e-81
78,70,1.474999e-81
78,71,6.304908e-82
78,72,6.400628e-80
78,73,5.776363e-80
78,74,4.782388e-80
78,75,3.601818e-80
78,76,2.005806e-80
78,77,1.275362e-80
78,78,1.358905e-80
78,79,6.900277e-81
78,80,4.248208e-81
78,81,2.833537e-81
78,82,1.627170e-81
78,83,6.700771e-82
78,84,3.690461e-80
78,85,6.003969e-80
78,86,4.744098e-80
78,87,3.244858e-80
78,88,2.023254e-80
78,89,1.289476e-80
78,90,1.026341e-80
78,91,7.360259e-81
78,92,4.939189e-81
78,93,3.021542e-81
78,94,1.732645e-81
78,95,7.309127e-82
78,96,8.719017e-82
78,97,3.420180e-80
78,98,3.542063e-80
78,99,2.500986e-80
78,100,1.677350e-80
78,101,1.212475e-80
78,102,9.247653e-81
78,103,7.350188e-81
78,104,5.037571e-81
78,105,3.253975e-81
78,106,1.780631e-81
78,107,7.957864e-82
78,108,0.000000e+00
78,109,2.139255e-81
78,110,2.251215e-80
78,111,1.880829e-80
78,112,1.423479e-80
78,113,1.045967e-80
78,114,8.053955e-81
78,115,7.396233e-81
78,116,4.556043e-81
78,117,3.208203e-81
78,118,1.694427e-81
78,119,7.941576e-82
78,120,0.000000e+00
78,121,0.000000e+00
78,122,1.680990e-81
78,123,8.763357e-81
78,124,8.669489e-81
78,125,7.659163e-81
78,126,6.873182e-81
78,127,5.669924e-81
78,128,4.297793e-81
78,129,2.796739e-81
78,130,1.654812e-81
78,131,7.168400e-82
78,132,0.000000e+00
78,133,0.000000e+00
78,134,0.000000e+00
78,135,0.000000e+00
78,136,2.467623e-81
78,137,4.094488e-81
78,138,4.271125e-81
78,139,3.992521e-81
78,140,2.730582e-81
78,141,2.298754e-81
78,142,1.359612e-81
78,143,5.895449e-82
78,144,0.000000e+00
78,145,0.000000e+00
78,146,0.000000e+00
78,147,0.000000e+00
78,148,0.000000e+00
78,149,1.477680e-82
78,150,5.682640e-82
78,151,7.517710e-82
78,152,8.230733e-82
78,153,7.988901e-82
78,154,5.623572e-82
78,155,3.326965e-82
79,0,1.510237e-81
79,1,1.330377e-81
79,2,1.615318e-81
79,3,1.066755e-81
79,4,8.745737e-82
79,5,2.831564e-82
79,6,2.613681e-82
79,7,1.699605e-82
79,8,1.728362e-82
79,9,1.514718e-82
79,10,6.981394e-83
79,11,4.321243e-83
79,12,6.031545e-81
79,13,6.494402e-81
79,14,6.017593e-81
79,15,4.623964e-81
79,16,3.138889e-81
79,17,1.639660e-81
79,18,1.052363e-81
79,19,8.374168e-82
79,20,5.664642e-82
79,21,3.324589e-82
79,22,1.867458e-82
79,23,7.934317e-83
79,24,1.781135e-80
79,25,1.494515e-80
79,26,1.417452e-80
79,27,1.057849e-80
79,28,5.390358e-81
79,29,3.704889e-81
79,30,2.269279e-81
79,31,1.932527e-81
79,32,1.076584e-81
79,33,7.519845e-82
79,34,3.759902e-82
79,35,1.557496e-82
79,36,2.812785e-80
79,37,2.553428e-80
79,38,2.178390e-80
79,39,1.788693e-80
79,40,1.064312e-80
79,41,5.907677e-81
79,42,3.789438e-81
79,43,2.489489e-81
79,44,1.945888e-81
79,45,1.225868e-81
79,46,6.629711e-82
79,47,2.577071e-82
79,48,4.111054e-80
79,49,3.407457e-80
79,50,3.141771e-80
79,51,2.064757e-80
79,52,1.275429e-80
79,53,7.056445e-81
79,54,4.942956e-81
79,55,3.661319e-81
79,56,2.548466e-81
79,57,1.583490e-81
79,58,9.233470e-82
79,59,3.335775e-82
79,60,4.534763e-80
79,61,4.088298e-80
79,62,3.410907e-80
79,63,2.426349e-80
79,64,1.385687e-80
79,65,7.681811e-81
79,66,5.338828e-81
79,67,5.021304e-81
79,68,2.700585e-81
79,69,2.086216e-81
79,70,1.141067e-81
79,71,4.607682e-82
79,72,5.219889e-80
79,73,4.518799e-80
79,74,3.580671e-80
79,75,2.626741e-80
79,76,1.428446e-80
79,77,8.997484e-81
79,78,6.900277e-81
79,79,6.789037e-81
79,80,3.132459e-81
79,81,2.170368e-81
79,82,1.231817e-81
79,83,4.767339e-82
79,84,2.883487e-80
79,85,4.571157e-80
79,86,3.531190e-80
79,87,2.319096e-80
79,88,1.421925e-80
79,89,9.481245e-81
79,90,6.990494e-81
79,91,5.596097e-81
79,92,3.633210e-81
79,93,2.231967e-81
79,94,1.331196e-81
79,95,5.166291e-82
79,96,6.962037e-82
79,97,2.537136e-80
79,98,2.613808e-80
79,99,1.750260e-80
79,100,1.205959e-80
79,101,8.698268e-81
79,102,6.690808e-81
79,103,5.552746e-81
79,104,3.617579e-81
79,105,2.372009e-81
79,106,1.349599e-81
79,107,5.646057e-82
79,108,0.000000e+00
79,109,1.542739e-81
79,110,1.611685e-80
79,111,1.330435e-80
79,112,1.013017e-80
79,113,7.403911e-81
79,114,5.892990e-81
79,115,5.431110e-81
79,116,3.347151e-81
79,117,2.310935e-81
79,118,1.263053e-81
79,119,5.562070e-82
79,120,0.000000e+00
79,121,0.000000e+00
79,122,1.177774e-81
79,123,5.956450e-81
79,124,6.097740e-81
79,125,5.495466e-81
79,126,5.010100e-81
79,127,4.158451e-81
79,128,3.120416e-81
79,129,2.044601e-81
79,130,1.235739e-81
79,131,4.959945e-82
79,132,0.000000e+00
79,133,0.000000e+00
79,134,0.000000e+00
79,135,0.000000e+00
79,136,1.683281e-81
79,137,2.707660e-81
79,138,3.133712e-81
79,139,2.862606e-81
79,140,1.905401e-81
79,141,1.632061e-81
79,142,9.864978e-82
79,143,4.021107e-82
79,144,0.000000e+00
79,145,0.000000e+00
79,146,0.000000e+00
79,147,0.000000e+00
79,148,0.000000e+00
79,149,1.169215e-82
79,150,3.907054e-82
79,151,4.733775e-82
79,152,5.563794e-82
79,153,5.456934e-82
79,154,3.912106e-82
79,155,2.307198e-82
80,0,9.258330e-82
80,1,8.595724e-82
80,2,9.620996e-82
80,3,6.515457e-82
80,4,5.342551e-82
80,5,1.858438e-82
80,6,1.823954e-82
80,7,1.103488e-82
80,8,1.074394e-82
80,9,9.579378e-83
80,10,4.102040e-83
80,11,2.458726e-83
80,12,3.598351e-81
80,13,3.996463e-81
80,14,3.684960e-81
80,15,2.881005e-81
80,16,2.130596e-81
80,17,1.032415e-81
80,18,6.618164e-82
80,19,5.375250e-82
80,20,3.485226e-82
80,21,2.010688e-82
80,22,1.204702e-82
80,23,4.800955e-83
80,24,1.031135e-80
80,25,9.068344e-81
80,26,8.672432e-81
80,27,6.679986e-81
80,28,3.525080e-81
80,29,2.386043e-81
80,30,1.440116e-81
80,31,1.248120e-81
80,32,6.837940e-82
80,33,4.497105e-82
80,34,2.316468e-82
80,35,9.824449e-83
80,36,1.662745e-80
80,37,1.528422e-80
80,38,1.330070e-80
80,39,1.126357e-80
80,40,7.012138e-81
80,41,3.709861e-81
80,42,2.534765e-81
80,43,1.610048e-81
80,44,1.196395e-81
80,45,7.762630e-82
80,46,4.003402e-82
80,47,1.545235e-82
80,48,2.350633e-80
80,49,2.068985e-80
80,50,1.937092e-80
80,51,1.300950e-80
80,52,8.310243e-81
80,53,4.717901e-81
80,54,3.520438e-81
80,55,2.310225e-81
80,56,1.424057e-81
80,57,9.624563e-82
80,58,5.682105e-82
80,59,2.173122e-82
80,60,2.707029e-80
80,61,2.502260e-80
80,62,2.072892e-80
80,63,1.555385e-80
80,64,8.961320e-81
80,65,5.373348e-81
80,66,3.611240e-81
80,67,2.902885e-81
80,68,1.878931e-81
80,69,1.229434e-81
80,70,7.078078e-82
80,71,2.889595e-82
80,72,3.069689e-80
80,73,2.784791e-80
80,74,2.266996e-80
80,75,1.717536e-80
80,76,9.742137e-81
80,77,5.953440e-81
80,78,4.248208e-81
80,79,3.132459e-81
80,80,2.558867e-81
80,81,1.330657e-81
80,82,7.649296e-82
80,83,3.202142e-82
80,84,1.818071e-80
80,85,2.886910e-80
80,86,2.248089e-80
80,87,1.556307e-80
80,88,9.595378e-81
80,89,6.274443e-81
80,90,4.780338e-81
80,91,3.475060e-81
80,92,2.386555e-81
80,93,1.414208e-81
80,94,8.212519e-82
80,95,3.416918e-82
80,96,4.688703e-82
80,97,1.658826e-80
80,98,1.718308e-80
80,99,1.178813e-80
80,100,8.023446e-81
80,101,5.711410e-81
80,102,4.366654e-81
80,103,3.641742e-81
80,104,2.293592e-81
80,105,1.496233e-81
80,106,8.417077e-82
80,107,3.730714e-82
80,108,0.000000e+00
80,109,1.045899e-81
80,110,1.079333e-80
80,111,8.984748e-81
80,112,6.741190e-81
80,113,4.986014e-81
80,114,3.840183e-81
80,115,3.441131e-81
80,116,2.185360e-81
80,117,1.506581e-81
80,118,8.006549e-82
80,119,3.739055e-82
80,120,0.000000e+00
80,121,0.000000e+00
80,122,8.150822e-82
80,123,4.185053e-81
80,124,4.182756e-81
80,125,3.590357e-81
80,126,3.329981e-81
80,127,2.735990e-81
80,128,2.042035e-81
80,129,1.354842e-81
80,130,7.955760e-82
80,131,3.380925e-82
80,132,0.000000e+00
80,133,0.000000e+00
80,134,0.000000e+00
80,135,0.000000e+00
80,136,1.203128e-81
80,137,1.939735e-81
80,138,2.046342e-81
80,139,1.901830e-81
80,140,1.295194e-81
80,141,1.098640e-81
80,142,6.461318e-82
80,143,2.789516e-82
80,144,0.000000e+00
80,145,0.000000e+00
80,146,0.000000e+00
80,147,0.000000e+00
80,148,0.000000e+00
80,149,7.224600e-83
80,150,2.674200e-82
80,151,3.473956e-82
80,152,3.923024e-82
80,153,3.791130e-82
80,154,2.672545e-82
80,155,1.574263e-82
81,0,6.830992e-82
81,1,6.121457e-82
81,2,7.478989e-82
81,3,4.721620e-82
81,4,3.767417e-82
81,5,1.135993e-82
81,6,1.060923e-82
81,7,7.464789e-83
81,8,8.606828e-83
81,9,6.365301e-83
81,10,3.986427e-83
81,11,2.411842e-83
81,12,3.006153e-81
81,13,3.035464e-81
81,14,2.766147e-81
81,15,2.078800e-81
81,16,1.238199e-81
81,17,6.096673e-82
81,18,4.562977e-82
81,19,3.867805e-82
81,20,2.264674e-82
81,21,1.560146e-82
81,22,9.245203e-83
81,23,3.581817e-83
81,24,9.224176e-81
81,25,7.021428e-81
81,26,6.596182e-81
81,27,4.528358e-81
81,28,2.204649e-81
81,29,1.448053e-81
81,30,9.417135e-82
81,31,8.254704e-82
81,32,4.872063e-82
81,33,3.529018e-82
81,34,1.706416e-82
81,35,6.783124e-83
81,36,1.429932e-80
81,37,1.247371e-80
81,38,9.859820e-81
81,39,8.081671e-81
81,40,4.104146e-81
81,41,2.249058e-81
81,42,1.513800e-81
81,43,1.029831e-81
81,44,8.506757e-82
81,45,5.029957e-82
81,46,3.177169e-82
81,47,1.096090e-82
81,48,2.135376e-80
81,49,1.566430e-80
81,50,1.481484e-80
81,51,8.551481e-81
81,52,4.941274e-81
81,53,2.686047e-81
81,54,2.244445e-81
81,55,1.691482e-81
81,56,1.067101e-81
81,57,6.631358e-82
81,58,4.381666e-82
81,59,1.480790e-82
81,60,2.184287e-80
81,61,1.897563e-80
81,62,1.519075e-80
81,63,9.814911e-81
81,64,5.231158e-81
81,65,2.849865e-81
81,66,2.180097e-81
81,67,2.056912e-81
81,68,1.150697e-81
81,69,1.075326e-81
81,70,4.996200e-82
81,71,1.906878e-82
81,72,2.618716e-80
81,73,2.110916e-80
81,74,1.548315e-80
81,75,1.049769e-80
81,76,4.904091e-81
81,77,3.675537e-81
81,78,2.833537e-81
81,79,2.170368e-81
81,80,1.330657e-81
81,81,1.251270e-81
81,82,5.362455e-82
81,83,1.894250e-82
81,84,1.311829e-80
81,85,2.016272e-80
81,86,1.467371e-80
81,87,8.903302e-81
81,88,5.248508e-81
81,89,3.483164e-81
81,90,2.948155e-81
81,91,2.331199e-81
81,92,1.486462e-81
81,93,1.023267e-81
81,94,5.945834e-82
81,95,2.033815e-82
81,96,3.065135e-82
81,97,1.030423e-80
81,98,1.064446e-80
81,99,6.171591e-81
81,100,4.612480e-81
81,101,3.370088e-81
81,102,2.587276e-81
81,103,2.426868e-81
81,104,1.521007e-81
81,105,9.281095e-82
81,106,5.773568e-82
81,107,2.149710e-82
81,108,0.000000e+00
81,109,5.503239e-82
81,110,6.163337e-81
81,111,4.882955e-81
81,112,3.764236e-81
81,113,2.774348e-81
81,114,2.430405e-81
81,115,2.200623e-81
81,116,1.365159e-81
81,117,9.162651e-82
81,118,5.410071e-82
81,119,2.101653e-82
81,120,0.000000e+00
81,121,0.000000e+00
81,122,3.900302e-82
81,123,1.944597e-81
81,124,2.245634e-81
81,125,2.152131e-81
81,126,1.996524e-81
81,127,1.688382e-81
81,128,1.225264e-81
81,129,8.276229e-82
81,130,5.356601e-82
81,131,1.813208e-82
81,132,0.000000e+00
81,133,0.000000e+00
81,134,0.000000e+00
81,135,0.000000e+00
81,136,5.192523e-82
81,137,7.482421e-82
81,138,1.211750e-81
81,139,1.080210e-81
81,140,6.745800e-82
81,141,6.105159e-82
81,142,3.929262e-82
81,143,1.388681e-82
81,144,0.000000e+00
81,145,0.000000e+00
81,146,0.000000e+00
81,147,0.000000e+00
81,148,0.000000e+00
81,149,5.405448e-83
81,150,1.328909e-82
81,151,1.134742e-82
81,152,1.779880e-82
81,153,1.817476e-82
81,154,1.367357e-82
81,155,8.101635e-83
82,0,3.771083e-82
82,1,3.417290e-82
82,2,4.220350e-82
82,3,2.631971e-82
82,4,2.127049e-82
82,5,6.353803e-83
82,6,6.365898e-83
82,7,4.399869e-83
82,8,4.845338e-83
82,9,3.702557e-83
82,10,2.144371e-83
82,11,1.318433e-83
82,12,1.636768e-81
82,13,1.692749e-81
82,14,1.527365e-81
82,15,1.163131e-81
82,16,7.318830e-82
82,17,3.487735e-82
82,18,2.543621e-82
82,19,2.142121e-82
82,20,1.317827e-82
82,21,8.418101e-83
82,22,5.097213e-83
82,23,1.945995e-83
82,24,5.007790e-81
82,25,3.920320e-81
82,26,3.682472e-81
82,27,2.564907e-81
82,28,1.246574e-81
82,29,8.275310e-82
82,30,5.348766e-82
82,31,4.622599e-82
82,32,2.697959e-82
82,33,1.910892e-82
82,34,9.402027e-83
82,35,3.864375e-83
82,36,7.817755e-81
82,37,6.841311e-81
82,38,5.478412e-81
82,39,4.531706e-81
82,40,2.386117e-81
82,41,1.315049e-81
82,42,8.782586e-82
82,43,5.841483e-82
82,44,4.848443e-82
82,45,2.860118e-82
82,46,1.648658e-82
82,47,6.280100e-83
82,48,1.166970e-80
82,49,8.706124e-81
82,50,8.167591e-81
82,51,4.871193e-81
82,52,2.838866e-81
82,53,1.552183e-81
82,54,1.250568e-81
82,55,9.678512e-82
82,56,6.217198e-82
82,57,3.822467e-82
82,58,2.367522e-82
82,59,8.005064e-83
82,60,1.207329e-80
82,61,1.061038e-80
82,62,8.583613e-81
82,63,5.612571e-81
82,64,3.000235e-81
82,65,1.694793e-81
82,66,1.213290e-81
82,67,1.162806e-81
82,68,6.534057e-82
82,69,5.288835e-82
82,70,3.130582e-82
82,71,1.033167e-82
82,72,1.438917e-80
82,73,1.176486e-80
82,74,8.726172e-81
82,75,6.030204e-81
82,76,2.890495e-81
82,77,2.109589e-81
82,78,1.627170e-81
82,79,1.231817e-81
82,80,7.649296e-82
82,81,5.362455e-82
82,82,3.620286e-82
82,83,1.054855e-82
82,84,7.260999e-81
82,85,1.134007e-80
82,86,8.324069e-81
82,87,5.112582e-81
82,88,3.047075e-81
82,89,2.013768e-81
82,90,1.684609e-81
82,91,1.310953e-81
82,92,8.715467e-82
82,93,5.205837e-82
82,94,3.469733e-82
82,95,1.159796e-82
82,96,1.619361e-82
82,97,5.836658e-81
82,98,6.060075e-81
82,99,3.629997e-81
82,100,2.631140e-81
82,101,1.952157e-81
82,102,1.497738e-81
82,103,1.361024e-81
82,104,8.578308e-82
82,105,5.698556e-82
82,106,3.190706e-82
82,107,1.214241e-82
82,108,0.000000e+00
82,109,2.980889e-82
82,110,3.562089e-81
82,111,2.827167e-81
82,112,2.174895e-81
82,113,1.582520e-81
82,114,1.379430e-81
82,115,1.254154e-81
82,116,7.701972e-82
82,117,5.333587e-82
82,118,3.022994e-82
82,119,1.203909e-82
82,120,0.000000e+00
82,121,0.000000e+00
82,122,2.246522e-82
82,123,1.154236e-81
82,124,1.296112e-81
82,125,1.226802e-81
82,126,1.126733e-81
82,127,9.614624e-82
82,128,6.977212e-82
82,129,4.645894e-82
82,130,2.993469e-82
82,131,1.063399e-82
82,132,0.000000e+00
82,133,0.000000e+00
82,134,0.000000e+00
82,135,0.000000e+00
82,136,3.153480e-82
82,137,4.579154e-82
82,138,6.808441e-82
82,139,6.145764e-82
82,140,3.895112e-82
82,141,3.491317e-82
82,142,2.237386e-82
82,143,8.130006e-83
82,144,0.000000e+00
82,145,0.000000e+00
82,146,0.000000e+00
82,147,0.000000e+00
82,148,0.000000e+00
82,149,2.947386e-83
82,150,7.816037e-83
82,151,7.144216e-83
82,152,1.060428e-82
82,153,1.066852e-82
82,154,7.943286e-83
82,155,4.652877e-83
83,0,1.167582e-82
83,1,1.101983e-82
83,2,1.204679e-82
83,3,9.232050e-83
83,4,7.901802e-83
83,5,3.223221e-83
83,6,2.765029e-83
83,7,1.540321e-83
83,8,1.050343e-83
83,9,1.451615e-83
83,10,2.727476e-84
83,11,1.929356e-84
83,12,3.888051e-82
83,13,5.159193e-82
83,14,4.900295e-82
83,15,4.000989e-82
83,16,3.492443e-82
83,17,1.878638e-82
83,18,9.765660e-83
83,19,7.444418e-83
83,20,5.801688e-83
83,21,2.789950e-83
83,22,1.479762e-83
83,23,6.592000e-84
83,24,9.645926e-82
83,25,1.118453e-81
83,26,1.106537e-81
83,27,1.001904e-81
83,28,5.865841e-82
83,29,4.037725e-82
83,30,2.236484e-82
83,31,1.837643e-82
83,32,9.514071e-83
83,33,5.920253e-83
83,34,3.203363e-83
83,35,1.362104e-83
83,36,1.705788e-81
83,37,1.789870e-81
83,38,1.804707e-81
83,39,1.573656e-81
83,40,1.201634e-81
83,41,6.130355e-82
83,42,4.073735e-82
83,43,2.557918e-82
83,44,1.674980e-82
83,45,1.081026e-82
83,46,4.658957e-83
83,47,2.123670e-83
83,48,2.154559e-81
83,49,2.736210e-81
83,50,2.577253e-81
83,51,2.028254e-81
83,52,1.438765e-81
83,53,8.429659e-82
83,54,5.851214e-82
83,55,3.352982e-82
83,56,2.132956e-82
83,57,1.272614e-82
83,58,6.481529e-83
83,59,3.451952e-83
83,60,3.148068e-81
83,61,3.174677e-81
83,62,2.831221e-81
83,63,2.546617e-81
83,64,1.583772e-81
83,65,9.895031e-82
83,66,6.504452e-82
83,67,4.301068e-82
83,68,2.766771e-82
83,69,1.729878e-82
83,70,9.393446e-83
83,71,5.783586e-83
83,72,3.232607e-81
83,73,3.585882e-81
83,74,3.403928e-81
83,75,2.833922e-81
83,76,1.866406e-81
83,77,9.611943e-82
83,78,6.700771e-82
83,79,4.767339e-82
83,80,3.202142e-82
83,81,1.894250e-82
83,82,1.054855e-82
83,83,7.215810e-83
83,84,2.465302e-81
83,85,4.146111e-81
83,86,3.531303e-81
83,87,2.731172e-81
83,88,1.742133e-81
83,89,1.145803e-81
83,90,7.781755e-82
83,91,5.498254e-82
83,92,3.686765e-82
83,93,2.199271e-82
83,94,1.102271e-82
83,95,6.700648e-83
83,96,6.749114e-83
83,97,2.682748e-81
83,98,2.779811e-81
83,99,2.231376e-81
83,100,1.404696e-81
83,101,9.683266e-82
83,102,7.454384e-82
83,103,5.367869e-82
83,104,3.779733e-82
83,105,2.395223e-82
83,106,1.209089e-82
83,107,6.417690e-83
83,108,0.000000e+00
83,109,1.978135e-82
83,110,1.883265e-81
83,111,1.636048e-81
83,112,1.208582e-81
83,113,8.943303e-82
83,114,6.071468e-82
83,115,5.473154e-82
83,116,3.476072e-82
83,117,2.477897e-82
83,118,1.202680e-82
83,119,6.749672e-83
83,120,0.000000e+00
83,121,0.000000e+00
83,122,1.588272e-82
83,123,8.345903e-82
83,124,7.603292e-82
83,125,6.039658e-82
83,126,5.457908e-82
83,127,4.385981e-82
83,128,3.411476e-82
83,129,2.217092e-82
83,130,1.199927e-82
83,131,6.493869e-83
83,132,0.000000e+00
83,133,0.000000e+00
83,134,0.000000e+00
83,135,0.000000e+00
83,136,2.433569e-82
83,137,4.186107e-82
83,138,3.418647e-82
83,139,3.322524e-82
83,140,2.425067e-82
83,141,1.956390e-82
83,142,1.076621e-82
83,143,5.622562e-83
83,144,0.000000e+00
83,145,0.000000e+00
83,146,0.000000e+00
83,147,0.000000e+00
83,148,0.000000e+00
83,149,8.910363e-84
83,150,4.996296e-83
83,151,8.108211e-83
83,152,7.788311e-83
83,153,7.338560e-83
83,154,4.947962e-83
83,155,3.009977e-83
84,0,9.587830e-81
84,1,8.673783e-81
84,2,1.028626e-80
84,3,6.536808e-81
84,4,5.185220e-81
84,5,1.460766e-81
84,6,1.438814e-81
84,7,1.010502e-81
84,8,1.234629e-81
84,9,8.514344e-82
84,10,5.701455e-82
84,11,3.399568e-82
84,12,4.238021e-80
84,13,4.207910e-80
84,14,3.842226e-80
84,15,2.864669e-80
84,16,1.735602e-80
84,17,8.124817e-81
84,18,6.023692e-81
84,19,5.215664e-81
84,20,2.902753e-81
84,21,2.033757e-81
84,22,1.269158e-81
84,23,4.935239e-82
84,24,1.307074e-79
84,25,9.859666e-80
84,26,9.202621e-80
84,27,6.247557e-80
84,28,2.974328e-80
84,29,1.938676e-80
84,30,1.236051e-80
84,31,1.117047e-80
84,32,6.489697e-81
84,33,4.696561e-81
84,34,2.272161e-81
84,35,9.162682e-82
84,36,2.015119e-79
84,37,1.738829e-79
84,38,1.365401e-79
84,39,1.115070e-79
84,40,5.639994e-80
84,41,3.001878e-80
84,42,1.973726e-80
84,43,1.354544e-80
84,44,1.167572e-80
84,45,7.189334e-81
84,46,4.321227e-81
84,47,1.457517e-81
84,48,3.028681e-79
84,49,2.163778e-79
84,50,2.038232e-79
84,51,1.166236e-79
84,52,6.642759e-80
84,53,3.575802e-80
84,54,2.884447e-80
84,55,2.309568e-80
84,56,1.476553e-80
84,57,9.632765e-81
84,58,6.088576e-81
84,59,1.944731e-81
84,60,3.078862e-79
84,61,2.675632e-79
84,62,2.103429e-79
84,63,1.331059e-79
84,64,7.042415e-80
84,65,3.713723e-80
84,66,2.733343e-80
84,67,2.768628e-80
84,68,1.513166e-80
84,69,1.270998e-80
84,70,6.945288e-81
84,71,2.512111e-81
84,72,3.517278e-79
84,73,2.952589e-79
84,74,2.124868e-79
84,75,1.439981e-79
84,76,6.635346e-80
84,77,4.927528e-80
84,78,3.690461e-80
84,79,2.883487e-80
84,80,1.818071e-80
84,81,1.311829e-80
84,82,7.260999e-81
84,83,2.465302e-81
84,84,2.206525e-79
84,85,2.750427e-79
84,86,2.012742e-79
84,87,1.205774e-79
84,88,7.162430e-80
84,89,4.546538e-80
84,90,3.847095e-80
84,91,3.081507e-80
84,92,2.015623e-80
84,93,1.276649e-80
84,94,8.056479e-81
84,95,2.637357e-81
84,96,4.664836e-81
84,97,1.388496e-79
84,98,1.476313e-79
84,99,8.379947e-80
84,100,6.345663e-80
84,101,4.471852e-80
84,102,3.354317e-80
84,103,3.276236e-80
84,104,2.006078e-80
84,105,1.305666e-80
84,106,7.968555e-81
84,107,2.839469e-81
84,108,0.000000e+00
84,109,7.411310e-81
84,110,8.467857e-80
84,111,6.715258e-80
84,112,5.087437e-80
84,113,3.676539e-80
84,114,3.268461e-80
84,115,2.919439e-80
84,116,1.828288e-80
84,117,1.209458e-80
84,118,7.329132e-81
84,119,2.784795e-81
84,120,0.000000e+00
84,121,0.000000e+00
84,122,5.317065e-81
84,123,2.625766e-80
84,124,3.077326e-80
84,125,2.809997e-80
84,126,2.677026e-80
84,127,2.256451e-80
84,128,1.627930e-80
84,129,1.117646e-80
84,130,7.230682e-81
84,131,2.367672e-81
84,132,0.000000e+00
84,133,0.000000e+00
84,134,0.000000e+00
84,135,0.000000e+00
84,136,7.029200e-81
84,137,8.605931e-81
84,138,1.569375e-80
84,139,1.414549e-80
84,140,8.779075e-81
84,141,8.077532e-81
84,142,5.212951e-81
84,143,1.791971e-81
84,144,0.000000e+00
84,145,0.000000e+00
84,146,0.000000e+00
84,147,0.000000e+00
84,148,0.000000e+00
84,149,7.203249e-82
84,150,1.633763e-81
84,151,1.268155e-81
84,152,2.247100e-81
84,153,2.321317e-81
84,154,1.758729e-81
84,155,1.043229e-81
85,0,1.444135e-80
85,1,1.314837e-80
85,2,1.571797e-80
85,3,1.018885e-80
85,4,8.110006e-81
85,5,2.495814e-81
85,6,2.408111e-81
85,7,1.591355e-81
85,8,1.751353e-81
85,9,1.366411e-81
85,10,7.700108e-82
85,11,4.633512e-82
85,12,6.205620e-80
85,13,6.403731e-80
85,14,5.836915e-80
85,15,4.454055e-80
85,16,2.888557e-80
85,17,1.376610e-80
85,18,9.576578e-81
85,19,8.022724e-81
85,20,4.914482e-81
85,21,3.144329e-81
85,22,1.892782e-81
85,23,7.329102e-82
85,24,1.862023e-79
85,25,1.480758e-79
85,26,1.395176e-79
85,27,9.894318e-80
85,28,4.962572e-80
85,29,3.239659e-80
85,30,1.995155e-80
85,31,1.760459e-80
85,32,1.010701e-80
85,33,7.135212e-81
85,34,3.507236e-81
85,35,1.433342e-81
85,36,2.922441e-79
85,37,2.580376e-79
85,38,2.102170e-79
85,39,1.739194e-79
85,40,9.425136e-80
85,41,5.022550e-80
85,42,3.293343e-80
85,43,2.211326e-80
85,44,1.801117e-80
85,45,1.118679e-80
85,46,6.392709e-81
85,47,2.287349e-81
85,48,4.307183e-79
85,49,3.317966e-79
85,50,3.104279e-79
85,51,1.892365e-79
85,52,1.135245e-79
85,53,6.078614e-80
85,54,4.731051e-80
85,55,3.588399e-80
85,56,2.319060e-80
85,57,1.459350e-80
85,58,8.970942e-81
85,59,3.092089e-81
85,60,4.549082e-79
85,61,4.007431e-79
85,62,3.252522e-79
85,63,2.193619e-79
85,64,1.198129e-79
85,65,6.647948e-80
85,66,4.625479e-80
85,67,4.300521e-80
85,68,2.469996e-80
85,69,1.943621e-80
85,70,1.060780e-80
85,71,4.055899e-81
85,72,5.299797e-79
85,73,4.385459e-79
85,74,3.385320e-79
85,75,2.376488e-79
85,76,1.189583e-79
85,77,8.055225e-80
85,78,6.003969e-80
85,79,4.571157e-80
85,80,2.886910e-80
85,81,2.016272e-80
85,82,1.134007e-80
85,83,4.146111e-81
85,84,2.750427e-79
85,85,4.714049e-79
85,86,3.198614e-79
85,87,2.051367e-79
85,88,1.234526e-79
85,89,7.884945e-80
85,90,6.371822e-80
85,91,4.953247e-80
85,92,3.268376e-80
85,93,2.012209e-80
85,94,1.247366e-80
85,95,4.481170e-81
85,96,6.206919e-81
85,97,2.254361e-79
85,98,2.358559e-79
85,99,1.470801e-79
85,100,1.066088e-79
85,101,7.465089e-80
85,102,5.663178e-80
85,103,5.104333e-80
85,104,3.239678e-80
85,105,2.109774e-80
85,106,1.242162e-80
85,107,4.780874e-81
85,108,0.000000e+00
85,109,1.236815e-80
85,110,1.423951e-79
85,111,1.144622e-79
85,112,8.706524e-80
85,113,6.195659e-80
85,114,5.196192e-80
85,115,4.728690e-80
85,116,2.922408e-80
85,117,2.003869e-80
85,118,1.142523e-80
85,119,4.695791e-81
85,120,0.000000e+00
85,121,0.000000e+00
85,122,9.475578e-81
85,123,4.840955e-80
85,124,5.244693e-80
85,125,4.644146e-80
85,126,4.264873e-80
85,127,3.620756e-80
85,128,2.663421e-80
85,129,1.781607e-80
85,130,1.122970e-80
85,131,4.111853e-81
85,132,0.000000e+00
85,133,0.000000e+00
85,134,0.000000e+00
85,135,0.000000e+00
85,136,1.311804e-80
85,137,1.839567e-80
85,138,2.569913e-80
85,139,2.359490e-80
85,140,1.508640e-80
85,141,1.352711e-80
85,142,8.501108e-81
85,143,3.213669e-81
85,144,0.000000e+00
85,145,0.000000e+00
85,146,0.000000e+00
85,147,0.000000e+00
85,148,0.000000e+00
85,149,1.071332e-81
85,150,2.951774e-81
85,151,2.975133e-81
85,152,4.173026e-81
85,153,4.173010e-81
85,154,3.081639e-81
85,155,1.807982e-81
86,0,1.034486e-80
86,1,9.317424e-81
86,2,1.083436e-80
86,3,7.401443e-81
86,4,6.219118e-81
86,5,2.147188e-81
86,6,1.871763e-81
86,7,1.163260e-81
86,8,1.078610e-81
86,9,1.047271e-81
86,10,4.041500e-82
86,11,2.465628e-82
86,12,3.919045e-80
86,13,4.432206e-80
86,14,4.132704e-80
86,15,3.225279e-80
86,16,2.390095e-80
86,17,1.227435e-80
86,18,7.268757e-81
86,19,5.818993e-81
86,20,3.996992e-81
86,21,2.232612e-81
86,22,1.241465e-81
86,23,5.323103e-82
86,24,1.110194e-79
86,25,1.002875e-79
86,26,9.621507e-80
86,27,7.592493e-80
86,28,4.096859e-80
86,29,2.738794e-80
86,30,1.579859e-80
86,31,1.339660e-80
86,32,7.374756e-81
86,33,4.943430e-81
86,34,2.531365e-81
86,35,1.063139e-81
86,36,1.793512e-79
86,37,1.689399e-79
86,38,1.495389e-79
86,39,1.261667e-79
86,40,8.098737e-80
86,41,4.235752e-80
86,42,2.708818e-80
86,43,1.766366e-80
86,44,1.302808e-80
86,45,8.272644e-81
86,46,4.275845e-81
86,47,1.708143e-81
86,48,2.522269e-79
86,49,2.327111e-79
86,50,2.169423e-79
86,51,1.491545e-79
86,52,9.721398e-80
86,53,5.391436e-80
86,54,3.886528e-80
86,55,2.596942e-80
86,56,1.681466e-80
86,57,1.043473e-80
86,58,5.948277e-81
86,59,2.367326e-81
86,60,2.980202e-79
86,61,2.763009e-79
86,62,2.339544e-79
86,63,1.803919e-79
86,64,1.053162e-79
86,65,6.104072e-80
86,66,4.057546e-80
86,67,3.229306e-80
86,68,1.955066e-80
86,69,1.388843e-80
86,70,7.569729e-81
86,71,3.231034e-81
86,72,3.331475e-79
86,73,3.046392e-79
86,74,2.540972e-79
86,75,1.955178e-79
86,76,1.149407e-79
86,77,6.626308e-80
86,78,4.744098e-80
86,79,3.531190e-80
86,80,2.248089e-80
86,81,1.467371e-80
86,82,8.324069e-81
86,83,3.531303e-81
86,84,2.012742e-79
86,85,3.198614e-79
86,86,2.768114e-79
86,87,1.767053e-79
86,88,1.115875e-79
86,89,7.176147e-80
86,90,5.189274e-80
86,91,3.898942e-80
86,92,2.594339e-80
86,93,1.572053e-80
86,94,8.952060e-81
86,95,3.794072e-81
86,96,5.088377e-81
86,97,1.889261e-79
86,98,1.923521e-79
86,99,1.376613e-79
86,100,9.263117e-80
86,101,6.379315e-80
86,102,4.836509e-80
86,103,3.911601e-80
86,104,2.612046e-80
86,105,1.676366e-80
86,106,9.217151e-81
86,107,4.173516e-81
86,108,0.000000e+00
86,109,1.248900e-80
86,110,1.244312e-79
86,111,1.041892e-79
86,112,7.812646e-80
86,113,5.556636e-80
86,114,4.159730e-80
86,115,3.777633e-80
86,116,2.381221e-80
86,117,1.651363e-80
86,118,8.757071e-81
86,119,4.175397e-81
86,120,0.000000e+00
86,121,0.000000e+00
86,122,9.435472e-81
86,123,4.911826e-80
86,124,4.806946e-80
86,125,3.952230e-80
86,126,3.581616e-80
86,127,2.952047e-80
86,128,2.233413e-80
86,129,1.468762e-80
86,130,8.576031e-81
86,131,3.768473e-81
86,132,0.000000e+00
86,133,0.000000e+00
86,134,0.000000e+00
86,135,0.000000e+00
86,136,1.373392e-80
86,137,2.149056e-80
86,138,2.182487e-80
86,139,2.068603e-80
86,140,1.441198e-80
86,141,1.208807e-80
86,142,7.045945e-81
86,143,3.094296e-81
86,144,0.000000e+00
86,145,0.000000e+00
86,146,0.000000e+00
86,147,0.000000e+00
86,148,0.000000e+00
86,149,7.385504e-82
86,150,2.891584e-81
86,151,3.945937e-81
86,152,4.313927e-81
86,153,4.169847e-81
86,154,2.936386e-81
86,155,1.736834e-81
87,0,6.174138e-81
87,1,5.530795e-81
87,2,5.769923e-81
87,3,4.527703e-81
87,4,3.985557e-81
87,5,1.604566e-81
87,6,1.351138e-81
87,7,7.198755e-82
87,8,4.671827e-82
87,9,7.056175e-82
87,10,8.582766e-83
87,11,5.443971e-83
87,12,1.835745e-80
87,13,2.488992e-80
87,14,2.371751e-80
87,15,1.962201e-80
87,16,1.799870e-80
87,17,9.710468e-81
87,18,4.785370e-81
87,19,3.503205e-81
87,20,2.844648e-81
87,21,1.296435e-81
87,22,6.494725e-82
87,23,3.094485e-82
87,24,4.230313e-80
87,25,5.339603e-80
87,26,5.320160e-80
87,27,5.020986e-80
87,28,3.019470e-80
87,29,2.058648e-80
87,30,1.088832e-80
87,31,8.920988e-81
87,32,4.599512e-81
87,33,2.730841e-81
87,34,1.529872e-81
87,35,6.625275e-82
87,36,7.590918e-80
87,37,8.290189e-80
87,38,8.766906e-80
87,39,7.717058e-80
87,40,6.231589e-80
87,41,3.130501e-80
87,42,2.021835e-80
87,43,1.254938e-80
87,44,7.917079e-81
87,45,5.207553e-81
87,46,2.218729e-81
87,47,1.060469e-81
87,48,9.019313e-80
87,49,1.319860e-79
87,50,1.229834e-79
87,51,1.027813e-79
87,52,7.467809e-80
87,53,4.306503e-80
87,54,2.851469e-80
87,55,1.588655e-80
87,56,1.008852e-80
87,57,6.095511e-81
87,58,3.053680e-81
87,59,1.600092e-81
87,60,1.474905e-79
87,61,1.524996e-79
87,62,1.378819e-79
87,63,1.293786e-79
87,64,8.270524e-80
87,65,5.098044e-80
87,66,3.196173e-80
87,67,2.033707e-80
87,68,1.346863e-80
87,69,8.063064e-81
87,70,4.449650e-81
87,71,2.252040e-81
87,72,1.444632e-79
87,73,1.709428e-79
87,74,1.673996e-79
87,75,1.433251e-79
87,76,9.853284e-80
87,77,4.869709e-80
87,78,3.244858e-80
87,79,2.319096e-80
87,80,1.556307e-80
87,81,8.903302e-81
87,82,5.112582e-81
87,83,2.731172e-81
87,84,1.205774e-79
87,85,2.051367e-79
87,86,1.767053e-79
87,87,1.536094e-79
87,88,9.009087e-80
87,89,5.830030e-80
87,90,3.814259e-80
87,91,2.684212e-80
87,92,1.805608e-80
87,93,1.062904e-80
87,94,5.340026e-81
87,95,2.888475e-81
87,96,3.558148e-81
87,97,1.377305e-79
87,98,1.415129e-79
87,99,1.169925e-79
87,100,7.232274e-80
87,101,4.831126e-80
87,102,3.701951e-80
87,103,2.597744e-80
87,104,1.861243e-80
87,105,1.171658e-80
87,106,5.788184e-81
87,107,3.259399e-81
87,108,0.000000e+00
87,109,1.068947e-80
87,110,9.831670e-80
87,111,8.598444e-80
87,112,6.327630e-80
87,113,4.527392e-80
87,114,2.955419e-80
87,115,2.683891e-80
87,116,1.718320e-80
87,117,1.223129e-80
87,118,5.766353e-81
87,119,3.321633e-81
87,120,0.000000e+00
87,121,0.000000e+00
87,122,8.555217e-81
87,123,4.491481e-80
87,124,4.006633e-80
87,125,3.030859e-80
87,126,2.697225e-80
87,127,2.162402e-80
87,128,1.690925e-80
87,129,1.084460e-80
87,130,5.700387e-81
87,131,3.108255e-81
87,132,0.000000e+00
87,133,0.000000e+00
87,134,0.000000e+00
87,135,0.000000e+00
87,136,1.302111e-80
87,137,2.211624e-80
87,138,1.708619e-80
87,139,1.669881e-80
87,140,1.239988e-80
87,141,9.836748e-81
87,142,5.276748e-81
87,143,2.722715e-81
87,144,0.000000e+00
87,145,0.000000e+00
87,146,0.000000e+00
87,147,0.000000e+00
87,148,0.000000e+00
87,149,4.154169e-82
87,150,2.579500e-81
87,151,4.346646e-81
87,152,4.077244e-81
87,153,3.809664e-81
87,154,2.559754e-81
87,155,1.508308e-81
88,0,3.552919e-81
88,1,3.222189e-81
88,2,3.286503e-81
88,3,2.672009e-81
88,4,2.431970e-81
88,5,1.045912e-81
88,6,8.385520e-82
88,7,4.436150e-82
88,8,2.226753e-82
88,9,4.295028e-82
88,10,1.699689e-83
88,11,1.337863e-83
88,12,9.486865e-81
88,13,1.421350e-80
88,14,1.373799e-80
88,15,1.156338e-80
88,16,1.154084e-80
88,17,6.222305e-81
88,18,2.825469e-81
88,19,2.083869e-81
88,20,1.789933e-81
88,21,7.285684e-82
88,22,3.531648e-82
88,23,1.752425e-82
88,24,1.933156e-80
88,25,3.005285e-80
88,26,3.025600e-80
88,27,3.064929e-80
88,28,1.905015e-80
88,29,1.303954e-80
88,30,6.696280e-81
88,31,5.441268e-81
88,32,2.683032e-81
88,33,1.541574e-81
88,34,8.962144e-82
88,35,3.968244e-82
88,36,3.734661e-80
88,37,4.463675e-80
88,38,5.140492e-80
88,39,4.561188e-80
88,40,4.009067e-80
88,41,1.984105e-80
88,42,1.272244e-80
88,43,7.845171e-81
88,44,4.674622e-81
88,45,3.130135e-81
88,46,1.219230e-81
88,47,6.416063e-82
88,48,4.038216e-80
88,49,7.640257e-80
88,50,7.023049e-80
88,51,6.405720e-80
88,52,4.786551e-80
88,53,2.775030e-80
88,54,1.785114e-80
88,55,9.486158e-81
88,56,5.936940e-81
88,57,3.571098e-81
88,58,1.663748e-81
88,59,9.736257e-82
88,60,7.975528e-80
88,61,8.716527e-80
88,62,8.197875e-80
88,63,8.104700e-80
88,64,5.298412e-80
88,65,3.358221e-80
88,66,2.055071e-80
88,67,1.220671e-80
88,68,8.312785e-81
88,69,4.711093e-81
88,70,2.598250e-81
88,71,1.405446e-81
88,72,7.346877e-80
88,73,9.845777e-80
88,74,1.028030e-79
88,75,9.057399e-80
88,76,6.528066e-80
88,77,2.984395e-80
88,78,2.023254e-80
88,79,1.421925e-80
88,80,9.595378e-81
88,81,5.248508e-81
88,82,3.047075e-81
88,83,1.742133e-81
88,84,7.162430e-80
88,85,1.234526e-79
88,86,1.115875e-79
88,87,9.009087e-80
88,88,6.656278e-80
88,89,3.771152e-80
88,90,2.350880e-80
88,91,1.673015e-80
88,92,1.124859e-80
88,93,6.564514e-81
88,94,3.126715e-81
88,95,1.843366e-81
88,96,2.142121e-81
88,97,8.668956e-80
88,98,9.011060e-80
88,99,7.760331e-80
88,100,4.702799e-80
88,101,3.084003e-80
88,102,2.332068e-80
88,103,1.594604e-80
88,104,1.170012e-80
88,105,7.341055e-81
88,106,3.497587e-81
88,107,2.097980e-81
88,108,0.000000e+00
88,109,6.977053e-81
88,110,6.350342e-80
88,111,5.664790e-80
88,112,4.151397e-80
88,113,2.931860e-80
88,114,1.842235e-80
88,115,1.685295e-80
88,116,1.083914e-80
88,117,7.819493e-81
88,118,3.560308e-81
88,119,2.173972e-81
88,120,0.000000e+00
88,121,0.000000e+00
88,122,5.688652e-81
88,123,3.016133e-80
88,124,2.635369e-80
88,125,1.955071e-80
88,126,1.738517e-80
88,127,1.375055e-80
88,128,1.081950e-80
88,129,6.933698e-81
88,130,3.526670e-81
88,131,2.046052e-81
88,132,0.000000e+00
88,133,0.000000e+00
88,134,0.000000e+00
88,135,0.000000e+00
88,136,8.847762e-81
88,137,1.510846e-80
88,138,1.089436e-80
88,139,1.081709e-80
88,140,8.269122e-81
88,141,6.431762e-81
88,142,3.371444e-81
88,143,1.809414e-81
88,144,0.000000e+00
88,145,0.000000e+00
88,146,0.000000e+00
88,147,0.000000e+00
88,148,0.000000e+00
88,149,2.408231e-82
88,150,1.723043e-81
88,151,3.030945e-81
88,152,2.749425e-81
88,153,2.562620e-81
88,154,1.698273e-81
88,155,1.005589e-81
89,0,2.252623e-81
89,1,2.003067e-81
89,2,2.087194e-81
89,3,1.715884e-81
89,4,1.545625e-81
89,5,6.682757e-82
89,6,5.389930e-82
89,7,2.805614e-82
89,8,1.443515e-82
89,9,2.811667e-82
89,10,8.288360e-84
89,11,6.603911e-84
89,12,5.998830e-81
89,13,9.025458e-81
89,14,8.738159e-81
89,15,7.390110e-81
89,16,7.233312e-81
89,17,4.079828e-81
89,18,1.907678e-81
89,19,1.352465e-81
89,20,1.179529e-81
89,21,4.996638e-82
89,22,2.289040e-82
89,23,1.173848e-82
89,24,1.204819e-80
89,25,1.894328e-80
89,26,1.917008e-80
89,27,1.952631e-80
89,28,1.216631e-80
89,29,8.481638e-81
89,30,4.440405e-81
89,31,3.548430e-81
89,32,1.779832e-81
89,33,1.034966e-81
89,34,5.893089e-82
89,35,2.578285e-82
89,36,2.370143e-80
89,37,2.840147e-80
89,38,3.273987e-80
89,39,2.915737e-80
89,40,2.544527e-80
89,41,1.288792e-80
89,42,8.311741e-81
89,43,5.096509e-81
89,44,3.068923e-81
89,45,2.034550e-81
89,46,7.985021e-82
89,47,4.212979e-82
89,48,2.497874e-80
89,49,4.876558e-80
89,50,4.510119e-80
89,51,4.091577e-80
89,52,3.078990e-80
89,53,1.819634e-80
89,54,1.183671e-80
89,55,6.214405e-81
89,56,3.974473e-81
89,57,2.350631e-81
89,58,1.089988e-81
89,59,6.454950e-82
89,60,5.112834e-80
89,61,5.518580e-80
89,62,5.230306e-80
89,63,5.234948e-80
89,64,3.359389e-80
89,65,2.142251e-80
89,66,1.359321e-80
89,67,8.186800e-81
89,68,5.502118e-81
89,69,3.116212e-81
89,70,1.705239e-81
89,71,9.315329e-82
89,72,4.645093e-80
89,73,6.248950e-80
89,74,6.658208e-80
89,75,5.822396e-80
89,76,4.127341e-80
89,77,1.981888e-80
89,78,1.289476e-80
89,79,9.481245e-81
89,80,6.274443e-81
89,81,3.483164e-81
89,82,2.013768e-81
89,83,1.145803e-81
89,84,4.546538e-80
89,85,7.884945e-80
89,86,7.176147e-80
89,87,5.830030e-80
89,88,3.771152e-80
89,89,2.908086e-80
89,90,1.588356e-80
89,91,1.090104e-80
89,92,7.462729e-81
89,93,4.325895e-81
89,94,2.086016e-81
89,95,1.223086e-81
89,96,1.422123e-81
89,97,5.579904e-80
89,98,5.743470e-80
89,99,5.047166e-80
89,100,3.007486e-80
89,101,2.039428e-80
89,102,1.556399e-80
89,103,1.038345e-80
89,104,7.797103e-81
89,105,4.845258e-81
89,106,2.330342e-81
89,107,1.393488e-81
89,108,0.000000e+00
89,109,4.605931e-81
89,110,4.111386e-80
89,111,3.631704e-80
89,112,2.684445e-80
89,113,1.959865e-80
89,114,1.220197e-80
89,115,1.123817e-80
89,116,7.194892e-81
89,117,5.172456e-81
89,118,2.359949e-81
89,119,1.437076e-81
89,120,0.000000e+00
89,121,0.000000e+00
89,122,3.675358e-81
89,123,1.946300e-80
89,124,1.700927e-80
89,125,1.307404e-80
89,126,1.159881e-80
89,127,9.198287e-81
89,128,7.204190e-81
89,129,4.585432e-81
89,130,2.339328e-81
89,131,1.357090e-81
89,132,0.000000e+00
89,133,0.000000e+00
89,134,0.000000e+00
89,135,0.000000e+00
89,136,5.799916e-81
89,137,1.009744e-80
89,138,7.352744e-81
89,139,7.254329e-81
89,140,5.487679e-81
89,141,4.281764e-81
89,142,2.253232e-81
89,143,1.201311e-81
89,144,0.000000e+00
89,145,0.000000e+00
89,146,0.000000e+00
89,147,0.000000e+00
89,148,0.000000e+00
89,149,1.695488e-82
89,150,1.162617e-81
89,151,2.024083e-81
89,152,1.839101e-81
89,153,1.707127e-81
89,154,1.133972e-81
89,155,6.667350e-82
90,0,1.898184e-81
90,1,1.741777e-81
90,2,1.979160e-81
90,3,1.428721e-81
90,4,1.182400e-81
90,5,4.464634e-82
90,6,4.093098e-82
90,7,2.344877e-82
90,8,1.930722e-82
90,9,2.150358e-82
90,10,6.248964e-83
90,11,3.720144e-83
90,12,6.919635e-81
90,13,8.269256e-81
90,14,7.703654e-81
90,15,6.203877e-81
90,16,4.956671e-81
90,17,2.611683e-81
90,18,1.505811e-81
90,19,1.148841e-81
90,20,8.445826e-82
90,21,4.419056e-82
90,22,2.384023e-82
90,23,1.008781e-82
90,24,1.853648e-80
90,25,1.836085e-80
90,26,1.784088e-80
90,27,1.487240e-80
90,28,8.366621e-81
90,29,5.760317e-81
90,30,3.294627e-81
90,31,2.766320e-81
90,32,1.488922e-81
90,33,9.640713e-82
90,34,5.008139e-82
90,35,2.114687e-82
90,36,3.124606e-80
90,37,3.034174e-80
90,38,2.838690e-80
90,39,2.437842e-80
90,40,1.679976e-80
90,41,8.857970e-81
90,42,5.849091e-81
90,43,3.686015e-81
90,44,2.605166e-81
90,45,1.671595e-81
90,46,8.063268e-82
90,47,3.427271e-82
90,48,4.215164e-80
90,49,4.368589e-80
90,50,4.097472e-80
90,51,2.996425e-80
90,52,2.036252e-80
90,53,1.180320e-80
90,54,8.459073e-81
90,55,5.290357e-81
90,56,3.389823e-81
90,57,2.055736e-81
90,58,1.122575e-81
90,59,4.978259e-82
90,60,5.410070e-80
90,61,5.145987e-80
90,62,4.452432e-80
90,63,3.679192e-80
90,64,2.195188e-80
90,65,1.312972e-80
90,66,8.835971e-81
90,67,6.603808e-81
90,68,4.118187e-81
90,69,2.735697e-81
90,70,1.495096e-81
90,71,6.883198e-82
90,72,5.841447e-80
90,73,5.785367e-80
90,74,5.129294e-80
90,75,4.055497e-80
90,76,2.442257e-80
90,77,1.374580e-80
90,78,1.026341e-80
90,79,6.990494e-81
90,80,4.780338e-81
90,81,2.948155e-81
90,82,1.684609e-81
90,83,7.781755e-82
90,84,3.847095e-80
90,85,6.371822e-80
90,86,5.189274e-80
90,87,3.814259e-80
90,88,2.350880e-80
90,89,1.588356e-80
90,90,1.431776e-80
90,91,8.194535e-81
90,92,5.507861e-81
90,93,3.281243e-81
90,94,1.810773e-81
90,95,8.418446e-82
90,96,1.034447e-81
90,97,3.890839e-80
90,98,4.026343e-80
90,99,3.046327e-80
90,100,1.986620e-80
90,101,1.364908e-80
90,102,1.085863e-80
90,103,8.010714e-81
90,104,5.593990e-81
90,105,3.603500e-81
90,106,1.912065e-81
90,107,9.306581e-82
90,108,0.000000e+00
90,109,2.729485e-81
90,110,2.688708e-80
90,111,2.260564e-80
90,112,1.686098e-80
90,113,1.275233e-80
90,114,9.070180e-81
90,115,8.120215e-81
90,116,5.144743e-81
90,117,3.662792e-81
90,118,1.832886e-81
90,119,9.442441e-82
90,120,0.000000e+00
90,121,0.000000e+00
90,122,2.113701e-81
90,123,1.117552e-80
90,124,1.060280e-80
90,125,8.909110e-81
90,126,8.026388e-81
90,127,6.561196e-81
90,128,4.979786e-81
90,129,3.231894e-81
90,130,1.822065e-81
90,131,8.733303e-82
90,132,0.000000e+00
90,133,0.000000e+00
90,134,0.000000e+00
90,135,0.000000e+00
90,136,3.270004e-81
90,137,5.517031e-81
90,138,4.976287e-81
90,139,4.768990e-81
90,140,3.355681e-81
90,141,2.775664e-81
90,142,1.574664e-81
90,143,7.376852e-82
90,144,0.000000e+00
90,145,0.000000e+00
90,146,0.000000e+00
90,147,0.000000e+00
90,148,0.000000e+00
90,149,1.559111e-82
90,150,7.092738e-82
90,151,1.047910e-81
90,152,1.071856e-81
90,153,1.013048e-81
90,154,6.973671e-82
90,155,4.068868e-82
91,0,1.527879e-81
91,1,1.388809e-81
91,2,1.642851e-81
91,3,1.120581e-81
91,4,9.263042e-82
91,5,3.211483e-82
91,6,2.907912e-82
91,7,1.805198e-82
91,8,1.709144e-82
91,9,1.608255e-82
91,10,6.446238e-83
91,11,3.878150e-83
91,12,5.998258e-81
91,13,6.712320e-81
91,14,6.242840e-81
91,15,4.882481e-81
91,16,3.544858e-81
91,17,1.852513e-81
91,18,1.146690e-81
91,19,9.016588e-82
91,20,6.157282e-82
91,21,3.552202e-82
91,22,1.954323e-82
91,23,8.282618e-83
91,24,1.720591e-80
91,25,1.526284e-80
91,26,1.462438e-80
91,27,1.138620e-80
91,28,6.093840e-81
91,29,4.143698e-81
91,30,2.471669e-81
91,31,2.097465e-81
91,32,1.155023e-81
91,33,7.834057e-82
91,34,3.955085e-82
91,35,1.645666e-82
91,36,2.804244e-80
91,37,2.598345e-80
91,38,2.277683e-80
91,39,1.918192e-80
91,40,1.200977e-80
91,41,6.466620e-81
91,42,4.235898e-81
91,43,2.742403e-81
91,44,2.038389e-81
91,45,1.298317e-81
91,46,6.732414e-82
91,47,2.651380e-82
91,48,3.952556e-80
91,49,3.548920e-80
91,50,3.301233e-80
91,51,2.247675e-80
91,52,1.452114e-80
91,53,8.253255e-81
91,54,6.120243e-81
91,55,4.149890e-81
91,56,2.682803e-81
91,57,1.656033e-81
91,58,9.402857e-82
91,59,3.708029e-82
91,60,4.638816e-80
91,61,4.228616e-80
91,62,3.566085e-80
91,63,2.694231e-80
91,64,1.566019e-80
91,65,9.184364e-81
91,66,6.022845e-81
91,67,4.904025e-81
91,68,3.082862e-81
91,69,2.185754e-81
91,70,1.188521e-81
91,71,5.037090e-82
91,72,5.191755e-80
91,73,4.717497e-80
91,74,3.930201e-80
91,75,2.943606e-80
91,76,1.694773e-80
91,77,1.004385e-80
91,78,7.360259e-81
91,79,5.596097e-81
91,80,3.475060e-81
91,81,2.331199e-81
91,82,1.310953e-81
91,83,5.498254e-82
91,84,3.081507e-80
91,85,4.953247e-80
91,86,3.898942e-80
91,87,2.684212e-80
91,88,1.673015e-80
91,89,1.090104e-80
91,90,8.194535e-81
91,91,7.302503e-81
91,92,4.052375e-81
91,93,2.488443e-81
91,94,1.433515e-81
91,95,6.007583e-82
91,96,7.960996e-82
91,97,2.875942e-80
91,98,2.968740e-80
91,99,2.100103e-80
91,100,1.406601e-80
91,101,1.011906e-80
91,102,7.623313e-81
91,103,6.187577e-81
91,104,4.123896e-81
91,105,2.661459e-81
91,106,1.489772e-81
91,107,6.636229e-82
91,108,0.000000e+00
91,109,1.908637e-81
91,110,1.913078e-80
91,111,1.585931e-80
91,112,1.188310e-80
91,113,8.913541e-81
91,114,6.769586e-81
91,115,6.078004e-81
91,116,3.767632e-81
91,117,2.657146e-81
91,118,1.406779e-81
91,119,6.662148e-82
91,120,0.000000e+00
91,121,0.000000e+00
91,122,1.428416e-81
91,123,7.462284e-81
91,124,7.435986e-81
91,125,6.463952e-81
91,126,5.858842e-81
91,127,4.838705e-81
91,128,3.629147e-81
91,129,2.387497e-81
91,130,1.394278e-81
91,131,6.045210e-82
91,132,0.000000e+00
91,133,0.000000e+00
91,134,0.000000e+00
91,135,0.000000e+00
91,136,2.186316e-81
91,137,3.490660e-81
91,138,3.598506e-81
91,139,3.389704e-81
91,140,2.333609e-81
91,141,1.965306e-81
91,142,1.151970e-81
91,143,4.973313e-82
91,144,0.000000e+00
91,145,0.000000e+00
91,146,0.000000e+00
91,147,0.000000e+00
91,148,0.000000e+00
91,149,1.298634e-82
91,150,4.862720e-82
91,151,6.470750e-82
91,152,7.097526e-82
91,153,6.813370e-82
91,154,4.794542e-82
91,155,2.795166e-82
92,0,1.009845e-81
92,1,9.207031e-82
92,2,1.079388e-81
92,3,7.394144e-82
92,4,6.096751e-82
92,5,2.159231e-82
92,6,1.981277e-82
92,7,1.211164e-82
92,8,1.107496e-82
92,9,1.075214e-82
92,10,4.089516e-83
92,11,2.478828e-83
92,12,3.893421e-81
92,13,4.410072e-81
92,14,4.101993e-81
92,15,3.224249e-81
92,16,2.407787e-81
92,17,1.237090e-81
92,18,7.516790e-82
92,19,5.960736e-82
92,20,4.135946e-82
92,21,2.273348e-82
92,22,1.271529e-82
92,23,5.357425e-83
92,24,1.102327e-80
92,25,1.000419e-80
92,26,9.593641e-81
92,27,7.570277e-81
92,28,4.070255e-81
92,29,2.780084e-81
92,30,1.637345e-81
92,31,1.389282e-81
92,32,7.581317e-82
92,33,5.088080e-82
92,34,2.598935e-82
92,35,1.092653e-82
92,36,1.800594e-80
92,37,1.684657e-80
92,38,1.499324e-80
92,39,1.263467e-80
92,40,8.090710e-81
92,41,4.332609e-81
92,42,2.842803e-81
92,43,1.838010e-81
92,44,1.356317e-81
92,45,8.601001e-82
92,46,4.382525e-82
92,47,1.769972e-82
92,48,2.531547e-80
92,49,2.327317e-80
92,50,2.164069e-80
92,51,1.501425e-80
92,52,9.730205e-81
92,53,5.539156e-81
92,54,4.062843e-81
92,55,2.722448e-81
92,56,1.759483e-81
92,57,1.094511e-81
92,58,6.120208e-82
92,59,2.451623e-82
92,60,2.998281e-80
92,61,2.770133e-80
92,62,2.352069e-80
92,63,1.804710e-80
92,64,1.058289e-80
92,65,6.322268e-81
92,66,4.200142e-81
92,67,3.269192e-81
92,68,1.955063e-81
92,69,1.436215e-81
92,70,7.866186e-82
92,71,3.374985e-82
92,72,3.354841e-80
92,73,3.091536e-80
92,74,2.594818e-80
92,75,1.974091e-80
92,76,1.151160e-80
92,77,6.845318e-81
92,78,4.939189e-81
92,79,3.633210e-81
92,80,2.386555e-81
92,81,1.486462e-81
92,82,8.715467e-82
92,83,3.686765e-82
92,84,2.015623e-80
92,85,3.268376e-80
92,86,2.594339e-80
92,87,1.805608e-80
92,88,1.124859e-80
92,89,7.462729e-81
92,90,5.507861e-81
92,91,4.052375e-81
92,92,3.074493e-81
92,93,1.610860e-81
92,94,9.385296e-82
92,95,4.018111e-82
92,96,5.163500e-82
92,97,1.910885e-80
92,98,1.974197e-80
92,99,1.413711e-80
92,100,9.401384e-81
92,101,6.696379e-81
92,102,5.204410e-81
92,103,4.080006e-81
92,104,2.739647e-81
92,105,1.754114e-81
92,106,9.717597e-82
92,107,4.421331e-82
92,108,0.000000e+00
92,109,1.252050e-81
92,110,1.272924e-80
92,111,1.063666e-80
92,112,7.980452e-81
92,113,5.910157e-81
92,114,4.444494e-81
92,115,4.058127e-81
92,116,2.472489e-81
92,117,1.735184e-81
92,118,9.223320e-82
92,119,4.448163e-82
92,120,0.000000e+00
92,121,0.000000e+00
92,122,9.586588e-82
92,123,5.044567e-81
92,124,4.952267e-81
92,125,4.269360e-81
92,126,3.858976e-81
92,127,3.172975e-81
92,128,2.394390e-81
92,129,1.570223e-81
92,130,9.131247e-82
92,131,4.045453e-82
92,132,0.000000e+00
92,133,0.000000e+00
92,134,0.000000e+00
92,135,0.000000e+00
92,136,1.460170e-81
92,137,2.378331e-81
92,138,2.375295e-81
92,139,2.240563e-81
92,140,1.549244e-81
92,141,1.304012e-81
92,142,7.586561e-82
92,143,3.340191e-82
92,144,0.000000e+00
92,145,0.000000e+00
92,146,0.000000e+00
92,147,0.000000e+00
92,148,0.000000e+00
92,149,8.233821e-83
92,150,3.239312e-82
92,151,4.392952e-82
92,152,4.754497e-82
92,153,4.558475e-82
92,154,3.198847e-82
92,155,1.873957e-82
93,0,6.387924e-82
93,1,5.805794e-82
93,2,6.832294e-82
93,3,4.612261e-82
93,4,3.747338e-82
93,5,1.338611e-82
93,6,1.185792e-82
93,7,7.365044e-83
93,8,7.158912e-83
93,9,6.672564e-83
93,10,2.956271e-83
93,11,1.786959e-83
93,12,2.557078e-81
93,13,2.803401e-81
93,14,2.613709e-81
93,15,2.016310e-81
93,16,1.418864e-81
93,17,7.362144e-82
93,18,4.539351e-82
93,19,3.743493e-82
93,20,2.460798e-82
93,21,1.440178e-82
93,22,8.365213e-83
93,23,3.482099e-83
93,24,7.450420e-81
93,25,6.390592e-81
93,26,6.083814e-81
93,27,4.654925e-81
93,28,2.450728e-81
93,29,1.660170e-81
93,30,9.994703e-82
93,31,8.653332e-82
93,32,4.717996e-82
93,33,3.259464e-82
93,34,1.647560e-82
93,35,6.819021e-83
93,36,1.189699e-80
93,37,1.092563e-80
93,38,9.512760e-81
93,39,7.885346e-81
93,40,4.796726e-81
93,41,2.537307e-81
93,42,1.685614e-81
93,43,1.133994e-81
93,44,8.529252e-82
93,45,5.365226e-82
93,46,2.853860e-82
93,47,1.097255e-82
93,48,1.711071e-80
93,49,1.477320e-80
93,50,1.364344e-80
93,51,9.047821e-81
93,52,5.729810e-81
93,53,3.247249e-81
93,54,2.438012e-81
93,55,1.695743e-81
93,56,1.077719e-81
93,57,6.702072e-82
93,58,3.964226e-82
93,59,1.520271e-82
93,60,1.929528e-80
93,61,1.761082e-80
93,62,1.462838e-80
93,63,1.082619e-80
93,64,6.200132e-81
93,65,3.650078e-81
93,66,2.515862e-81
93,67,2.052826e-81
93,68,1.196862e-81
93,69,8.543978e-82
93,70,4.920257e-82
93,71,2.056884e-82
93,72,2.204698e-80
93,73,1.963354e-80
93,74,1.585968e-80
93,75,1.189095e-80
93,76,6.643884e-81
93,77,4.082991e-81
93,78,3.021542e-81
93,79,2.231967e-81
93,80,1.414208e-81
93,81,1.023267e-81
93,82,5.205837e-82
93,83,2.199271e-82
93,84,1.276649e-80
93,85,2.012209e-80
93,86,1.572053e-80
93,87,1.062904e-80
93,88,6.564514e-81
93,89,4.325895e-81
93,90,3.281243e-81
93,91,2.488443e-81
93,92,1.610860e-81
93,93,1.235474e-81
93,94,5.734808e-82
93,95,2.368743e-82
93,96,3.216863e-82
93,97,1.154184e-80
93,98,1.189089e-80
93,99,8.135214e-81
93,100,5.563164e-81
93,101,3.952489e-81
93,102,3.041107e-81
93,103,2.548860e-81
93,104,1.645245e-81
93,105,1.087564e-81
93,106,5.919267e-82
93,107,2.601534e-82
93,108,0.000000e+00
93,109,7.384095e-82
93,110,7.473069e-81
93,111,6.218114e-81
93,112,4.636543e-81
93,113,3.458714e-81
93,114,2.687305e-81
93,115,2.410575e-81
93,116,1.528103e-81
93,117,1.010129e-81
93,118,5.593193e-82
93,119,2.609518e-82
93,120,0.000000e+00
93,121,0.000000e+00
93,122,5.465158e-82
93,123,2.869771e-81
93,124,2.903777e-81
93,125,2.531931e-81
93,126,2.319470e-81
93,127,1.909748e-81
93,128,1.424734e-81
93,129,9.458064e-82
93,130,5.589131e-82
93,131,2.346807e-82
93,132,0.000000e+00
93,133,0.000000e+00
93,134,0.000000e+00
93,135,0.000000e+00
93,136,8.168135e-82
93,137,1.274587e-81
93,138,1.409050e-81
93,139,1.318183e-81
93,140,9.014525e-82
93,141,7.637593e-82
93,142,4.533589e-82
93,143,1.911534e-82
93,144,0.000000e+00
93,145,0.000000e+00
93,146,0.000000e+00
93,147,0.000000e+00
93,148,0.000000e+00
93,149,5.205292e-83
93,150,1.822677e-82
93,151,2.328498e-82
93,152,2.655537e-82
93,153,2.584820e-82
93,154,1.835988e-82
93,155,1.088782e-82
94,0,4.096604e-82
94,1,3.764322e-82
94,2,4.642019e-82
94,3,2.920549e-82
94,4,2.287331e-82
94,5,6.637208e-83
94,6,6.741375e-83
94,7,4.580065e-83
94,8,5.510361e-83
94,9,3.825892e-83
94,10,2.494452e-83
94,11,1.466819e-83
94,12,1.859679e-81
94,13,1.861375e-81
94,14,1.698199e-81
94,15,1.278113e-81
94,16,7.587344e-82
94,17,3.648016e-82
94,18,2.827069e-82
94,19,2.353247e-82
94,20,1.358450e-82
94,21,9.557686e-83
94,22,5.707143e-83
94,23,2.215504e-83
94,24,5.762135e-81
94,25,4.361285e-81
94,26,4.085940e-81
94,27,2.762073e-81
94,28,1.326972e-81
94,29,8.783049e-82
94,30,5.719944e-82
94,31,5.054876e-82
94,32,2.977801e-82
94,33,2.173191e-82
94,34,1.033359e-82
94,35,4.177595e-83
94,36,8.981880e-81
94,37,7.755408e-81
94,38,6.093235e-81
94,39,4.987774e-81
94,40,2.456296e-81
94,41,1.380945e-81
94,42,9.103071e-82
94,43,6.162027e-82
94,44,5.300635e-82
94,45,3.288709e-82
94,46,1.942777e-82
94,47,6.696589e-83
94,48,1.339280e-80
94,49,9.658093e-81
94,50,9.080745e-81
94,51,5.227592e-81
94,52,2.980017e-81
94,53,1.608747e-81
94,54,1.327581e-81
94,55,1.057329e-81
94,56,6.928594e-82
94,57,4.293821e-82
94,58,2.663573e-82
94,59,8.868945e-83
94,60,1.372413e-80
94,61,1.179749e-80
94,62,9.411832e-81
94,63,5.966161e-81
94,64,3.124907e-81
94,65,1.706312e-81
94,66,1.254426e-81
94,67,1.265075e-81
94,68,7.054189e-82
94,69,5.657489e-82
94,70,3.052759e-82
94,71,1.140255e-82
94,72,1.635204e-80
94,73,1.306681e-80
94,74,9.563820e-81
94,75,6.368009e-81
94,76,2.898717e-81
94,77,2.242270e-81
94,78,1.732645e-81
94,79,1.331196e-81
94,80,8.212519e-82
94,81,5.945834e-82
94,82,3.469733e-82
94,83,1.102271e-82
94,84,8.056479e-81
94,85,1.247366e-80
94,86,8.952060e-81
94,87,5.340026e-81
94,88,3.126715e-81
94,89,2.086016e-81
94,90,1.810773e-81
94,91,1.433515e-81
94,92,9.385296e-82
94,93,5.734808e-82
94,94,4.135900e-82
94,95,1.231427e-82
94,96,1.850966e-82
94,97,6.314509e-81
94,98,6.485419e-81
94,99,3.713631e-81
94,100,2.785111e-81
94,101,2.053419e-81
94,102,1.599259e-81
94,103,1.484775e-81
94,104,9.273936e-82
94,105,5.956859e-82
94,106,3.728447e-82
94,107,1.310080e-82
94,108,0.000000e+00
94,109,3.317139e-82
94,110,3.781020e-81
94,111,2.932839e-81
94,112,2.238551e-81
94,113,1.680072e-81
94,114,1.499989e-81
94,115,1.359186e-81
94,116,8.332908e-82
94,117,5.654378e-82
94,118,3.234227e-82
94,119,1.254480e-82
94,120,0.000000e+00
94,121,0.000000e+00
94,122,2.216928e-82
94,123,1.144626e-81
94,124,1.347375e-81
94,125,1.311516e-81
94,126,1.209683e-81
94,127,1.033687e-81
94,128,7.446753e-82
94,129,5.059860e-82
94,130,3.275143e-82
94,131,1.101948e-82
94,132,0.000000e+00
94,133,0.000000e+00
94,134,0.000000e+00
94,135,0.000000e+00
94,136,3.140588e-82
94,137,4.222987e-82
94,138,7.201812e-82
94,139,6.515372e-82
94,140,3.961515e-82
94,141,3.686548e-82
94,142,2.412328e-82
94,143,8.379134e-83
94,144,0.000000e+00
94,145,0.000000e+00
94,146,0.000000e+00
94,147,0.000000e+00
94,148,0.000000e+00
94,149,3.374073e-83
94,150,7.896332e-83
94,151,6.138083e-83
94,152,1.053074e-82
94,153,1.060491e-82
94,154,8.123211e-83
94,155,4.712218e-83
95,0,1.188792e-82
95,1,1.136359e-82
95,2,1.324596e-82
95,3,9.810843e-83
95,4,8.357642e-83
95,5,3.424241e-83
95,6,2.871411e-83
95,7,1.628295e-83
95,8,1.123169e-83
95,9,1.529041e-83
95,10,2.945052e-84
95,11,2.036203e-84
95,12,4.109522e-82
95,13,5.500896e-82
95,14,5.213581e-82
95,15,4.275348e-82
95,16,3.654463e-82
95,17,1.962678e-82
95,18,1.034742e-82
95,19,7.866540e-83
95,20,6.241233e-83
95,21,2.947921e-83
95,22,1.532437e-83
95,23,7.096441e-84
95,24,1.063378e-81
95,25,1.206949e-81
95,26,1.191331e-81
95,27,1.064980e-81
95,28,6.209256e-82
95,29,4.273603e-82
95,30,2.399468e-82
95,31,1.950716e-82
95,32,1.006634e-82
95,33,6.383961e-83
95,34,3.485299e-83
95,35,1.558528e-83
95,36,1.904477e-81
95,37,1.958147e-81
95,38,1.943684e-81
95,39,1.699296e-81
95,40,1.265457e-81
95,41,6.576591e-82
95,42,4.348601e-82
95,43,2.719417e-82
95,44,1.792234e-82
95,45,1.161645e-82
95,46,5.146753e-83
95,47,2.428397e-83
95,48,2.435819e-81
95,49,2.979779e-81
95,50,2.781177e-81
95,51,2.176032e-81
95,52,1.539985e-81
95,53,8.844343e-82
95,54,6.184365e-82
95,55,3.624615e-82
95,56,2.357177e-82
95,57,1.405906e-82
95,58,6.941772e-83
95,59,3.467628e-83
95,60,3.481095e-81
95,61,3.433696e-81
95,62,3.067305e-81
95,63,2.719699e-81
95,64,1.677579e-81
95,65,1.048063e-81
95,66,6.835722e-82
95,67,4.615692e-82
95,68,3.004294e-82
95,69,1.871283e-82
95,70,9.893789e-83
95,71,5.118715e-83
95,72,3.617230e-81
95,73,3.888546e-81
95,74,3.688241e-81
95,75,3.003110e-81
95,76,1.969183e-81
95,77,1.027582e-81
95,78,7.309127e-82
95,79,5.166291e-82
95,80,3.416918e-82
95,81,2.033815e-82
95,82,1.159796e-82
95,83,6.700648e-83
95,84,2.637357e-81
95,85,4.481170e-81
95,86,3.794072e-81
95,87,2.888475e-81
95,88,1.843366e-81
95,89,1.223086e-81
95,90,8.418446e-82
95,91,6.007583e-82
95,92,4.018111e-82
95,93,2.368743e-82
95,94,1.231427e-82
95,95,7.923652e-83
95,96,7.134906e-83
95,97,2.871062e-81
95,98,2.975237e-81
95,99,2.385816e-81
95,100,1.499233e-81
95,101,1.051193e-81
95,102,8.151174e-82
95,103,5.844134e-82
95,104,4.129008e-82
95,105,2.648889e-82
95,106,1.317598e-82
95,107,7.734857e-83
95,108,0.000000e+00
95,109,2.079313e-82
95,110,2.030711e-81
95,111,1.754461e-81
95,112,1.299981e-81
95,113,9.630915e-82
95,114,6.603488e-82
95,115,6.022271e-82
95,116,3.777264e-82
95,117,2.730511e-82
95,118,1.311807e-82
95,119,7.376547e-83
95,120,0.000000e+00
95,121,0.000000e+00
95,122,1.648136e-82
95,123,8.942714e-82
95,124,8.239299e-82
95,125,6.679867e-82
95,126,5.939656e-82
95,127,4.825538e-82
95,128,3.722897e-82
95,129,2.408228e-82
95,130,1.321050e-82
95,131,7.021116e-83
95,132,0.000000e+00
95,133,0.000000e+00
95,134,0.000000e+00
95,135,0.000000e+00
95,136,2.646510e-82
95,137,4.469554e-82
95,138,3.685000e-82
95,139,3.608813e-82
95,140,2.635976e-82
95,141,2.128922e-82
95,142,1.189287e-82
95,143,6.119099e-83
95,144,0.000000e+00
95,145,0.000000e+00
95,146,0.000000e+00
95,147,0.000000e+00
95,148,0.000000e+00
95,149,1.052965e-83
95,150,5.474500e-83
95,151,8.701168e-83
95,152,8.447751e-83
95,153,7.969091e-83
95,154,5.404607e-83
95,155,3.274706e-83
96,0,2.290712e-82
96,1,1.892576e-82
96,2,1.898052e-82
96,3,1.312240e-82
96,4,1.105692e-82
96,5,2.986496e-83
96,6,3.421134e-83
96,7,1.690308e-83
96,8,2.771649e-83
96,9,1.622949e-83
96,10,8.300273e-84
96,11,3.534750e-84
96,12,8.207701e-82
96,13,8.210365e-82
96,14,7.870037e-82
96,15,6.009925e-82
96,16,4.185431e-82
96,17,2.218740e-82
96,18,1.612122e-82
96,19,1.101003e-82
96,20,5.563726e-83
96,21,4.971320e-83
96,22,2.489084e-83
96,23,1.242597e-83
96,24,2.370319e-81
96,25,1.934489e-81
96,26,1.856520e-81
96,27,1.424799e-81
96,28,7.563272e-82
96,29,5.217838e-82
96,30,2.962331e-82
96,31,2.591784e-82
96,32,1.568983e-82
96,33,1.039616e-82
96,34,4.786078e-83
96,35,2.041662e-83
96,36,3.782036e-81
96,37,3.333844e-81
96,38,2.845881e-81
96,39,2.389209e-81
96,40,1.479847e-81
96,41,7.985077e-82
96,42,4.893382e-82
96,43,2.904263e-82
96,44,2.495025e-82
96,45,1.624654e-82
96,46,8.859318e-83
96,47,3.118337e-83
96,48,5.085206e-81
96,49,4.459038e-81
96,50,4.281268e-81
96,51,2.788627e-81
96,52,1.780006e-81
96,53,1.055567e-81
96,54,7.736974e-82
96,55,5.071520e-82
96,56,3.366713e-82
96,57,2.206292e-82
96,58,1.288427e-82
96,59,4.763603e-83
96,60,6.522743e-81
96,61,5.630532e-81
96,62,4.560483e-81
96,63,3.416138e-81
96,64,2.033663e-81
96,65,1.069916e-81
96,66,7.949281e-82
96,67,6.544672e-82
96,68,3.704362e-82
96,69,2.713871e-82
96,70,1.532180e-82
96,71,6.306173e-83
96,72,6.427439e-81
96,73,6.221162e-81
96,74,4.917002e-81
96,75,3.724592e-81
96,76,2.149019e-81
96,77,1.374597e-81
96,78,8.719017e-82
96,79,6.962037e-82
96,80,4.688703e-82
96,81,3.065135e-82
96,82,1.619361e-82
96,83,6.749114e-83
96,84,4.664836e-81
96,85,6.206919e-81
96,86,5.088377e-81
96,87,3.558148e-81
96,88,2.142121e-81
96,89,1.422123e-81
96,90,1.034447e-81
96,91,7.960996e-82
96,92,5.163500e-82
96,93,3.216863e-82
96,94,1.850966e-82
96,95,7.134906e-83
96,96,4.915139e-82
96,97,4.360243e-81
96,98,3.874745e-81
96,99,2.786553e-81
96,100,1.941854e-81
96,101,1.299921e-81
96,102,1.007978e-81
96,103,8.457937e-82
96,104,5.446170e-82
96,105,3.327788e-82
96,106,1.889997e-82
96,107,8.538471e-83
96,108,0.000000e+00
96,109,3.683926e-82
96,110,2.590490e-81
96,111,2.270167e-81
96,112,1.689833e-81
96,113,1.271097e-81
96,114,9.280042e-82
96,115,8.261760e-82
96,116,5.352913e-82
96,117,3.278849e-82
96,118,1.845500e-82
96,119,8.357951e-83
96,120,0.000000e+00
96,121,0.000000e+00
96,122,2.330681e-82
96,123,1.115136e-81
96,124,1.093471e-81
96,125,9.273172e-82
96,126,8.672959e-82
96,127,7.046192e-82
96,128,5.091711e-82
96,129,3.310754e-82
96,130,1.906263e-82
96,131,7.863369e-83
96,132,0.000000e+00
96,133,0.000000e+00
96,134,0.000000e+00
96,135,0.000000e+00
96,136,3.514486e-82
96,137,5.396355e-82
96,138,5.774930e-82
96,139,5.201503e-82
96,140,3.423858e-82
96,141,2.956706e-82
96,142,1.653064e-82
96,143,6.987188e-83
96,144,0.000000e+00
96,145,0.000000e+00
96,146,0.000000e+00
96,147,0.000000e+00
96,148,0.000000e+00
96,149,2.528140e-83
96,150,7.183329e-83
96,151,9.585675e-83
96,152,1.113953e-82
96,153,1.061342e-82
96,154,7.503976e-83
96,155,4.233693e-83
97,0,7.024165e-81
97,1,6.381681e-81
97,2,6.990839e-81
97,3,4.968062e-81
97,4,4.180624e-81
97,5,1.551282e-81
97,6,1.379689e-81
97,7,7.659019e-82
97,8,6.970123e-82
97,9,7.211732e-82
97,10,2.208273e-82
97,11,1.253366e-82
97,12,2.500659e-80
97,13,2.900155e-80
97,14,2.756913e-80
97,15,2.178248e-80
97,16,1.739901e-80
97,17,8.970850e-81
97,18,5.048603e-81
97,19,3.934179e-81
97,20,2.727849e-81
97,21,1.486427e-81
97,22,8.195637e-82
97,23,3.707975e-82
97,24,6.905305e-80
97,25,6.708463e-80
97,26,6.483226e-80
97,27,5.415331e-80
97,28,3.016485e-80
97,29,2.055674e-80
97,30,1.137431e-80
97,31,9.659895e-81
97,32,5.180666e-81
97,33,3.379866e-81
97,34,1.731066e-81
97,35,7.438627e-82
97,36,1.142203e-79
97,37,1.106849e-79
97,38,1.033801e-79
97,39,8.757901e-80
97,40,6.069368e-80
97,41,3.123601e-80
97,42,1.987348e-80
97,43,1.272719e-80
97,44,9.034520e-81
97,45,5.884360e-81
97,46,2.834852e-81
97,47,1.176453e-81
97,48,1.565814e-79
97,49,1.598273e-79
97,50,1.491919e-79
97,51,1.083780e-79
97,52,7.334554e-80
97,53,4.172850e-80
97,54,2.904078e-80
97,55,1.836281e-80
97,56,1.193760e-80
97,57,7.318134e-81
97,58,3.992563e-81
97,59,1.733430e-81
97,60,2.019065e-79
97,61,1.917494e-79
97,62,1.636885e-79
97,63,1.339876e-79
97,64,8.089693e-80
97,65,4.758788e-80
97,66,3.136735e-80
97,67,2.320498e-80
97,68,1.428321e-80
97,69,9.596677e-81
97,70,5.310538e-81
97,71,2.389523e-81
97,72,2.152356e-79
97,73,2.117048e-79
97,74,1.851831e-79
97,75,1.470273e-79
97,76,9.085028e-80
97,77,4.966876e-80
97,78,3.420180e-80
97,79,2.537136e-80
97,80,1.658826e-80
97,81,1.030423e-80
97,82,5.836658e-81
97,83,2.682748e-81
97,84,1.388496e-79
97,85,2.254361e-79
97,86,1.889261e-79
97,87,1.377305e-79
97,88,8.668956e-80
97,89,5.579904e-80
97,90,3.890839e-80
97,91,2.875942e-80
97,92,1.910885e-80
97,93,1.154184e-80
97,94,6.314509e-81
97,95,2.871062e-81
97,96,4.360243e-81
97,97,1.789591e-79
97,98,1.446688e-79
97,99,1.114251e-79
97,100,7.286530e-80
97,101,4.908685e-80
97,102,3.753507e-80
97,103,2.901657e-80
97,104,1.965998e-80
97,105,1.254169e-80
97,106,6.665515e-81
97,107,3.252883e-81
97,108,0.000000e+00
97,109,1.103260e-80
97,110,9.340923e-80
97,111,8.327331e-80
97,112,6.195205e-80
97,113,4.465546e-80
97,114,3.176549e-80
97,115,2.866022e-80
97,116,1.825721e-80
97,117,1.252857e-80
97,118,6.451492e-81
97,119,3.280339e-81
97,120,0.000000e+00
97,121,0.000000e+00
97,122,7.237784e-81
97,123,4.049128e-80
97,124,3.905029e-80
97,125,3.131215e-80
97,126,2.833669e-80
97,127,2.314134e-80
97,128,1.746915e-80
97,129,1.145359e-80
97,130,6.408720e-81
97,131,3.027621e-81
97,132,0.000000e+00
97,133,0.000000e+00
97,134,0.000000e+00
97,135,0.000000e+00
97,136,1.189638e-80
97,137,1.890961e-80
97,138,1.737581e-80
97,139,1.672284e-80
97,140,1.195573e-80
97,141,9.825365e-81
97,142,5.521188e-81
97,143,2.548583e-81
97,144,0.000000e+00
97,145,0.000000e+00
97,146,0.000000e+00
97,147,0.000000e+00
97,148,0.000000e+00
97,149,5.446256e-82
97,150,2.390536e-81
97,151,3.553904e-81
97,152,3.684696e-81
97,153,3.503961e-81
97,154,2.433499e-81
97,155,1.421133e-81
98,0,7.161521e-81
98,1,6.518500e-81
98,2,7.217512e-81
98,3,5.147244e-81
98,4,4.335759e-81
98,5,1.612548e-81
98,6,1.430238e-81
98,7,8.261574e-82
98,8,6.950122e-82
98,9,7.647929e-82
98,10,2.285960e-82
98,11,1.399886e-82
98,12,2.561815e-80
98,13,3.027533e-80
98,14,2.827754e-80
98,15,2.253361e-80
98,16,1.807874e-80
98,17,9.219821e-81
98,18,5.110139e-81
98,19,4.022499e-81
98,20,2.897208e-81
98,21,1.513355e-81
98,22,8.469637e-82
98,23,3.604767e-82
98,24,7.114725e-80
98,25,6.945411e-80
98,26,6.720588e-80
98,27,5.590623e-80
98,28,3.116868e-80
98,29,2.099483e-80
98,30,1.177054e-80
98,31,1.002914e-80
98,32,5.312807e-81
98,33,3.437078e-81
98,34,1.810596e-81
98,35,7.657651e-82
98,36,1.180345e-79
98,37,1.142587e-79
98,38,1.065254e-79
98,39,9.095612e-80
98,40,6.331153e-80
98,41,3.211999e-80
98,42,2.083580e-80
98,43,1.336720e-80
98,44,9.409329e-81
98,45,6.065555e-81
98,46,2.934664e-81
98,47,1.231736e-81
98,48,1.635380e-79
98,49,1.659896e-79
98,50,1.545828e-79
98,51,1.124655e-79
98,52,7.592367e-80
98,53,4.314459e-80
98,54,3.008725e-80
98,55,1.917030e-80
98,56,1.217955e-80
98,57,7.569504e-81
98,58,4.156306e-81
98,59,1.791275e-81
98,60,2.066947e-79
98,61,1.980367e-79
98,62,1.695110e-79
98,63,1.377081e-79
98,64,8.329875e-80
98,65,4.969950e-80
98,66,3.216888e-80
98,67,2.390731e-80
98,68,1.475818e-80
98,69,9.987540e-81
98,70,5.506669e-81
98,71,2.457159e-81
98,72,2.222575e-79
98,73,2.192669e-79
98,74,1.908499e-79
98,75,1.525964e-79
98,76,9.366924e-80
98,77,5.105015e-80
98,78,3.542063e-80
98,79,2.613808e-80
98,80,1.718308e-80
98,81,1.064446e-80
98,82,6.060075e-81
98,83,2.779811e-81
98,84,1.476313e-79
98,85,2.358559e-79
98,86,1.923521e-79
98,87,1.415129e-79
98,88,9.011060e-80
98,89,5.743470e-80
98,90,4.026343e-80
98,91,2.968740e-80
98,92,1.974197e-80
98,93,1.189089e-80
98,94,6.485419e-81
98,95,2.975237e-81
98,96,3.874745e-81
98,97,1.446688e-79
98,98,1.745474e-79
98,99,1.127363e-79
98,100,7.463383e-80
98,101,5.101424e-80
98,102,3.847951e-80
98,103,2.988417e-80
98,104,2.033391e-80
98,105,1.301384e-80
98,106,6.898433e-81
98,107,3.344143e-81
98,108,0.000000e+00
98,109,9.745534e-81
98,110,9.870504e-80
98,111,8.401507e-80
98,112,6.283816e-80
98,113,4.590873e-80
98,114,3.272116e-80
98,115,2.955571e-80
98,116,1.873832e-80
98,117,1.312217e-80
98,118,6.675638e-81
98,119,3.404061e-81
98,120,0.000000e+00
98,121,0.000000e+00
98,122,7.813711e-81
98,123,4.162625e-80
98,124,3.995807e-80
98,125,3.188934e-80
98,126,2.893597e-80
98,127,2.369587e-80
98,128,1.798776e-80
98,129,1.179221e-80
98,130,6.627163e-81
98,131,3.122751e-81
98,132,0.000000e+00
98,133,0.000000e+00
98,134,0.000000e+00
98,135,0.000000e+00
98,136,1.227542e-80
98,137,1.936881e-80
98,138,1.775179e-80
98,139,1.703894e-80
98,140,1.222132e-80
98,141,1.003165e-80
98,142,5.680027e-81
98,143,2.628146e-81
98,144,0.000000e+00
98,145,0.000000e+00
98,146,0.000000e+00
98,147,0.000000e+00
98,148,0.000000e+00
98,149,5.574277e-82
98,150,2.476398e-81
98,151,3.663633e-81
98,152,3.771453e-81
98,153,3.593114e-81
98,154,2.482459e-81
98,155,1.459109e-81
99,0,3.882981e-81
99,1,3.433738e-81
99,2,3.383683e-81
99,3,2.995036e-81
99,4,2.864932e-81
99,5,1.260353e-81
99,6,9.709739e-82
99,7,4.875370e-82
99,8,1.735318e-82
99,9,4.929403e-82
99,10,-5.254849e-83
99,11,-2.962531e-83
99,12,8.224523e-81
99,13,1.488649e-80
99,14,1.473077e-80
99,15,1.284971e-80
99,16,1.394116e-80
99,17,7.912486e-81
99,18,3.357541e-81
99,19,2.250813e-81
99,20,2.166037e-81
99,21,8.258030e-82
99,22,3.256591e-82
99,23,1.924329e-82
99,24,1.328726e-80
99,25,3.185354e-80
99,26,3.299667e-80
99,27,3.676870e-80
99,28,2.383349e-80
99,29,1.652389e-80
99,30,8.276704e-81
99,31,6.505224e-81
99,32,3.151313e-81
99,33,1.700988e-81
99,34,1.018508e-81
99,35,4.560918e-82
99,36,3.189903e-80
99,37,4.474555e-80
99,38,5.821424e-80
99,39,5.290727e-80
99,40,5.101389e-80
99,41,2.541918e-80
99,42,1.581383e-80
99,43,9.527490e-81
99,44,5.366083e-81
99,45,3.672546e-81
99,46,1.265574e-81
99,47,7.554721e-82
99,48,2.556187e-80
99,49,8.719070e-80
99,50,7.955729e-80
99,51,7.938113e-80
99,52,6.145727e-80
99,53,3.647218e-80
99,54,2.267541e-80
99,55,1.121257e-80
99,56,7.116868e-81
99,57,4.199683e-81
99,58,1.764537e-81
99,59,1.188483e-81
99,60,8.440590e-80
99,61,9.786488e-80
99,62,9.716288e-80
99,63,1.035983e-79
99,64,6.936020e-80
99,65,4.390679e-80
99,66,2.641709e-80
99,67,1.496423e-80
99,68,1.044254e-80
99,69,5.485192e-81
99,70,3.007253e-81
99,71,1.761563e-81
99,72,6.555874e-80
99,73,1.089498e-79
99,74,1.257541e-79
99,75,1.158169e-79
99,76,8.706053e-80
99,77,3.876707e-80
99,78,2.500986e-80
99,79,1.750260e-80
99,80,1.178813e-80
99,81,6.171591e-81
99,82,3.629997e-81
99,83,2.231376e-81
99,84,8.379947e-80
99,85,1.470801e-79
99,86,1.376613e-79
99,87,1.169925e-79
99,88,7.760331e-80
99,89,5.047166e-80
99,90,3.046327e-80
99,91,2.100103e-80
99,92,1.413711e-80
99,93,8.135214e-81
99,94,3.713631e-81
99,95,2.385816e-81
99,96,2.786553e-81
99,97,1.114251e-79
99,98,1.127363e-79
99,99,1.171581e-79
99,100,6.126679e-80
99,101,4.071760e-80
99,102,3.145055e-80
99,103,1.979837e-80
99,104,1.505610e-80
99,105,9.332244e-81
99,106,4.338515e-81
99,107,2.791690e-81
99,108,0.000000e+00
99,109,9.786043e-81
99,110,8.394482e-80
99,111,7.428247e-80
99,112,5.410234e-80
99,113,3.906717e-80
99,114,2.392910e-80
99,115,2.186486e-80
99,116,1.402290e-80
99,117,1.014629e-80
99,118,4.446973e-81
99,119,2.902174e-81
99,120,0.000000e+00
99,121,0.000000e+00
99,122,7.823493e-81
99,123,4.120633e-80
99,124,3.492049e-80
99,125,2.560487e-80
99,126,2.267662e-80
99,127,1.786999e-80
99,128,1.417299e-80
99,129,9.032038e-81
99,130,4.432883e-81
99,131,2.758961e-81
99,132,0.000000e+00
99,133,0.000000e+00
99,134,0.000000e+00
99,135,0.000000e+00
99,136,1.251634e-80
99,137,2.116481e-80
99,138,1.424767e-80
99,139,1.441504e-80
99,140,1.121670e-80
99,141,8.630278e-81
99,142,4.433486e-81
99,143,2.456096e-81
99,144,0.000000e+00
99,145,0.000000e+00
99,146,0.000000e+00
99,147,0.000000e+00
99,148,0.000000e+00
99,149,2.932844e-82
99,150,2.363425e-81
99,151,4.282928e-81
99,152,3.782039e-81
99,153,3.482024e-81
99,154,2.293460e-81
99,155,1.345988e-81
100,0,3.075994e-81
100,1,2.723854e-81
100,2,2.856037e-81
100,3,2.248825e-81
100,4,1.961562e-81
100,5,8.066642e-82
100,6,6.658596e-82
100,7,3.463979e-82
100,8,2.249164e-82
100,9,3.452273e-82
100,10,3.981662e-83
100,11,2.360840e-83
100,12,9.149613e-81
100,13,1.222901e-80
100,14,1.179316e-80
100,15,9.697653e-81
100,16,8.918149e-81
100,17,4.858934e-81
100,18,2.337806e-81
100,19,1.721598e-81
100,20,1.392536e-81
100,21,6.371930e-82
100,22,3.181430e-82
100,23,1.561368e-82
100,24,2.197503e-80
100,25,2.736587e-80
100,26,2.711551e-80
100,27,2.565818e-80
100,28,1.540721e-80
100,29,1.056395e-80
100,30,5.514871e-81
100,31,4.575937e-81
100,32,2.325515e-81
100,33,1.419878e-81
100,34,7.742713e-82
100,35,3.355005e-82
100,36,3.941259e-80
100,37,4.270468e-80
100,38,4.524661e-80
100,39,3.940342e-80
100,40,3.196001e-80
100,41,1.597361e-80
100,42,1.010450e-80
100,43,6.332112e-81
100,44,4.041004e-81
100,45,2.686956e-81
100,46,1.127593e-81
100,47,5.410433e-82
100,48,4.874827e-80
100,49,6.902447e-80
100,50,6.402070e-80
100,51,5.314919e-80
100,52,3.864660e-80
100,53,2.244463e-80
100,54,1.463941e-80
100,55,8.302251e-81
100,56,5.313353e-81
100,57,3.201642e-81
100,58,1.568371e-81
100,59,8.303984e-82
100,60,7.850536e-80
100,61,8.006469e-80
100,62,7.262489e-80
100,63,6.783842e-80
100,64,4.317105e-80
100,65,2.635413e-80
100,66,1.646476e-80
100,67,1.072147e-80
100,68,6.994366e-81
100,69,4.194195e-81
100,70,2.312046e-81
100,71,1.186967e-81
100,72,7.629985e-80
100,73,8.945548e-80
100,74,8.775159e-80
100,75,7.472021e-80
100,76,5.120616e-80
100,77,2.516103e-80
100,78,1.677350e-80
100,79,1.205959e-80
100,80,8.023446e-81
100,81,4.612480e-81
100,82,2.631140e-81
100,83,1.404696e-81
100,84,6.345663e-80
100,85,1.066088e-79
100,86,9.263117e-80
100,87,7.232274e-80
100,88,4.702799e-80
100,89,3.007486e-80
100,90,1.986620e-80
100,91,1.406601e-80
100,92,9.401384e-81
100,93,5.563164e-81
100,94,2.785111e-81
100,95,1.499233e-81
100,96,1.941854e-81
100,97,7.286530e-80
100,98,7.463383e-80
100,99,6.126679e-80
100,100,4.546654e-80
100,101,2.548122e-80
100,102,1.913218e-80
100,103,1.384826e-80
100,104,9.845545e-81
100,105,6.163791e-81
100,106,3.079869e-81
100,107,1.718334e-81
100,108,0.000000e+00
100,109,5.802365e-81
100,110,5.230985e-80
100,111,4.508875e-80
100,112,3.320342e-80
100,113,2.383292e-80
100,114,1.533609e-80
100,115,1.429744e-80
100,116,9.154859e-81
100,117,6.463335e-81
100,118,3.079612e-81
100,119,1.764627e-81
100,120,0.000000e+00
100,121,0.000000e+00
100,122,4.533680e-81
100,123,2.403759e-80
100,124,2.138248e-80
100,125,1.602485e-80
100,126,1.439542e-80
100,127,1.163027e-80
100,128,9.049258e-81
100,129,5.838169e-81
100,130,3.065814e-81
100,131,1.658132e-81
100,132,0.000000e+00
100,133,0.000000e+00
100,134,0.000000e+00
100,135,0.000000e+00
100,136,7.048504e-81
100,137,1.177459e-80
100,138,9.189788e-81
100,139,8.952324e-81
100,140,6.656101e-81
100,141,5.293087e-81
100,142,2.838211e-81
100,143,1.449014e-81
100,144,0.000000e+00
100,145,0.000000e+00
100,146,0.000000e+00
100,147,0.000000e+00
100,148,0.000000e+00
100,149,2.370437e-82
100,150,1.385274e-81
100,151,2.312731e-81
100,152,2.166781e-81
100,153,2.028702e-81
100,154,1.366787e-81
100,155,8.019825e-82
101,0,2.124091e-81
101,1,1.910950e-81
101,2,2.109560e-81
101,3,1.556143e-81
101,4,1.367521e-81
101,5,5.515792e-82
101,6,4.696906e-82
101,7,2.681660e-82
101,8,1.827706e-82
101,9,2.472380e-82
101,10,4.440044e-83
101,11,2.889181e-83
101,12,6.778786e-81
101,13,8.797191e-81
101,14,8.312892e-81
101,15,6.814674e-81
101,16,6.008922e-81
101,17,3.193231e-81
101,18,1.659474e-81
101,19,1.252665e-81
101,20,9.947314e-82
101,21,4.639427e-82
101,22,2.385085e-82
101,23,1.079423e-82
101,24,1.757575e-80
101,25,1.993603e-80
101,26,1.957102e-80
101,27,1.762330e-80
101,28,1.031169e-80
101,29,7.097856e-81
101,30,3.957344e-81
101,31,3.247644e-81
101,32,1.662670e-81
101,33,1.032842e-81
101,34,5.634009e-82
101,35,2.444948e-82
101,36,3.093900e-80
101,37,3.166725e-80
101,38,3.196389e-80
101,39,2.778378e-80
101,40,2.134199e-80
101,41,1.104086e-80
101,42,7.217822e-81
101,43,4.509943e-81
101,44,2.948012e-81
101,45,1.925465e-81
101,46,8.533554e-82
101,47,3.993628e-82
101,48,4.020273e-80
101,49,4.956592e-80
101,50,4.541357e-80
101,51,3.662240e-80
101,52,2.575106e-80
101,53,1.498172e-80
101,54,1.026795e-80
101,55,6.119817e-81
101,56,3.892310e-81
101,57,2.378913e-81
101,58,1.215652e-81
101,59,5.846245e-82
101,60,5.829913e-80
101,61,5.776689e-80
101,62,5.171157e-80
101,63,4.583481e-80
101,64,2.863777e-80
101,65,1.785177e-80
101,66,1.134648e-80
101,67,7.672690e-81
101,68,4.978298e-81
101,69,3.114440e-81
101,70,1.719184e-81
101,71,8.256902e-82
101,72,5.962534e-80
101,73,6.434824e-80
101,74,6.077356e-80
101,75,5.047761e-80
101,76,3.312874e-80
101,77,1.728665e-80
101,78,1.212475e-80
101,79,8.698268e-81
101,80,5.711410e-81
101,81,3.370088e-81
101,82,1.952157e-81
101,83,9.683266e-82
101,84,4.471852e-80
101,85,7.465089e-80
101,86,6.379315e-80
101,87,4.831126e-80
101,88,3.084003e-80
101,89,2.039428e-80
101,90,1.364908e-80
101,91,1.011906e-80
101,92,6.696379e-81
101,93,3.952489e-81
101,94,2.053419e-81
101,95,1.051193e-81
101,96,1.299921e-81
101,97,4.908685e-80
101,98,5.101424e-80
101,99,4.071760e-80
101,100,2.548122e-80
101,101,2.207995e-80
101,102,1.389619e-80
101,103,9.788395e-81
101,104,7.026950e-81
101,105,4.457751e-81
101,106,2.257505e-81
101,107,1.194805e-81
101,108,0.000000e+00
101,109,3.669811e-81
101,110,3.503758e-80
101,111,3.051607e-80
101,112,2.213017e-80
101,113,1.642038e-80
101,114,1.115321e-80
101,115,1.009620e-80
101,116,6.498864e-81
101,117,4.628950e-81
101,118,2.228913e-81
101,119,1.232146e-81
101,120,0.000000e+00
101,121,0.000000e+00
101,122,2.957526e-81
101,123,1.568622e-80
101,124,1.447606e-80
101,125,1.152081e-80
101,126,1.018039e-80
101,127,8.291271e-81
101,128,6.409491e-81
101,129,4.129297e-81
101,130,2.229545e-81
101,131,1.152143e-81
101,132,0.000000e+00
101,133,0.000000e+00
101,134,0.000000e+00
101,135,0.000000e+00
101,136,4.693317e-81
101,137,7.954180e-81
101,138,6.548337e-81
101,139,6.328139e-81
101,140,4.630205e-81
101,141,3.691664e-81
101,142,2.029466e-81
101,143,9.931248e-82
101,144,0.000000e+00
101,145,0.000000e+00
101,146,0.000000e+00
101,147,0.000000e+00
101,148,0.000000e+00
101,149,1.863228e-82
101,150,9.766589e-82
101,151,1.552841e-81
101,152,1.491529e-81
101,153,1.404007e-81
101,154,9.485354e-82
101,155,5.554737e-82
102,0,1.550681e-81
102,1,1.417835e-81
102,2,1.574423e-81
102,3,1.186026e-81
102,4,1.017395e-81
102,5,4.175122e-82
102,6,3.634490e-82
102,7,1.984905e-82
102,8,1.376253e-82
102,9,1.872149e-82
102,10,3.161562e-83
102,11,1.839887e-83
102,12,5.083629e-81
102,13,6.596661e-81
102,14,6.262934e-81
102,15,5.162195e-81
102,16,4.498888e-81
102,17,2.457036e-81
102,18,1.305743e-81
102,19,9.558572e-82
102,20,7.595057e-82
102,21,3.688265e-82
102,22,1.824526e-82
102,23,8.335815e-83
102,24,1.306865e-80
102,25,1.491127e-80
102,26,1.469391e-80
102,27,1.327961e-80
102,28,7.833184e-81
102,29,5.455488e-81
102,30,3.041495e-81
102,31,2.484586e-81
102,32,1.292159e-81
102,33,8.064398e-82
102,34,4.289116e-82
102,35,1.850321e-82
102,36,2.327638e-80
102,37,2.392382e-80
102,38,2.425468e-80
102,39,2.105360e-80
102,40,1.601429e-80
102,41,8.410397e-81
102,42,5.474939e-81
102,43,3.422102e-81
102,44,2.250355e-81
102,45,1.469996e-81
102,46,6.497598e-82
102,47,3.036700e-82
102,48,2.980155e-80
102,49,3.742340e-80
102,50,3.452387e-80
102,51,2.770734e-80
102,52,1.953392e-80
102,53,1.151027e-80
102,54,7.928786e-81
102,55,4.678714e-81
102,56,3.038462e-81
102,57,1.817176e-81
102,58,9.198554e-82
102,59,4.522817e-82
102,60,4.420845e-80
102,61,4.346043e-80
102,62,3.906571e-80
102,63,3.474525e-80
102,64,2.174349e-80
102,65,1.368196e-80
102,66,8.791873e-81
102,67,5.930986e-81
102,68,3.836918e-81
102,69,2.382110e-81
102,70,1.308527e-81
102,71,6.397035e-82
102,72,4.469290e-80
102,73,4.856323e-80
102,74,4.622239e-80
102,75,3.831874e-80
102,76,2.512806e-80
102,77,1.300757e-80
102,78,9.247653e-81
102,79,6.690808e-81
102,80,4.366654e-81
102,81,2.587276e-81
102,82,1.497738e-81
102,83,7.454384e-82
102,84,3.354317e-80
102,85,5.663178e-80
102,86,4.836509e-80
102,87,3.701951e-80
102,88,2.332068e-80
102,89,1.556399e-80
102,90,1.085863e-80
102,91,7.623313e-81
102,92,5.204410e-81
102,93,3.041107e-81
102,94,1.599259e-81
102,95,8.151174e-82
102,96,1.007978e-81
102,97,3.753507e-80
102,98,3.847951e-80
102,99,3.145055e-80
102,100,1.913218e-80
102,101,1.389619e-80
102,102,1.390472e-80
102,103,7.570040e-81
102,104,5.410986e-81
102,105,3.431617e-81
102,106,1.752522e-81
102,107,9.283750e-82
102,108,0.000000e+00
102,109,2.870115e-81
102,110,2.693781e-80
102,111,2.309575e-80
102,112,1.719465e-80
102,113,1.250350e-80
102,114,8.807308e-81
102,115,7.847231e-81
102,116,4.962262e-81
102,117,3.583434e-81
102,118,1.716303e-81
102,119,9.535145e-82
102,120,0.000000e+00
102,121,0.000000e+00
102,122,2.219412e-81
102,123,1.192381e-80
102,124,1.100614e-80
102,125,9.026291e-81
102,126,7.965881e-81
102,127,6.340951e-81
102,128,4.931584e-81
102,129,3.186995e-81
102,130,1.718825e-81
102,131,8.949195e-82
102,132,0.000000e+00
102,133,0.000000e+00
102,134,0.000000e+00
102,135,0.000000e+00
102,136,3.611842e-81
102,137,6.118693e-81
102,138,5.021046e-81
102,139,4.909991e-81
102,140,3.568208e-81
102,141,2.856317e-81
102,142,1.570484e-81
102,143,7.691349e-82
102,144,0.000000e+00
102,145,0.000000e+00
102,146,0.000000e+00
102,147,0.000000e+00
102,148,0.000000e+00
102,149,1.474630e-82
102,150,7.564855e-82
102,151,1.197353e-81
102,152,1.158944e-81
102,153,1.079811e-81
102,154,7.322682e-82
102,155,4.241713e-82
103,0,1.607118e-81
103,1,1.444580e-81
103,2,1.700506e-81
103,3,1.116385e-81
103,4,9.034997e-82
103,5,3.038731e-82
103,6,2.834088e-82
103,7,1.815887e-82
103,8,1.900790e-82
103,9,1.615009e-82
103,10,7.829400e-83
103,11,4.781883e-83
103,12,6.531849e-81
103,13,6.937078e-81
103,14,6.404632e-81
103,15,4.918237e-81
103,16,3.363964e-81
103,17,1.691020e-81
103,18,1.106355e-81
103,19,9.188071e-82
103,20,5.810363e-82
103,21,3.491002e-82
103,22,2.084009e-82
103,23,8.515952e-83
103,24,1.967120e-80
103,25,1.635896e-80
103,26,1.547483e-80
103,27,1.155033e-80
103,28,5.915180e-81
103,29,4.016114e-81
103,30,2.471575e-81
103,31,2.138028e-81
103,32,1.181089e-81
103,33,8.200965e-82
103,34,4.108652e-82
103,35,1.701015e-82
103,36,3.132747e-80
103,37,2.811786e-80
103,38,2.372718e-80
103,39,1.978323e-80
103,40,1.163246e-80
103,41,6.209801e-81
103,42,4.161992e-81
103,43,2.744608e-81
103,44,2.128488e-81
103,45,1.332531e-81
103,46,7.241379e-82
103,47,2.730399e-82
103,48,4.584493e-80
103,49,3.771358e-80
103,50,3.516302e-80
103,51,2.256812e-80
103,52,1.408407e-80
103,53,7.940829e-81
103,54,6.054193e-81
103,55,4.308756e-81
103,56,2.772131e-81
103,57,1.761902e-81
103,58,1.033812e-81
103,59,3.826642e-82
103,60,5.086828e-80
103,61,4.562526e-80
103,62,3.737059e-80
103,63,2.678723e-80
103,64,1.514215e-80
103,65,8.890242e-81
103,66,6.247241e-81
103,67,5.310091e-81
103,68,3.095281e-81
103,69,2.311062e-81
103,70,1.270992e-81
103,71,5.101994e-82
103,72,5.827610e-80
103,73,5.055506e-80
103,74,3.971626e-80
103,75,2.910348e-80
103,76,1.582892e-80
103,77,1.010204e-80
103,78,7.350188e-81
103,79,5.552746e-81
103,80,3.641742e-81
103,81,2.426868e-81
103,82,1.361024e-81
103,83,5.367869e-82
103,84,3.276236e-80
103,85,5.104333e-80
103,86,3.911601e-80
103,87,2.597744e-80
103,88,1.594604e-80
103,89,1.038345e-80
103,90,8.010714e-81
103,91,6.187577e-81
103,92,4.080006e-81
103,93,2.548860e-81
103,94,1.484775e-81
103,95,5.844134e-82
103,96,8.457937e-82
103,97,2.901657e-80
103,98,2.988417e-80
103,99,1.979837e-80
103,100,1.384826e-80
103,101,9.788395e-81
103,102,7.570040e-81
103,103,7.740131e-81
103,104,4.164460e-81
103,105,2.734675e-81
103,106,1.536320e-81
103,107,6.463287e-82
103,108,0.000000e+00
103,109,1.819852e-81
103,110,1.865308e-80
103,111,1.538741e-80
103,112,1.162144e-80
103,113,8.727741e-81
103,114,6.686693e-81
103,115,6.166321e-81
103,116,3.837938e-81
103,117,2.641413e-81
103,118,1.463665e-81
103,119,6.497273e-82
103,120,0.000000e+00
103,121,0.000000e+00
103,122,1.374074e-81
103,123,7.054992e-81
103,124,7.281755e-81
103,125,6.490407e-81
103,126,6.018058e-81
103,127,4.886678e-81
103,128,3.603568e-81
103,129,2.417443e-81
103,130,1.450211e-81
103,131,5.834783e-82
103,132,0.000000e+00
103,133,0.000000e+00
103,134,0.000000e+00
103,135,0.000000e+00
103,136,2.062377e-81
103,137,3.202111e-81
103,138,3.685168e-81
103,139,3.399533e-81
103,140,2.304095e-81
103,141,1.955857e-81
103,142,1.165334e-81
103,143,4.740245e-82
103,144,0.000000e+00
103,145,0.000000e+00
103,146,0.000000e+00
103,147,0.000000e+00
103,148,0.000000e+00
103,149,1.429640e-82
103,150,4.692364e-82
103,151,5.704482e-82
103,152,6.686851e-82
103,153,6.546678e-82
103,154,4.658841e-82
103,155,2.732717e-82
104,0,9.683204e-82
104,1,8.496418e-82
104,2,9.941174e-82
104,3,7.003312e-82
104,4,5.841236e-82
104,5,2.115889e-82
104,6,1.838521e-82
104,7,1.128205e-82
104,8,9.695202e-83
104,9,1.046359e-82
104,10,3.475214e-83
104,11,2.148447e-83
104,12,3.606672e-81
104,13,4.135096e-81
104,14,3.838759e-81
104,15,3.042552e-81
104,16,2.315609e-81
104,17,1.246684e-81
104,18,7.157874e-82
104,19,5.603516e-82
104,20,4.045188e-82
104,21,2.172245e-82
104,22,1.168418e-82
104,23,5.031020e-83
104,24,1.021391e-80
104,25,9.528164e-81
104,26,9.164372e-81
104,27,7.453741e-81
104,28,4.104422e-81
104,29,2.801854e-81
104,30,1.633737e-81
104,31,1.373874e-81
104,32,7.404406e-82
104,33,4.941098e-82
104,34,2.546681e-82
104,35,1.050803e-82
104,36,1.689081e-80
104,37,1.595307e-80
104,38,1.455506e-80
104,39,1.232581e-80
104,40,8.218041e-81
104,41,4.320709e-81
104,42,2.829083e-81
104,43,1.833252e-81
104,44,1.318419e-81
104,45,8.297326e-82
104,46,4.177994e-82
104,47,1.738132e-82
104,48,2.365840e-80
104,49,2.291314e-80
104,50,2.127570e-80
104,51,1.506948e-80
104,52,9.986064e-81
104,53,5.768677e-81
104,54,4.153138e-81
104,55,2.715598e-81
104,56,1.754191e-81
104,57,1.075627e-81
104,58,5.915182e-82
104,59,2.502912e-82
104,60,2.904061e-80
104,61,2.700459e-80
104,62,2.313487e-80
104,63,1.834049e-80
104,64,1.089699e-80
104,65,6.603535e-81
104,66,4.404284e-81
104,67,3.383425e-81
104,68,2.077405e-81
104,69,1.428158e-81
104,70,7.744091e-82
104,71,3.449205e-82
104,72,3.171347e-80
104,73,3.010332e-80
104,74,2.584755e-80
104,75,2.002654e-80
104,76,1.202506e-80
104,77,6.941128e-81
104,78,5.037571e-81
104,79,3.617579e-81
104,80,2.293592e-81
104,81,1.521007e-81
104,82,8.578308e-82
104,83,3.779733e-82
104,84,2.006078e-80
104,85,3.239678e-80
104,86,2.612046e-80
104,87,1.861243e-80
104,88,1.170012e-80
104,89,7.797103e-81
104,90,5.593990e-81
104,91,4.123896e-81
104,92,2.739647e-81
104,93,1.645245e-81
104,94,9.273936e-82
104,95,4.129008e-82
104,96,5.446170e-82
104,97,1.965998e-80
104,98,2.033391e-80
104,99,1.505610e-80
104,100,9.845545e-81
104,101,7.026950e-81
104,102,5.410986e-81
104,103,4.164460e-81
104,104,3.249892e-81
104,105,1.795171e-81
104,106,9.880717e-82
104,107,4.642985e-82
104,108,0.000000e+00
104,109,1.375404e-81
104,110,1.348817e-80
104,111,1.134398e-80
104,112,8.497977e-81
104,113,6.354484e-81
104,114,4.655164e-81
104,115,4.176960e-81
104,116,2.643569e-81
104,117,1.831725e-81
104,118,9.493134e-82
104,119,4.725558e-82
104,120,0.000000e+00
104,121,0.000000e+00
104,122,1.063580e-81
104,123,5.577678e-81
104,124,5.387993e-81
104,125,4.564697e-81
104,126,4.119646e-81
104,127,3.375307e-81
104,128,2.494067e-81
104,129,1.629004e-81
104,130,9.444378e-82
104,131,4.321892e-82
104,132,0.000000e+00
104,133,0.000000e+00
104,134,0.000000e+00
104,135,0.000000e+00
104,136,1.652071e-81
104,137,2.674446e-81
104,138,2.555975e-81
104,139,2.432860e-81
104,140,1.718765e-81
104,141,1.415640e-81
104,142,8.097936e-82
104,143,3.630084e-82
104,144,0.000000e+00
104,145,0.000000e+00
104,146,0.000000e+00
104,147,0.000000e+00
104,148,0.000000e+00
104,149,8.617939e-83
104,150,3.565804e-82
104,151,5.084782e-82
104,152,5.294852e-82
104,153,5.069963e-82
104,154,3.499251e-82
104,155,2.043381e-82
105,0,6.163997e-82
105,1,5.697140e-82
105,2,6.739985e-82
105,3,4.483468e-82
105,4,3.727861e-82
105,5,1.362415e-82
105,6,1.268947e-82
105,7,7.735284e-83
105,8,6.947942e-83
105,9,6.940895e-83
105,10,2.520116e-83
105,11,1.609329e-83
105,12,2.370959e-81
105,13,2.734777e-81
105,14,2.516779e-81
105,15,1.996987e-81
105,16,1.516476e-81
105,17,7.517577e-82
105,18,4.534260e-82
105,19,3.679838e-82
105,20,2.584092e-82
105,21,1.350334e-82
105,22,7.944664e-83
105,23,3.249053e-83
105,24,6.949793e-81
105,25,6.378565e-81
105,26,6.108381e-81
105,27,4.850118e-81
105,28,2.594181e-81
105,29,1.773522e-81
105,30,1.057906e-81
105,31,8.931134e-82
105,32,4.762675e-82
105,33,3.147590e-82
105,34,1.652151e-82
105,35,7.018399e-83
105,36,1.145348e-80
105,37,1.065036e-80
105,38,9.498049e-81
105,39,8.102080e-81
105,40,5.249772e-81
105,41,2.775392e-81
105,42,1.868102e-81
105,43,1.188812e-81
105,44,8.676391e-82
105,45,5.456170e-82
105,46,2.749188e-82
105,47,1.135567e-82
105,48,1.633724e-80
105,49,1.505124e-80
105,50,1.390719e-80
105,51,9.701737e-81
105,52,6.338822e-81
105,53,3.577754e-81
105,54,2.629714e-81
105,55,1.779306e-81
105,56,1.147194e-81
105,57,7.116549e-82
105,58,3.991120e-82
105,59,1.595345e-82
105,60,1.938351e-80
105,61,1.799276e-80
105,62,1.520997e-80
105,63,1.172344e-80
105,64,6.826943e-81
105,65,4.156967e-81
105,66,2.768329e-81
105,67,2.171986e-81
105,68,1.323929e-81
105,69,9.270040e-82
105,70,5.191081e-82
105,71,2.167977e-82
105,72,2.157483e-80
105,73,2.000045e-80
105,74,1.671178e-80
105,75,1.284008e-80
105,76,7.527642e-81
105,77,4.435631e-81
105,78,3.253975e-81
105,79,2.372009e-81
105,80,1.496233e-81
105,81,9.281095e-82
105,82,5.698556e-82
105,83,2.395223e-82
105,84,1.305666e-80
105,85,2.109774e-80
105,86,1.676366e-80
105,87,1.171658e-80
105,88,7.341055e-81
105,89,4.845258e-81
105,90,3.603500e-81
105,91,2.661459e-81
105,92,1.754114e-81
105,93,1.087564e-81
105,94,5.956859e-82
105,95,2.648889e-82
105,96,3.327788e-82
105,97,1.254169e-80
105,98,1.301384e-80
105,99,9.332244e-81
105,100,6.163791e-81
105,101,4.457751e-81
105,102,3.431617e-81
105,103,2.734675e-81
105,104,1.795171e-81
105,105,1.439610e-81
105,106,6.317834e-82
105,107,2.935312e-82
105,108,0.000000e+00
105,109,7.989973e-82
105,110,8.425971e-81
105,111,7.070519e-81
105,112,5.297257e-81
105,113,3.903506e-81
105,114,2.944714e-81
105,115,2.687134e-81
105,116,1.646602e-81
105,117,1.221863e-81
105,118,6.063339e-82
105,119,2.978239e-82
105,120,0.000000e+00
105,121,0.000000e+00
105,122,6.303458e-82
105,123,3.399414e-81
105,124,3.341066e-81
105,125,2.865808e-81
105,126,2.587057e-81
105,127,2.142746e-81
105,128,1.602536e-81
105,129,1.013673e-81
105,130,5.954050e-82
105,131,2.717622e-82
105,132,0.000000e+00
105,133,0.000000e+00
105,134,0.000000e+00
105,135,0.000000e+00
105,136,1.002581e-81
105,137,1.602791e-81
105,138,1.585512e-81
105,139,1.494175e-81
105,140,1.055685e-81
105,141,8.757783e-82
105,142,5.097737e-82
105,143,2.240610e-82
105,144,0.000000e+00
105,145,0.000000e+00
105,146,0.000000e+00
105,147,0.000000e+00
105,148,0.000000e+00
105,149,5.528041e-83
105,150,2.184793e-82
105,151,2.974766e-82
105,152,3.202085e-82
105,153,3.078817e-82
105,154,2.156481e-82
105,155,1.258809e-82
106,0,3.826737e-82
106,1,3.481538e-82
106,2,4.289815e-82
106,3,2.766645e-82
106,4,2.210101e-82
106,5,6.781419e-83
106,6,6.435592e-83
106,7,4.389668e-83
106,8,4.845645e-83
106,9,3.712705e-83
106,10,2.118942e-83
106,11,1.263755e-83
106,12,1.674784e-81
106,13,1.728805e-81
106,14,1.584665e-81
106,15,1.207428e-81
106,16,7.658163e-82
106,17,3.796549e-82
106,18,2.689232e-82
106,19,2.212845e-82
106,20,1.371013e-82
106,21,8.868909e-83
106,22,5.135264e-83
106,23,2.040203e-83
106,24,5.206287e-81
106,25,4.120895e-81
106,26,3.882428e-81
106,27,2.747090e-81
106,28,1.369976e-81
106,29,9.178414e-82
106,30,5.800362e-82
106,31,5.058476e-82
106,32,2.880683e-82
106,33,2.058512e-82
106,34,9.988807e-83
106,35,4.036255e-83
106,36,8.244005e-81
106,37,7.234460e-81
106,38,5.887562e-81
106,39,4.859642e-81
106,40,2.621932e-81
106,41,1.446747e-81
106,42,9.427585e-82
106,43,6.298531e-82
106,44,5.173078e-82
106,45,3.240089e-82
106,46,1.837900e-82
106,47,6.572388e-83
106,48,1.223166e-80
106,49,9.420108e-81
106,50,8.800530e-81
106,51,5.387971e-81
106,52,3.204632e-81
106,53,1.772877e-81
106,54,1.394749e-81
106,55,1.053446e-81
106,56,6.891700e-82
106,57,4.363219e-82
106,58,2.608055e-82
106,59,9.012101e-83
106,60,1.303870e-80
106,61,1.139708e-80
106,62,9.280524e-81
106,63,6.236506e-81
106,64,3.428137e-81
106,65,1.930185e-81
106,66,1.358784e-81
106,67,1.273825e-81
106,68,7.315776e-82
106,69,5.654532e-82
106,70,3.049189e-82
106,71,1.206496e-82
106,72,1.515581e-80
106,73,1.258390e-80
106,74,9.615142e-81
106,75,6.672094e-81
106,76,3.350403e-81
106,77,2.343132e-81
106,78,1.780631e-81
106,79,1.349599e-81
106,80,8.417077e-82
106,81,5.773568e-82
106,82,3.190706e-82
106,83,1.209089e-82
106,84,7.968555e-81
106,85,1.242162e-80
106,86,9.217151e-81
106,87,5.788184e-81
106,88,3.497587e-81
106,89,2.330342e-81
106,90,1.912065e-81
106,91,1.489772e-81
106,92,9.717597e-82
106,93,5.919267e-82
106,94,3.728447e-82
106,95,1.317598e-82
106,96,1.889997e-82
106,97,6.665515e-81
106,98,6.898433e-81
106,99,4.338515e-81
106,100,3.079869e-81
106,101,2.257505e-81
106,102,1.752522e-81
106,103,1.536320e-81
106,104,9.880717e-82
106,105,6.317834e-82
106,106,4.194462e-82
106,107,1.458008e-82
106,108,0.000000e+00
106,109,3.875470e-82
106,110,4.228731e-81
106,111,3.362906e-81
106,112,2.547594e-81
106,113,1.924401e-81
106,114,1.601317e-81
106,115,1.453719e-81
106,116,8.964299e-82
106,117,6.065742e-82
106,118,3.569458e-82
106,119,1.452347e-82
106,120,0.000000e+00
106,121,0.000000e+00
106,122,2.747082e-82
106,123,1.444233e-81
106,124,1.578055e-81
106,125,1.461306e-81
106,126,1.339961e-81
106,127,1.122383e-81
106,128,8.208000e-82
106,129,5.553146e-82
106,130,3.359712e-82
106,131,1.266526e-82
106,132,0.000000e+00
106,133,0.000000e+00
106,134,0.000000e+00
106,135,0.000000e+00
106,136,4.157830e-82
106,137,5.931107e-82
106,138,7.945846e-82
106,139,7.392228e-82
106,140,4.791492e-82
106,141,4.262525e-82
106,142,2.641903e-82
106,143,9.956684e-83
106,144,0.000000e+00
106,145,0.000000e+00
106,146,0.000000e+00
106,147,0.000000e+00
106,148,0.000000e+00
106,149,3.411840e-83
106,150,9.671546e-83
106,151,1.008424e-82
106,152,1.344801e-82
106,153,1.321822e-82
106,154,9.727149e-83
106,155,5.639274e-83
107,0,1.210795e-82
107,1,1.126923e-82
107,2,1.267429e-82
107,3,9.889377e-83
107,4,8.724653e-83
107,5,3.495783e-83
107,6,2.958099e-83
107,7,1.602220e-83
107,8,1.078473e-83
107,9,1.550849e-83
107,10,1.854319e-84
107,11,1.244415e-84
107,12,3.772905e-82
107,13,5.389106e-82
107,14,5.192635e-82
107,15,4.315641e-82
107,16,3.908347e-82
107,17,2.195423e-82
107,18,1.095850e-82
107,19,7.904023e-83
107,20,6.431256e-83
107,21,2.987407e-83
107,22,1.412439e-83
107,23,7.455094e-84
107,24,9.696563e-82
107,25,1.215955e-81
107,26,1.213618e-81
107,27,1.143154e-81
107,28,6.781713e-82
107,29,4.747222e-82
107,30,2.600302e-82
107,31,2.111034e-82
107,32,1.078197e-82
107,33,6.537213e-83
107,34,3.601346e-83
107,35,1.655117e-83
107,36,1.789826e-81
107,37,1.924427e-81
107,38,2.017296e-81
107,39,1.773250e-81
107,40,1.413148e-81
107,41,7.331792e-82
107,42,4.718564e-82
107,43,2.918908e-82
107,44,1.877752e-82
107,45,1.247358e-82
107,46,5.301908e-83
107,47,2.701462e-83
107,48,2.202465e-81
107,49,3.104675e-81
107,50,2.874013e-81
107,51,2.377810e-81
107,52,1.715959e-81
107,53,1.016497e-81
107,54,6.820144e-82
107,55,3.882373e-82
107,56,2.514813e-82
107,57,1.532276e-82
107,58,7.427089e-83
107,59,3.967343e-83
107,60,3.564035e-81
107,61,3.596167e-81
107,62,3.273502e-81
107,63,3.013645e-81
107,64,1.900504e-81
107,65,1.189341e-81
107,66,7.586107e-82
107,67,5.020116e-82
107,68,3.281760e-82
107,69,1.979361e-82
107,70,1.061486e-82
107,71,5.430674e-83
107,72,3.451996e-81
107,73,4.003994e-81
107,74,3.959176e-81
107,75,3.330036e-81
107,76,2.265044e-81
107,77,1.149727e-81
107,78,7.957864e-82
107,79,5.646057e-82
107,80,3.730714e-82
107,81,2.149710e-82
107,82,1.214241e-82
107,83,6.417690e-83
107,84,2.839469e-81
107,85,4.780874e-81
107,86,4.173516e-81
107,87,3.259399e-81
107,88,2.097980e-81
107,89,1.393488e-81
107,90,9.306581e-82
107,91,6.636229e-82
107,92,4.421331e-82
107,93,2.601534e-82
107,94,1.310080e-82
107,95,7.734857e-83
107,96,8.538471e-83
107,97,3.252883e-81
107,98,3.344143e-81
107,99,2.791690e-81
107,100,1.718334e-81
107,101,1.194805e-81
107,102,9.283750e-82
107,103,6.463287e-82
107,104,4.642985e-82
107,105,2.935312e-82
107,106,1.458008e-82
107,107,9.877336e-83
107,108,0.000000e+00
107,109,2.584371e-82
107,110,2.362477e-81
107,111,2.042678e-81
107,112,1.498062e-81
107,113,1.127946e-81
107,114,7.511665e-82
107,115,6.799557e-82
107,116,4.304944e-82
107,117,3.068504e-82
107,118,1.425744e-82
107,119,9.327428e-83
107,120,0.000000e+00
107,121,0.000000e+00
107,122,1.988502e-82
107,123,1.068046e-81
107,124,9.632961e-82
107,125,7.668117e-82
107,126,6.844174e-82
107,127,5.521588e-82
107,128,4.257465e-82
107,129,2.769055e-82
107,130,1.468862e-82
107,131,8.031789e-83
107,132,0.000000e+00
107,133,0.000000e+00
107,134,0.000000e+00
107,135,0.000000e+00
107,136,3.211769e-82
107,137,5.356497e-82
107,138,4.239323e-82
107,139,4.199620e-82
107,140,3.102194e-82
107,141,2.486982e-82
107,142,1.365572e-82
107,143,7.033551e-83
107,144,0.000000e+00
107,145,0.000000e+00
107,146,0.000000e+00
107,147,0.000000e+00
107,148,0.000000e+00
107,149,1.150790e-83
107,150,6.445312e-83
107,151,1.055946e-82
107,152,1.005268e-82
107,153,9.378882e-83
107,154,6.326140e-83
107,155,3.814903e-83
108,0,0.000000e+00
108,1,0.000000e+00
108,2,0.000000e+00
108,3,0.000000e+00
108,4,0.000000e+00
108,5,0.000000e+00
108,6,0.000000e+00
108,7,0.000000e+00
108,8,0.000000e+00
108,9,0.000000e+00
108,10,0.000000e+00
108,11,0.000000e+00
108,12,0.000000e+00
108,13,0.000000e+00
108,14,0.000000e+00
108,15,0.000000e+00
108,16,0.000000e+00
108,17,0.000000e+00
108,18,0.000000e+00
108,19,0.000000e+00
108,20,0.000000e+00
108,21,0.000000e+00
108,22,0.000000e+00
108,23,0.000000e+00
108,24,0.000000e+00
108,25,0.000000e+00
108,26,0.000000e+00
108,27,0.000000e+00
108,28,0.000000e+00
108,29,0.000000e+00
108,30,0.000000e+00
108,31,0.000000e+00
108,32,0.000000e+00
108,33,0.000000e+00
108,34,0.000000e+00
108,35,0.000000e+00
108,36,0.000000e+00
108,37,0.000000e+00
108,38,0.000000e+00
108,39,0.000000e+00
108,40,0.000000e+00
108,41,0.000000e+00
108,42,0.000000e+00
108,43,0.000000e+00
108,44,0.000000e+00
108,45,0.000000e+00
108,46,0.000000e+00
108,47,0.000000e+00
108,48,0.000000e+00
108,49,0.000000e+00
108,50,0.000000e+00
108,51,0.000000e+00
108,52,0.000000e+00
108,53,0.000000e+00
108,54,0.000000e+00
108,55,0.000000e+00
108,56,0.000000e+00
108,57,0.000000e+00
108,58,0.000000e+00
108,59,0.000000e+00
108,60,0.000000e+00
108,61,0.000000e+00
108,62,0.000000e+00
108,63,0.000000e+00
108,64,0.000000e+00
108,65,0.000000e+00
108,66,0.000000e+00
108,67,0.000000e+00
108,68,0.000000e+00
108,69,0.000000e+00
108,70,0.000000e+00
108,71,0.000000e+00
108,72,0.000000e+00
108,73,0.000000e+00
108,74,0.000000e+00
108,75,0.000000e+00
108,76,0.000000e+00
108,77,0.000000e+00
108,78,0.000000e+00
108,79,0.000000e+00
108,80,0.000000e+00
108,81,0.000000e+00
108,82,0.000000e+00
108,83,0.000000e+00
108,84,0.000000e+00
108,85,0.000000e+00
108,86,0.000000e+00
108,87,0.000000e+00
108,88,0.000000e+00
108,89,0.000000e+00
108,90,0.000000e+00
108,91,0.000000e+00
108,92,0.000000e+00
108,93,0.000000e+00
108,94,0.000000e+00
108,95,0.000000e+00
108,96,0.000000e+00
108,97,0.000000e+00
108,98,0.000000e+00
108,99,0.000000e+00
108,100,0.000000e+00
108,101,0.000000e+00
108,102,0.000000e+00
108,103,0.000000e+00
108,104,0.000000e+00
108,105,0.000000e+00
108,106,0.000000e+00
108,107,0.000000e+00
108,108,0.000000e+00
108,109,0.000000e+00
108,110,0.000000e+00
108,111,0.000000e+00
108,112,0.000000e+00
108,113,0.000000e+00
108,114,0.000000e+00
108,115,0.000000e+00
108,116,0.000000e+00
108,117,0.000000e+00
108,118,0.000000e+00
108,119,0.000000e+00
108,120,0.000000e+00
108,121,0.000000e+00
108,122,0.000000e+00
108,123,0.000000e+00
108,124,0.000000e+00
108,125,0.000000e+00
108,126,0.000000e+00
108,127,0.000000e+00
108,128,0.000000e+00
108,129,0.000000e+00
108,130,0.000000e+00
108,131,0.000000e+00
108,132,0.000000e+00
108,133,0.000000e+00
108,134,0.000000e+00
108,135,0.000000e+00
108,136,0.000000e+00
108,137,0.000000e+00
108,138,0.000000e+00
108,139,0.000000e+00
108,140,0.000000e+00
108,141,0.000000e+00
108,142,0.000000e+00
108,143,0.000000e+00
108,144,0.000000e+00
108,145,0.000000e+00
108,146,0.000000e+00
108,147,0.000000e+00
108,148,0.000000e+00
108,149,0.000000e+00
108,150,0.000000e+00
108,151,0.000000e+00
108,152,0.000000e+00
108,153,0.000000e+00
108,154,0.000000e+00
108,155,0.000000e+00
109,0,3.793384e-82
109,1,2.940168e-82
109,2,2.425560e-82
109,3,2.537792e-82
109,4,2.435610e-82
109,5,9.468484e-83
109,6,7.628065e-83
109,7,2.777969e-83
109,8,1.888647e-83
109,9,3.606313e-83
109,10,-6.938658e-84
109,11,-6.870923e-84
109,12,7.074701e-82
109,13,1.158600e-81
109,14,1.266043e-81
109,15,1.069412e-81
109,16,1.154166e-81
109,17,7.507574e-82
109,18,3.326915e-82
109,19,1.920161e-82
109,20,1.615074e-82
109,21,8.257767e-83
109,22,2.639235e-83
109,23,2.280662e-83
109,24,9.258645e-82
109,25,2.511636e-81
109,26,2.647596e-81
109,27,3.157356e-81
109,28,2.090164e-81
109,29,1.499794e-81
109,30,7.051143e-82
109,31,5.643148e-82
109,32,2.932282e-82
109,33,1.620338e-82
109,34,8.408031e-83
109,35,3.741496e-83
109,36,2.360519e-81
109,37,3.579268e-81
109,38,4.881490e-81
109,39,4.384560e-81
109,40,4.394808e-81
109,41,2.221456e-81
109,42,1.282032e-81
109,43,7.601543e-82
109,44,4.469906e-82
109,45,3.198811e-82
109,46,1.067872e-82
109,47,5.848037e-83
109,48,1.004772e-81
109,49,7.056711e-81
109,50,6.791220e-81
109,51,6.697737e-81
109,52,5.361669e-81
109,53,3.344407e-81
109,54,1.994392e-81
109,55,9.217583e-82
109,56,6.191373e-82
109,57,3.672171e-82
109,58,1.441160e-82
109,59,1.067364e-82
109,60,7.436490e-81
109,61,8.207707e-81
109,62,8.053965e-81
109,63,9.113178e-81
109,64,6.214475e-81
109,65,3.768137e-81
109,66,2.379167e-81
109,67,1.352965e-81
109,68,9.002125e-82
109,69,4.509126e-82
109,70,2.488752e-82
109,71,1.580700e-82
109,72,4.861191e-81
109,73,9.219920e-81
109,74,1.090558e-80
109,75,1.015351e-80
109,76,7.815475e-81
109,77,3.518425e-81
109,78,2.139255e-81
109,79,1.542739e-81
109,80,1.045899e-81
109,81,5.503239e-82
109,82,2.980889e-82
109,83,1.978135e-82
109,84,7.411310e-81
109,85,1.236815e-80
109,86,1.248900e-80
109,87,1.068947e-80
109,88,6.977053e-81
109,89,4.605931e-81
109,90,2.729485e-81
109,91,1.908637e-81
109,92,1.252050e-81
109,93,7.384095e-82
109,94,3.317139e-82
109,95,2.079313e-82
109,96,3.683926e-82
109,97,1.103260e-80
109,98,9.745534e-81
109,99,9.786043e-81
109,100,5.802365e-81
109,101,3.669811e-81
109,102,2.870115e-81
109,103,1.819852e-81
109,104,1.375404e-81
109,105,7.989973e-82
109,106,3.875470e-82
109,107,2.584371e-82
109,108,0.000000e+00
109,109,2.719679e-81
109,110,8.482215e-81
109,111,6.888300e-81
109,112,5.145428e-81
109,113,3.885233e-81
109,114,2.251145e-81
109,115,2.030909e-81
109,116,1.333956e-81
109,117,8.832599e-82
109,118,4.049230e-82
109,119,2.631693e-82
109,120,0.000000e+00
109,121,0.000000e+00
109,122,8.133107e-82
109,123,3.715028e-81
109,124,3.345904e-81
109,125,2.525050e-81
109,126,2.235854e-81
109,127,1.726526e-81
109,128,1.349156e-81
109,129,8.706354e-82
109,130,4.162881e-82
109,131,2.556178e-82
109,132,0.000000e+00
109,133,0.000000e+00
109,134,0.000000e+00
109,135,0.000000e+00
109,136,1.231979e-81
109,137,2.034933e-81
109,138,1.444062e-81
109,139,1.447393e-81
109,140,1.085828e-81
109,141,8.538290e-82
109,142,4.244913e-82
109,143,2.352015e-82
109,144,0.000000e+00
109,145,0.000000e+00
109,146,0.000000e+00
109,147,0.000000e+00
109,148,0.000000e+00
109,149,3.582317e-83
109,150,2.329600e-82
109,151,4.156306e-82
109,152,3.753512e-82
109,153,3.426178e-82
109,154,2.279147e-82
109,155,1.312630e-82
110,0,4.012499e-81
110,1,3.551991e-81
110,2,3.701594e-81
110,3,2.957952e-81
110,4,2.613891e-81
110,5,1.036548e-81
110,6,8.889697e-82
110,7,4.693946e-82
110,8,3.027768e-82
110,9,4.496951e-82
110,10,4.593012e-83
110,11,2.297520e-83
110,12,1.193643e-80
110,13,1.608728e-80
110,14,1.532272e-80
110,15,1.277850e-80
110,16,1.186846e-80
110,17,6.482793e-81
110,18,3.181308e-81
110,19,2.258274e-81
110,20,1.845467e-81
110,21,8.702109e-82
110,22,4.097416e-82
110,23,1.977206e-82
110,24,2.858850e-80
110,25,3.589208e-80
110,26,3.567654e-80
110,27,3.377005e-80
110,28,2.049163e-80
110,29,1.397415e-80
110,30,7.374770e-81
110,31,6.079550e-81
110,32,3.128235e-81
110,33,1.860647e-81
110,34,1.014561e-81
110,35,4.405464e-82
110,36,5.226676e-80
110,37,5.597302e-80
110,38,5.946610e-80
110,39,5.234794e-80
110,40,4.262471e-80
110,41,2.148704e-80
110,42,1.353061e-80
110,43,8.380115e-81
110,44,5.357524e-81
110,45,3.558340e-81
110,46,1.486609e-81
110,47,7.262045e-82
110,48,6.300269e-80
110,49,9.134879e-80
110,50,8.447884e-80
110,51,7.086441e-80
110,52,5.133231e-80
110,53,3.012571e-80
110,54,1.965836e-80
110,55,1.116617e-80
110,56,7.112677e-81
110,57,4.321583e-81
110,58,2.112825e-81
110,59,1.107676e-81
110,60,1.048670e-79
110,61,1.061546e-79
110,62,9.665431e-80
110,63,8.982033e-80
110,64,5.733749e-80
110,65,3.538366e-80
110,66,2.188288e-80
110,67,1.430453e-80
110,68,9.365583e-81
110,69,5.600906e-81
110,70,3.082742e-81
110,71,1.576992e-81
110,72,1.004523e-79
110,73,1.190565e-79
110,74,1.172593e-79
110,75,9.979807e-80
110,76,6.835901e-80
110,77,3.380140e-80
110,78,2.251215e-80
110,79,1.611685e-80
110,80,1.079333e-80
110,81,6.163337e-81
110,82,3.562089e-81
110,83,1.883265e-81
110,84,8.467857e-80
110,85,1.423951e-79
110,86,1.244312e-79
110,87,9.831670e-80
110,88,6.350342e-80
110,89,4.111386e-80
110,90,2.688708e-80
110,91,1.913078e-80
110,92,1.272924e-80
110,93,7.473069e-81
110,94,3.781020e-81
110,95,2.030711e-81
110,96,2.590490e-81
110,97,9.340923e-80
110,98,9.870504e-80
110,99,8.394482e-80
110,100,5.230985e-80
110,101,3.503758e-80
110,102,2.693781e-80
110,103,1.865308e-80
110,104,1.348817e-80
110,105,8.425971e-81
110,106,4.228731e-81
110,107,2.362477e-81
110,108,0.000000e+00
110,109,8.482215e-81
110,110,9.184034e-80
110,111,6.114416e-80
110,112,4.567580e-80
110,113,3.354721e-80
110,114,2.177133e-80
110,115,1.981043e-80
110,116,1.257239e-80
110,117,8.908098e-81
110,118,4.193027e-81
110,119,2.439092e-81
110,120,0.000000e+00
110,121,0.000000e+00
110,122,6.461619e-81
110,123,3.132731e-80
110,124,2.884297e-80
110,125,2.266018e-80
110,126,2.016832e-80
110,127,1.613919e-80
110,128,1.248285e-80
110,129,8.052240e-81
110,130,4.233579e-81
110,131,2.298845e-81
110,132,0.000000e+00
110,133,0.000000e+00
110,134,0.000000e+00
110,135,0.000000e+00
110,136,9.393026e-81
110,137,1.597136e-80
110,138,1.254581e-80
110,139,1.247646e-80
110,140,9.214980e-81
110,141,7.356078e-81
110,142,3.956158e-81
110,143,2.010693e-81
110,144,0.000000e+00
110,145,0.000000e+00
110,146,0.000000e+00
110,147,0.000000e+00
110,148,0.000000e+00
110,149,3.239021e-82
110,150,1.909027e-81
110,151,3.188095e-81
110,152,3.034421e-81
110,153,2.827974e-81
110,154,1.899565e-81
110,155,1.102587e-81
111,0,3.162058e-81
111,1,2.784303e-81
111,2,2.798406e-81
111,3,2.321522e-81
111,4,2.127496e-81
111,5,9.287441e-82
111,6,7.363045e-82
111,7,3.754385e-82
111,8,1.858066e-82
111,9,3.747187e-82
111,10,-1.273658e-84
111,11,-6.122208e-85
111,12,8.012090e-81
111,13,1.213801e-80
111,14,1.189652e-80
111,15,1.007787e-80
111,16,1.025749e-80
111,17,5.657066e-81
111,18,2.528452e-81
111,19,1.808664e-81
111,20,1.573307e-81
111,21,6.461808e-82
111,22,2.935799e-82
111,23,1.573862e-82
111,24,1.638378e-80
111,25,2.667340e-80
111,26,2.689664e-80
111,27,2.790785e-80
111,28,1.753177e-80
111,29,1.209035e-80
111,30,6.159748e-81
111,31,4.977596e-81
111,32,2.444240e-81
111,33,1.404596e-81
111,34,8.017347e-82
111,35,3.592067e-82
111,36,3.289979e-80
111,37,3.943471e-80
111,38,4.650472e-80
111,39,4.133956e-80
111,40,3.711305e-80
111,41,1.842279e-80
111,42,1.162260e-80
111,43,7.133015e-81
111,44,4.237114e-81
111,45,2.848698e-81
111,46,1.076282e-81
111,47,5.866966e-82
111,48,3.482179e-80
111,49,7.033285e-80
111,50,6.428358e-80
111,51,5.927850e-80
111,52,4.473558e-80
111,53,2.628887e-80
111,54,1.672657e-80
111,55,8.818113e-81
111,56,5.613794e-81
111,57,3.362318e-81
111,58,1.513365e-81
111,59,9.157593e-82
111,60,7.433746e-80
111,61,8.040262e-80
111,62,7.582005e-80
111,63,7.655972e-80
111,64,5.030269e-80
111,65,3.144330e-80
111,66,1.935749e-80
111,67,1.152781e-80
111,68,7.831639e-81
111,69,4.360010e-81
111,70,2.412199e-81
111,71,1.332543e-81
111,72,6.583952e-80
111,73,9.014818e-80
111,74,9.605991e-80
111,75,8.579271e-80
111,76,6.194045e-80
111,77,2.872077e-80
111,78,1.880829e-80
111,79,1.330435e-80
111,80,8.984748e-81
111,81,4.882955e-81
111,82,2.827167e-81
111,83,1.636048e-81
111,84,6.715258e-80
111,85,1.144622e-79
111,86,1.041892e-79
111,87,8.598444e-80
111,88,5.664790e-80
111,89,3.631704e-80
111,90,2.260564e-80
111,91,1.585931e-80
111,92,1.063666e-80
111,93,6.218114e-81
111,94,2.932839e-81
111,95,1.754461e-81
111,96,2.270167e-81
111,97,8.327331e-80
111,98,8.401507e-80
111,99,7.428247e-80
111,100,4.508875e-80
111,101,3.051607e-80
111,102,2.309575e-80
111,103,1.538741e-80
111,104,1.134398e-80
111,105,7.070519e-81
111,106,3.362906e-81
111,107,2.042678e-81
111,108,0.000000e+00
111,109,6.888300e-81
111,110,6.114416e-80
111,111,6.726006e-80
111,112,4.017458e-80
111,113,2.887934e-80
111,114,1.833213e-80
111,115,1.658636e-80
111,116,1.063249e-80
111,117,7.575110e-81
111,118,3.454152e-81
111,119,2.129127e-81
111,120,0.000000e+00
111,121,0.000000e+00
111,122,5.260194e-81
111,123,2.954492e-80
111,124,2.581155e-80
111,125,1.906078e-80
111,126,1.728950e-80
111,127,1.378730e-80
111,128,1.074285e-80
111,129,6.865328e-81
111,130,3.467939e-81
111,131,2.024269e-81
111,132,0.000000e+00
111,133,0.000000e+00
111,134,0.000000e+00
111,135,0.000000e+00
111,136,8.627594e-81
111,137,1.499669e-80
111,138,1.098246e-80
111,139,1.087012e-80
111,140,8.336023e-81
111,141,6.477647e-81
111,142,3.382700e-81
111,143,1.799531e-81
111,144,0.000000e+00
111,145,0.000000e+00
111,146,0.000000e+00
111,147,0.000000e+00
111,148,0.000000e+00
111,149,2.588357e-82
111,150,1.734906e-81
111,151,3.049582e-81
111,152,2.765971e-81
111,153,2.581305e-81
111,154,1.711735e-81
111,155,1.004191e-81
112,0,2.512066e-81
112,1,2.111443e-81
112,2,2.198399e-81
112,3,1.771727e-81
112,4,1.629637e-81
112,5,6.762547e-82
112,6,5.329443e-82
112,7,2.934264e-82
112,8,1.487738e-82
112,9,2.854549e-82
112,10,8.035541e-84
112,11,8.515870e-84
112,12,6.646075e-81
112,13,9.523467e-81
112,14,9.091675e-81
112,15,7.705811e-81
112,16,7.543903e-81
112,17,4.162789e-81
112,18,1.923225e-81
112,19,1.364682e-81
112,20,1.204752e-81
112,21,5.049749e-82
112,22,2.257309e-82
112,23,1.146226e-82
112,24,1.442135e-80
112,25,2.087679e-80
112,26,2.094694e-80
112,27,2.096684e-80
112,28,1.306363e-80
112,29,8.879716e-81
112,30,4.640329e-81
112,31,3.714526e-81
112,32,1.865251e-81
112,33,1.087056e-81
112,34,6.226560e-82
112,35,2.714880e-82
112,36,2.772656e-80
112,37,3.147861e-80
112,38,3.562262e-80
112,39,3.159589e-80
112,40,2.746603e-80
112,41,1.372182e-80
112,42,8.724570e-81
112,43,5.379033e-81
112,44,3.252357e-81
112,45,2.130337e-81
112,46,8.531983e-82
112,47,4.542751e-82
112,48,3.142628e-80
112,49,5.463972e-80
112,50,4.980273e-80
112,51,4.475909e-80
112,52,3.330971e-80
112,53,1.936940e-80
112,54,1.248840e-80
112,55,6.775678e-81
112,56,4.293766e-81
112,57,2.581250e-81
112,58,1.214686e-81
112,59,6.856039e-82
112,60,5.897166e-80
112,61,6.200699e-80
112,62,5.830262e-80
112,63,5.688307e-80
112,64,3.713745e-80
112,65,2.317569e-80
112,66,1.425821e-80
112,67,8.741943e-81
112,68,5.910789e-81
112,69,3.373097e-81
112,70,1.868782e-81
112,71,9.896329e-82
112,72,5.522380e-80
112,73,6.946845e-80
112,74,7.225206e-80
112,75,6.359424e-80
112,76,4.519023e-80
112,77,2.145423e-80
112,78,1.423479e-80
112,79,1.013017e-80
112,80,6.741190e-81
112,81,3.764236e-81
112,82,2.174895e-81
112,83,1.208582e-81
112,84,5.087437e-80
112,85,8.706524e-80
112,86,7.812646e-80
112,87,6.327630e-80
112,88,4.151397e-80
112,89,2.684445e-80
112,90,1.686098e-80
112,91,1.188310e-80
112,92,7.980452e-81
112,93,4.636543e-81
112,94,2.238551e-81
112,95,1.299981e-81
112,96,1.689833e-81
112,97,6.195205e-80
112,98,6.283816e-80
112,99,5.410234e-80
112,100,3.320342e-80
112,101,2.213017e-80
112,102,1.719465e-80
112,103,1.162144e-80
112,104,8.497977e-81
112,105,5.297257e-81
112,106,2.547594e-81
112,107,1.498062e-81
112,108,0.000000e+00
112,109,5.145428e-81
112,110,4.567580e-80
112,111,4.017458e-80
112,112,3.743292e-80
112,113,2.151501e-80
112,114,1.317878e-80
112,115,1.265309e-80
112,116,7.910391e-81
112,117,5.698605e-81
112,118,2.602447e-81
112,119,1.552178e-81
112,120,0.000000e+00
112,121,0.000000e+00
112,122,4.295848e-81
112,123,2.156553e-80
112,124,1.921567e-80
112,125,1.435657e-80
112,126,1.253057e-80
112,127,1.027430e-80
112,128,8.077162e-81
112,129,5.099684e-81
112,130,2.624741e-81
112,131,1.476449e-81
112,132,0.000000e+00
112,133,0.000000e+00
112,134,0.000000e+00
112,135,0.000000e+00
112,136,6.531434e-81
112,137,1.110409e-80
112,138,8.233041e-81
112,139,8.179930e-81
112,140,6.170626e-81
112,141,4.810034e-81
112,142,2.547184e-81
112,143,1.324309e-81
112,144,0.000000e+00
112,145,0.000000e+00
112,146,0.000000e+00
112,147,0.000000e+00
112,148,0.000000e+00
112,149,2.188824e-82
112,150,1.340517e-81
112,151,2.255587e-81
112,152,2.053490e-81
112,153,1.925620e-81
112,154,1.278217e-81
112,155,7.483643e-82
113,0,1.704881e-81
113,1,1.456954e-81
113,2,1.484374e-81
113,3,1.258286e-81
113,4,1.128363e-81
113,5,4.705757e-82
113,6,3.928784e-82
113,7,2.012308e-82
113,8,1.147488e-82
113,9,2.013585e-82
113,10,6.307430e-84
113,11,2.179002e-84
113,12,4.556804e-81
113,13,6.563096e-81
113,14,6.398113e-81
113,15,5.399619e-81
113,16,5.319382e-81
113,17,3.063782e-81
113,18,1.447733e-81
113,19,1.002796e-81
113,20,8.499208e-82
113,21,3.797161e-82
113,22,1.685060e-82
113,23,9.043317e-83
113,24,9.747988e-81
113,25,1.449439e-80
113,26,1.458619e-80
113,27,1.478315e-80
113,28,9.191139e-81
113,29,6.464952e-81
113,30,3.387868e-81
113,31,2.762013e-81
113,32,1.390923e-81
113,33,8.219831e-82
113,34,4.510670e-82
113,35,1.958828e-82
113,36,1.917592e-80
113,37,2.196050e-80
113,38,2.511128e-80
113,39,2.223567e-80
113,40,1.933586e-80
113,41,9.830225e-81
113,42,6.303894e-81
113,43,3.861848e-81
113,44,2.385319e-81
113,45,1.588440e-81
113,46,6.267584e-82
113,47,3.220944e-82
113,48,2.106717e-80
113,49,3.815910e-80
113,50,3.531727e-80
113,51,3.138224e-80
113,52,2.340392e-80
113,53,1.417757e-80
113,54,9.218064e-81
113,55,4.987354e-81
113,56,3.170703e-81
113,57,1.906841e-81
113,58,8.811286e-82
113,59,5.113287e-82
113,60,4.205748e-80
113,61,4.373288e-80
113,62,4.087159e-80
113,63,4.042671e-80
113,64,2.628113e-80
113,65,1.667752e-80
113,66,1.051417e-80
113,67,6.507830e-81
113,68,4.317065e-81
113,69,2.460038e-81
113,70,1.354413e-81
113,71,7.402120e-82
113,72,3.771811e-80
113,73,4.920201e-80
113,74,5.131430e-80
113,75,4.528434e-80
113,76,3.227222e-80
113,77,1.560025e-80
113,78,1.045967e-80
113,79,7.403911e-81
113,80,4.986014e-81
113,81,2.774348e-81
113,82,1.582520e-81
113,83,8.943303e-82
113,84,3.676539e-80
113,85,6.195659e-80
113,86,5.556636e-80
113,87,4.527392e-80
113,88,2.931860e-80
113,89,1.959865e-80
113,90,1.275233e-80
113,91,8.913541e-81
113,92,5.910157e-81
113,93,3.458714e-81
113,94,1.680072e-81
113,95,9.630915e-82
113,96,1.271097e-81
113,97,4.465546e-80
113,98,4.590873e-80
113,99,3.906717e-80
113,100,2.383292e-80
113,101,1.642038e-80
113,102,1.250350e-80
113,103,8.727741e-81
113,104,6.354484e-81
113,105,3.903506e-81
113,106,1.924401e-81
113,107,1.127946e-81
113,108,0.000000e+00
113,109,3.885233e-81
113,110,3.354721e-80
113,111,2.887934e-80
113,112,2.151501e-80
113,113,2.055944e-80
113,114,1.057839e-80
113,115,9.247122e-81
113,116,5.978454e-81
113,117,4.211082e-81
113,118,1.951403e-81
113,119,1.173259e-81
113,120,0.000000e+00
113,121,0.000000e+00
113,122,3.050267e-81
113,123,1.597088e-80
113,124,1.370195e-80
113,125,1.088658e-80
113,126,9.698637e-81
113,127,7.607886e-81
113,128,6.030608e-81
113,129,3.874342e-81
113,130,1.986344e-81
113,131,1.115272e-81
113,132,0.000000e+00
113,133,0.000000e+00
113,134,0.000000e+00
113,135,0.000000e+00
113,136,4.907944e-81
113,137,8.329385e-81
113,138,6.122454e-81
113,139,6.064616e-81
113,140,4.589920e-81
113,141,3.618845e-81
113,142,1.907672e-81
113,143,9.940369e-82
113,144,0.000000e+00
113,145,0.000000e+00
113,146,0.000000e+00
113,147,0.000000e+00
113,148,0.000000e+00
113,149,1.676894e-82
113,150,1.001002e-81
113,151,1.686124e-81
113,152,1.538638e-81
113,153,1.429021e-81
113,154,9.494377e-82
113,155,5.527899e-82
114,0,1.535204e-81
114,1,1.392428e-81
114,2,1.567223e-81
114,3,1.115098e-81
114,4,9.149692e-82
114,5,3.259065e-82
114,6,3.016760e-82
114,7,1.805186e-82
114,8,1.690864e-82
114,9,1.640886e-82
114,10,5.866993e-83
114,11,3.430412e-83
114,12,5.802857e-81
114,13,6.555214e-81
114,14,6.158607e-81
114,15,4.843955e-81
114,16,3.707048e-81
114,17,1.955059e-81
114,18,1.160237e-81
114,19,9.036055e-82
114,20,6.210226e-82
114,21,3.446786e-82
114,22,1.906558e-82
114,23,8.294361e-83
114,24,1.664603e-80
114,25,1.532547e-80
114,26,1.470411e-80
114,27,1.182730e-80
114,28,6.409007e-81
114,29,4.461141e-81
114,30,2.613390e-81
114,31,2.230333e-81
114,32,1.198327e-81
114,33,7.916597e-82
114,34,4.046658e-82
114,35,1.705831e-82
114,36,2.755419e-80
114,37,2.566788e-80
114,38,2.317228e-80
114,39,1.967192e-80
114,40,1.297149e-80
114,41,6.875519e-81
114,42,4.523244e-81
114,43,2.901468e-81
114,44,2.121925e-81
114,45,1.358712e-81
114,46,6.823512e-82
114,47,2.769944e-82
114,48,3.834727e-80
114,49,3.639348e-80
114,50,3.391739e-80
114,51,2.381329e-80
114,52,1.562146e-80
114,53,9.186579e-81
114,54,6.637350e-81
114,55,4.360125e-81
114,56,2.804653e-81
114,57,1.760159e-81
114,58,9.711046e-82
114,59,4.012487e-82
114,60,4.736419e-80
114,61,4.365779e-80
114,62,3.693424e-80
114,63,2.900778e-80
114,64,1.716375e-80
114,65,1.034627e-80
114,66,6.980903e-81
114,67,5.410459e-81
114,68,3.282162e-81
114,69,2.283250e-81
114,70,1.253886e-81
114,71,5.556935e-82
114,72,5.135126e-80
114,73,4.845182e-80
114,74,4.100804e-80
114,75,3.182621e-80
114,76,1.906868e-80
114,77,1.121680e-80
114,78,8.053955e-81
114,79,5.892990e-81
114,80,3.840183e-81
114,81,2.430405e-81
114,82,1.379430e-81
114,83,6.071468e-82
114,84,3.268461e-80
114,85,5.196192e-80
114,86,4.159730e-80
114,87,2.955419e-80
114,88,1.842235e-80
114,89,1.220197e-80
114,90,9.070180e-81
114,91,6.769586e-81
114,92,4.444494e-81
114,93,2.687305e-81
114,94,1.499989e-81
114,95,6.603488e-82
114,96,9.280042e-82
114,97,3.176549e-80
114,98,3.272116e-80
114,99,2.392910e-80
114,100,1.533609e-80
114,101,1.115321e-80
114,102,8.807308e-81
114,103,6.686693e-81
114,104,4.655164e-81
114,105,2.944714e-81
114,106,1.601317e-81
114,107,7.511665e-82
114,108,0.000000e+00
114,109,2.251145e-81
114,110,2.177133e-80
114,111,1.833213e-80
114,112,1.317878e-80
114,113,1.057839e-80
114,114,1.031365e-80
114,115,6.870642e-81
114,116,4.300498e-81
114,117,2.974232e-81
114,118,1.545919e-81
114,119,7.683378e-82
114,120,0.000000e+00
114,121,0.000000e+00
114,122,1.700985e-81
114,123,8.930910e-81
114,124,8.750961e-81
114,125,7.141376e-81
114,126,6.846002e-81
114,127,5.412543e-81
114,128,4.089197e-81
114,129,2.739309e-81
114,130,1.555896e-81
114,131,7.061295e-82
114,132,0.000000e+00
114,133,0.000000e+00
114,134,0.000000e+00
114,135,0.000000e+00
114,136,2.686800e-81
114,137,4.325542e-81
114,138,4.158384e-81
114,139,3.862530e-81
114,140,2.774483e-81
114,141,2.312518e-81
114,142,1.320878e-81
114,143,5.915308e-82
114,144,0.000000e+00
114,145,0.000000e+00
114,146,0.000000e+00
114,147,0.000000e+00
114,148,0.000000e+00
114,149,1.443919e-82
114,150,5.833910e-82
114,151,8.234135e-82
114,152,8.656182e-82
114,153,8.228088e-82
114,154,5.680778e-82
114,155,3.307777e-82
115,0,1.396205e-81
115,1,1.217600e-81
115,2,1.435441e-81
115,3,1.002843e-81
115,4,8.408139e-82
115,5,2.909084e-82
115,6,2.622641e-82
115,7,1.639444e-82
115,8,1.458944e-82
115,9,1.478489e-82
115,10,5.007614e-83
115,11,3.061434e-83
115,12,5.255171e-81
115,13,5.941097e-81
115,14,5.498598e-81
115,15,4.377135e-81
115,16,3.315605e-81
115,17,1.777220e-81
115,18,1.056365e-81
115,19,8.031351e-82
115,20,5.785162e-82
115,21,3.183849e-82
115,22,1.665235e-82
115,23,7.223789e-83
115,24,1.498296e-80
115,25,1.380124e-80
115,26,1.326050e-80
115,27,1.068528e-80
115,28,5.862314e-81
115,29,4.009780e-81
115,30,2.361090e-81
115,31,1.979841e-81
115,32,1.079468e-81
115,33,7.197458e-82
115,34,3.662664e-82
115,35,1.524620e-82
115,36,2.488737e-80
115,37,2.319838e-80
115,38,2.098404e-80
115,39,1.776503e-80
115,40,1.174124e-80
115,41,6.277202e-81
115,42,4.095239e-81
115,43,2.620898e-81
115,44,1.911868e-81
115,45,1.208646e-81
115,46,6.082437e-82
115,47,2.539187e-82
115,48,3.488691e-80
115,49,3.314155e-80
115,50,3.067855e-80
115,51,2.178440e-80
115,52,1.435713e-80
115,53,8.279693e-81
115,54,5.945503e-81
115,55,3.953572e-81
115,56,2.558472e-81
115,57,1.576460e-81
115,58,8.717107e-82
115,59,3.606668e-82
115,60,4.289054e-80
115,61,3.923509e-80
115,62,3.360041e-80
115,63,2.631794e-80
115,64,1.566586e-80
115,65,9.450374e-81
115,66,6.252071e-81
115,67,4.893624e-81
115,68,2.990978e-81
115,69,2.055724e-81
115,70,1.130724e-81
115,71,4.973497e-82
115,72,4.688277e-80
115,73,4.374842e-80
115,74,3.731568e-80
115,75,2.862882e-80
115,76,1.716907e-80
115,77,1.019114e-80
115,78,7.396233e-81
115,79,5.431110e-81
115,80,3.441131e-81
115,81,2.200623e-81
115,82,1.254154e-81
115,83,5.473154e-82
115,84,2.919439e-80
115,85,4.728690e-80
115,86,3.777633e-80
115,87,2.683891e-80
115,88,1.685295e-80
115,89,1.123817e-80
115,90,8.120215e-81
115,91,6.078004e-81
115,92,4.058127e-81
115,93,2.410575e-81
115,94,1.359186e-81
115,95,6.022271e-82
115,96,8.261760e-82
115,97,2.866022e-80
115,98,2.955571e-80
115,99,2.186486e-80
115,100,1.429744e-80
115,101,1.009620e-80
115,102,7.847231e-81
115,103,6.166321e-81
115,104,4.176960e-81
115,105,2.687134e-81
115,106,1.453719e-81
115,107,6.799557e-82
115,108,0.000000e+00
115,109,2.030909e-81
115,110,1.981043e-80
115,111,1.658636e-80
115,112,1.265309e-80
115,113,9.247122e-81
115,114,6.870642e-81
115,115,7.630711e-81
115,116,3.851279e-81
115,117,2.742568e-81
115,118,1.400058e-81
115,119,6.916651e-82
115,120,0.000000e+00
115,121,0.000000e+00
115,122,1.596720e-81
115,123,8.212661e-81
115,124,7.994674e-81
115,125,6.898132e-81
115,126,6.006578e-81
115,127,5.008548e-81
115,128,3.757126e-81
115,129,2.461358e-81
115,130,1.413384e-81
115,131,6.383194e-82
115,132,0.000000e+00
115,133,0.000000e+00
115,134,0.000000e+00
115,135,0.000000e+00
115,136,2.476365e-81
115,137,4.109395e-81
115,138,3.946896e-81
115,139,3.642612e-81
115,140,2.530517e-81
115,141,2.123513e-81
115,142,1.222793e-81
115,143,5.424067e-82
115,144,0.000000e+00
115,145,0.000000e+00
115,146,0.000000e+00
115,147,0.000000e+00
115,148,0.000000e+00
115,149,1.362036e-82
115,150,5.521478e-82
115,151,7.821656e-82
115,152,8.105888e-82
115,153,7.713469e-82
115,154,5.306456e-82
115,155,3.071438e-82
116,0,8.653421e-82
116,1,7.752071e-82
116,2,8.733717e-82
116,3,6.191659e-82
116,4,5.228927e-82
116,5,1.895051e-82
116,6,1.688441e-82
116,7,1.010540e-82
116,8,9.040516e-83
116,9,9.250111e-83
116,10,2.993575e-83
116,11,1.776403e-83
116,12,3.146523e-81
116,13,3.644470e-81
116,14,3.429953e-81
116,15,2.712637e-81
116,16,2.132740e-81
116,17,1.134222e-81
116,18,6.525480e-82
116,19,5.083819e-82
116,20,3.534258e-82
116,21,1.923192e-82
116,22,1.042997e-82
116,23,4.664851e-83
116,24,8.878937e-81
116,25,8.454185e-81
116,26,8.147255e-81
116,27,6.730350e-81
116,28,3.713069e-81
116,29,2.561965e-81
116,30,1.480841e-81
116,31,1.248011e-81
116,32,6.689846e-82
116,33,4.379189e-82
116,34,2.259786e-82
116,35,9.570013e-83
116,36,1.479370e-80
116,37,1.406136e-80
116,38,1.292725e-80
116,39,1.102733e-80
116,40,7.536094e-81
116,41,3.948233e-81
116,42,2.587404e-81
116,43,1.655949e-81
116,44,1.181244e-81
116,45,7.550140e-82
116,46,3.720260e-82
116,47,1.550329e-82
116,48,2.040920e-80
116,49,2.026208e-80
116,50,1.886196e-80
116,51,1.357304e-80
116,52,9.085929e-81
116,53,5.294034e-81
116,54,3.780088e-81
116,55,2.421418e-81
116,56,1.552728e-81
116,57,9.737069e-82
116,58,5.312848e-82
116,59,2.263417e-82
116,60,2.592324e-80
116,61,2.419840e-80
116,62,2.069956e-80
116,63,1.664877e-80
116,64,9.972452e-81
116,65,6.032120e-81
116,66,4.060439e-81
116,67,3.046064e-81
116,68,1.864711e-81
116,69,1.268149e-81
116,70,6.969863e-82
116,71,3.115344e-82
116,72,2.788851e-80
116,73,2.690005e-80
116,74,2.324155e-80
116,75,1.827022e-80
116,76,1.118933e-80
116,77,6.385085e-81
116,78,4.556043e-81
116,79,3.347151e-81
116,80,2.185360e-81
116,81,1.365159e-81
116,82,7.701972e-82
116,83,3.476072e-82
116,84,1.828288e-80
116,85,2.922408e-80
116,86,2.381221e-80
116,87,1.718320e-80
116,88,1.083914e-80
116,89,7.194892e-81
116,90,5.144743e-81
116,91,3.767632e-81
116,92,2.472489e-81
116,93,1.528103e-81
116,94,8.332908e-82
116,95,3.777264e-82
116,96,5.352913e-82
116,97,1.825721e-80
116,98,1.873832e-80
116,99,1.402290e-80
116,100,9.154859e-81
116,101,6.498864e-81
116,102,4.962262e-81
116,103,3.837938e-81
116,104,2.643569e-81
116,105,1.646602e-81
116,106,8.964299e-82
116,107,4.304944e-82
116,108,0.000000e+00
116,109,1.333956e-81
116,110,1.257239e-80
116,111,1.063249e-80
116,112,7.910391e-81
116,113,5.978454e-81
116,114,4.300498e-81
116,115,3.851279e-81
116,116,2.785538e-81
116,117,1.670736e-81
116,118,8.734029e-82
116,119,4.408717e-82
116,120,0.000000e+00
116,121,0.000000e+00
116,122,1.016961e-81
116,123,5.290575e-81
116,124,5.076385e-81
116,125,4.257327e-81
116,126,3.907994e-81
116,127,3.113546e-81
116,128,2.363307e-81
116,129,1.542124e-81
116,130,8.732045e-82
116,131,4.064968e-82
116,132,0.000000e+00
116,133,0.000000e+00
116,134,0.000000e+00
116,135,0.000000e+00
116,136,1.591330e-81
116,137,2.579283e-81
116,138,2.415959e-81
116,139,2.301184e-81
116,140,1.599565e-81
116,141,1.311320e-81
116,142,7.544642e-82
116,143,3.437259e-82
116,144,0.000000e+00
116,145,0.000000e+00
116,146,0.000000e+00
116,147,0.000000e+00
116,148,0.000000e+00
116,149,8.162745e-83
116,150,3.415214e-82
116,151,4.941495e-82
116,152,5.110190e-82
116,153,4.858873e-82
116,154,3.334751e-82
116,155,1.943571e-82
117,0,5.592463e-82
117,1,5.061938e-82
117,2,5.847347e-82
117,3,4.209805e-82
117,4,3.560761e-82
117,5,1.382787e-82
117,6,1.215431e-82
117,7,7.333294e-83
117,8,5.291651e-83
117,9,6.565418e-83
117,10,1.647863e-83
117,11,1.081669e-83
117,12,1.986114e-81
117,13,2.435853e-81
117,14,2.252481e-81
117,15,1.834859e-81
117,16,1.527310e-81
117,17,7.972458e-82
117,18,4.341768e-82
117,19,3.379195e-82
117,20,2.618341e-82
117,21,1.251410e-82
117,22,6.732258e-83
117,23,2.797485e-83
117,24,5.426316e-81
117,25,5.572161e-81
117,26,5.403331e-81
117,27,4.611298e-81
117,28,2.624321e-81
117,29,1.791606e-81
117,30,1.030726e-81
117,31,8.595483e-82
117,32,4.465608e-82
117,33,2.859105e-82
117,34,1.534918e-82
117,35,6.499843e-83
117,36,9.338913e-81
117,37,9.076554e-81
117,38,8.705930e-81
117,39,7.500707e-81
117,40,5.387743e-81
117,41,2.804006e-81
117,42,1.855271e-81
117,43,1.178635e-81
117,44,8.025937e-82
117,45,5.137690e-82
117,46,2.412704e-82
117,47,1.085952e-82
117,48,1.273028e-80
117,49,1.366645e-80
117,50,1.254963e-80
117,51,9.552815e-81
117,52,6.517679e-81
117,53,3.774083e-81
117,54,2.647964e-81
117,55,1.676110e-81
117,56,1.065462e-81
117,57,6.520789e-82
117,58,3.450529e-82
117,59,1.556664e-82
117,60,1.668749e-80
117,61,1.598047e-80
117,62,1.402308e-80
117,63,1.170017e-80
117,64,7.134569e-81
117,65,4.461714e-81
117,66,2.847639e-81
117,67,2.066938e-81
117,68,1.319389e-81
117,69,8.611324e-82
117,70,4.708210e-82
117,71,2.177030e-82
117,72,1.784078e-80
117,73,1.787575e-80
117,74,1.607742e-80
117,75,1.289991e-80
117,76,8.153671e-81
117,77,4.453942e-81
117,78,3.208203e-81
117,79,2.310935e-81
117,80,1.506581e-81
117,81,9.162651e-82
117,82,5.333587e-82
117,83,2.477897e-82
117,84,1.209458e-80
117,85,2.003869e-80
117,86,1.651363e-80
117,87,1.223129e-80
117,88,7.819493e-81
117,89,5.172456e-81
117,90,3.662792e-81
117,91,2.657146e-81
117,92,1.735184e-81
117,93,1.010129e-81
117,94,5.654378e-82
117,95,2.730511e-82
117,96,3.278849e-82
117,97,1.252857e-80
117,98,1.312217e-80
117,99,1.014629e-80
117,100,6.463335e-81
117,101,4.628950e-81
117,102,3.583434e-81
117,103,2.641413e-81
117,104,1.831725e-81
117,105,1.221863e-81
117,106,6.065742e-82
117,107,3.068504e-82
117,108,0.000000e+00
117,109,8.832599e-82
117,110,8.908098e-81
117,111,7.575110e-81
117,112,5.698605e-81
117,113,4.211082e-81
117,114,2.974232e-81
117,115,2.742568e-81
117,116,1.670736e-81
117,117,1.460624e-81
117,118,5.943992e-82
117,119,3.168754e-82
117,120,0.000000e+00
117,121,0.000000e+00
117,122,7.348313e-82
117,123,3.870842e-81
117,124,3.638143e-81
117,125,3.010802e-81
117,126,2.693407e-81
117,127,2.197862e-81
117,128,1.654001e-81
117,129,1.101179e-81
117,130,5.968521e-82
117,131,2.932131e-82
117,132,0.000000e+00
117,133,0.000000e+00
117,134,0.000000e+00
117,135,0.000000e+00
117,136,1.160399e-81
117,137,1.934707e-81
117,138,1.688833e-81
117,139,1.624838e-81
117,140,1.173893e-81
117,141,9.195576e-82
117,142,5.247402e-82
117,143,2.500861e-82
117,144,0.000000e+00
117,145,0.000000e+00
117,146,0.000000e+00
117,147,0.000000e+00
117,148,0.000000e+00
117,149,5.344398e-83
117,150,2.497238e-82
117,151,3.755584e-82
117,152,3.730109e-82
117,153,3.542467e-82
117,154,2.410463e-82
117,155,1.406407e-82
118,0,3.504199e-82
118,1,3.143086e-82
118,2,3.792982e-82
118,3,2.507262e-82
118,4,2.029182e-82
118,5,6.786990e-83
118,6,5.923957e-83
118,7,4.016864e-83
118,8,4.085719e-83
118,9,3.559788e-83
118,10,1.754991e-83
118,11,1.077801e-83
118,12,1.458490e-81
118,13,1.544515e-81
118,14,1.429109e-81
118,15,1.093050e-81
118,16,7.413345e-82
118,17,3.809772e-82
118,18,2.435069e-82
118,19,2.052467e-82
118,20,1.310433e-82
118,21,7.763351e-83
118,22,4.547956e-83
118,23,1.868573e-83
118,24,4.408227e-81
118,25,3.649066e-81
118,26,3.444207e-81
118,27,2.566953e-81
118,28,1.318700e-81
118,29,8.935476e-82
118,30,5.467695e-82
118,31,4.725523e-82
118,32,2.610550e-82
118,33,1.839879e-82
118,34,9.149921e-83
118,35,3.723294e-83
118,36,7.039098e-81
118,37,6.316072e-81
118,38,5.312404e-81
118,39,4.415041e-81
118,40,2.582032e-81
118,41,1.377883e-81
118,42,9.119163e-82
118,43,6.119029e-82
118,44,4.741378e-82
118,45,2.930238e-82
118,46,1.613655e-82
118,47,6.075499e-83
118,48,1.033013e-80
118,49,8.458556e-81
118,50,7.901897e-81
118,51,5.044522e-81
118,52,3.139341e-81
118,53,1.766789e-81
118,54,1.346980e-81
118,55,9.606709e-82
118,56,6.229413e-82
118,57,3.948814e-82
118,58,2.297999e-82
118,59,8.540947e-83
118,60,1.141743e-80
118,61,1.016461e-80
118,62,8.368521e-81
118,63,5.980061e-81
118,64,3.378999e-81
118,65,1.956847e-81
118,66,1.379207e-81
118,67,1.180176e-81
118,68,6.915248e-82
118,69,5.225658e-82
118,70,2.833347e-82
118,71,1.156586e-82
118,72,1.311606e-80
118,73,1.130583e-80
118,74,8.885251e-81
118,75,6.462035e-81
118,76,3.496809e-81
118,77,2.251823e-81
118,78,1.694427e-81
118,79,1.263053e-81
118,80,8.006549e-82
118,81,5.410071e-82
118,82,3.022994e-82
118,83,1.202680e-82
118,84,7.329132e-81
118,85,1.142523e-80
118,86,8.757071e-81
118,87,5.766353e-81
118,88,3.560308e-81
118,89,2.359949e-81
118,90,1.832886e-81
118,91,1.406779e-81
118,92,9.223320e-82
118,93,5.593193e-82
118,94,3.234227e-82
118,95,1.311807e-82
118,96,1.845500e-82
118,97,6.451492e-81
118,98,6.675638e-81
118,99,4.446973e-81
118,100,3.079612e-81
118,101,2.228913e-81
118,102,1.716303e-81
118,103,1.463665e-81
118,104,9.493134e-82
118,105,6.063339e-82
118,106,3.569458e-82
118,107,1.425744e-82
118,108,0.000000e+00
118,109,4.049230e-82
118,110,4.193027e-81
118,111,3.454152e-81
118,112,2.602447e-81
118,113,1.951403e-81
118,114,1.545919e-81
118,115,1.400058e-81
118,116,8.734029e-82
118,117,5.943992e-82
118,118,3.688519e-82
118,119,1.457712e-82
118,120,0.000000e+00
118,121,0.000000e+00
118,122,3.054478e-82
118,123,1.581696e-81
118,124,1.642437e-81
118,125,1.462480e-81
118,126,1.348328e-81
118,127,1.103684e-81
118,128,8.202843e-82
118,129,5.415277e-82
118,130,3.319166e-82
118,131,1.301973e-82
118,132,0.000000e+00
118,133,0.000000e+00
118,134,0.000000e+00
118,135,0.000000e+00
118,136,4.618692e-82
118,137,7.063570e-82
118,138,8.188572e-82
118,139,7.587740e-82
118,140,5.172764e-82
118,141,4.407387e-82
118,142,2.541509e-82
118,143,1.037560e-82
118,144,0.000000e+00
118,145,0.000000e+00
118,146,0.000000e+00
118,147,0.000000e+00
118,148,0.000000e+00
118,149,3.233191e-83
118,150,1.056313e-82
118,151,1.288238e-82
118,152,1.496108e-82
118,153,1.473131e-82
118,154,1.045858e-82
118,155,6.104463e-83
119,0,1.105641e-82
119,1,1.061990e-82
119,2,1.184982e-82
119,3,9.443048e-83
119,4,8.502073e-83
119,5,3.635845e-83
119,6,2.939187e-83
119,7,1.619168e-83
119,8,9.030370e-84
119,9,1.547706e-83
119,10,1.095256e-84
119,11,9.094281e-85
119,12,3.258818e-82
119,13,5.066344e-82
119,14,4.920953e-82
119,15,4.136499e-82
119,16,3.990133e-82
119,17,2.210620e-82
119,18,1.038305e-82
119,19,7.689580e-83
119,20,6.502781e-83
119,21,2.746019e-83
119,22,1.299412e-83
119,23,6.903551e-84
119,24,7.981729e-82
119,25,1.136984e-81
119,26,1.141106e-81
119,27,1.122684e-81
119,28,6.797862e-82
119,29,4.767306e-82
119,30,2.579020e-82
119,31,2.088977e-82
119,32,1.024682e-82
119,33,6.094543e-83
119,34,3.445915e-83
119,35,1.630627e-83
119,36,1.563477e-81
119,37,1.754564e-81
119,38,1.930248e-81
119,39,1.714252e-81
119,40,1.442663e-81
119,41,7.341579e-82
119,42,4.773947e-82
119,43,2.944296e-82
119,44,1.825600e-82
119,45,1.208066e-82
119,46,4.861783e-83
119,47,2.704143e-83
119,48,1.851922e-81
119,49,2.968199e-81
119,50,2.729326e-81
119,51,2.363905e-81
119,52,1.734895e-81
119,53,1.035168e-81
119,54,6.883092e-82
119,55,3.802880e-82
119,56,2.416868e-82
119,57,1.473889e-82
119,58,6.912126e-83
119,59,4.060439e-83
119,60,3.286109e-81
119,61,3.409368e-81
119,62,3.157241e-81
119,63,3.019151e-81
119,64,1.935595e-81
119,65,1.227630e-81
119,66,7.789157e-82
119,67,4.920317e-82
119,68,3.261245e-82
119,69,1.923541e-82
119,70,1.042617e-82
119,71,5.720130e-83
119,72,3.089184e-81
119,73,3.833198e-81
119,74,3.891718e-81
119,75,3.363933e-81
119,76,2.352036e-81
119,77,1.152862e-81
119,78,7.941576e-82
119,79,5.562070e-82
119,80,3.739055e-82
119,81,2.101653e-82
119,82,1.203909e-82
119,83,6.749672e-83
119,84,2.784795e-81
119,85,4.695791e-81
119,86,4.175397e-81
119,87,3.321633e-81
119,88,2.173972e-81
119,89,1.437076e-81
119,90,9.442441e-82
119,91,6.662148e-82
119,92,4.448163e-82
119,93,2.609518e-82
119,94,1.254480e-82
119,95,7.376547e-83
119,96,8.357951e-83
119,97,3.280339e-81
119,98,3.404061e-81
119,99,2.902174e-81
119,100,1.764627e-81
119,101,1.232146e-81
119,102,9.535145e-82
119,103,6.497273e-82
119,104,4.725558e-82
119,105,2.978239e-82
119,106,1.452347e-82
119,107,9.327428e-83
119,108,0.000000e+00
119,109,2.631693e-82
119,110,2.439092e-81
119,111,2.129127e-81
119,112,1.552178e-81
119,113,1.173259e-81
119,114,7.683378e-82
119,115,6.916651e-82
119,116,4.408717e-82
119,117,3.168754e-82
119,118,1.457712e-82
119,119,1.054402e-82
119,120,0.000000e+00
119,121,0.000000e+00
119,122,2.093451e-82
119,123,1.131989e-81
119,124,1.015055e-81
119,125,7.948698e-82
119,126,7.141173e-82
119,127,5.693854e-82
119,128,4.397570e-82
119,129,2.872094e-82
119,130,1.477120e-82
119,131,9.115220e-83
119,132,0.000000e+00
119,133,0.000000e+00
119,134,0.000000e+00
119,135,0.000000e+00
119,136,3.446700e-82
119,137,5.739530e-82
119,138,4.383074e-82
119,139,4.372491e-82
119,140,3.308796e-82
119,141,2.614091e-82
119,142,1.414439e-82
119,143,7.364152e-83
119,144,0.000000e+00
119,145,0.000000e+00
119,146,0.000000e+00
119,147,0.000000e+00
119,148,0.000000e+00
119,149,1.153212e-83
119,150,6.854615e-83
119,151,1.155207e-82
119,152,1.075457e-82
119,153,1.005777e-82
119,154,6.706158e-83
119,155,4.044201e-83
120,0,0.000000e+00
120,1,0.000000e+00
120,2,0.000000e+00
120,3,0.000000e+00
120,4,0.000000e+00
120,5,0.000000e+00
120,6,0.000000e+00
120,7,0.000000e+00
120,8,0.000000e+00
120,9,0.000000e+00
120,10,0.000000e+00
120,11,0.000000e+00
120,12,0.000000e+00
120,13,0.000000e+00
120,14,0.000000e+00
120,15,0.000000e+00
120,16,0.000000e+00
120,17,0.000000e+00
120,18,0.000000e+00
120,19,0.000000e+00
120,20,0.000000e+00
120,21,0.000000e+00
120,22,0.000000e+00
120,23,0.000000e+00
120,24,0.000000e+00
120,25,0.000000e+00
120,26,0.000000e+00
120,27,0.000000e+00
120,28,0.000000e+00
120,29,0.000000e+00
120,30,0.000000e+00
120,31,0.000000e+00
120,32,0.000000e+00
120,33,0.000000e+00
120,34,0.000000e+00
120,35,0.000000e+00
120,36,0.000000e+00
120,37,0.000000e+00
120,38,0.000000e+00
120,39,0.000000e+00
120,40,0.000000e+00
120,41,0.000000e+00
120,42,0.000000e+00
120,43,0.000000e+00
120,44,0.000000e+00
120,45,0.000000e+00
120,46,0.000000e+00
120,47,0.000000e+00
120,48,0.000000e+00
120,49,0.000000e+00
120,50,0.000000e+00
120,51,0.000000e+00
120,52,0.000000e+00
120,53,0.000000e+00
120,54,0.000000e+00
120,55,0.000000e+00
120,56,0.000000e+00
120,57,0.000000e+00
120,58,0.000000e+00
120,59,0.000000e+00
120,60,0.000000e+00
120,61,0.000000e+00
120,62,0.000000e+00
120,63,0.000000e+00
120,64,0.000000e+00
120,65,0.000000e+00
120,66,0.000000e+00
120,67,0.000000e+00
120,68,0.000000e+00
120,69,0.000000e+00
120,70,0.000000e+00
120,71,0.000000e+00
120,72,0.000000e+00
120,73,0.000000e+00
120,74,0.000000e+00
120,75,0.000000e+00
120,76,0.000000e+00
120,77,0.000000e+00
120,78,0.000000e+00
120,79,0.000000e+00
120,80,0.000000e+00
120,81,0.000000e+00
120,82,0.000000e+00
120,83,0.000000e+00
120,84,0.000000e+00
120,85,0.000000e+00
120,86,0.000000e+00
120,87,0.000000e+00
120,88,0.000000e+00
120,89,0.000000e+00
120,90,0.000000e+00
120,91,0.000000e+00
120,92,0.000000e+00
120,93,0.000000e+00
120,94,0.000000e+00
120,95,0.000000e+00
120,96,0.000000e+00
120,97,0.000000e+00
120,98,0.000000e+00
120,99,0.000000e+00
120,100,0.000000e+00
120,101,0.000000e+00
120,102,0.000000e+00
120,103,0.000000e+00
120,104,0.000000e+00
120,105,0.000000e+00
120,106,0.000000e+00
120,107,0.000000e+00
120,108,0.000000e+00
120,109,0.000000e+00
120,110,0.000000e+00
120,111,0.000000e+00
120,112,0.000000e+00
120,113,0.000000e+00
120,114,0.000000e+00
120,115,0.000000e+00
120,116,0.000000e+00
120,117,0.000000e+00
120,118,0.000000e+00
120,119,0.000000e+00
120,120,0.000000e+00
120,121,0.000000e+00
120,122,0.000000e+00
120,123,0.000000e+00
120,124,0.000000e+00
120,125,0.000000e+00
120,126,0.000000e+00
120,127,0.000000e+00
120,128,0.000000e+00
120,129,0.000000e+00
120,130,0.000000e+00
120,131,0.000000e+00
120,132,0.000000e+00
120,133,0.000000e+00
120,134,0.000000e+00
120,135,0.000000e+00
120,136,0.000000e+00
120,137,0.000000e+00
120,138,0.000000e+00
120,139,0.000000e+00
120,140,0.000000e+00
120,141,0.000000e+00
120,142,0.000000e+00
120,143,0.000000e+00
120,144,0.000000e+00
120,145,0.000000e+00
120,146,0.000000e+00
120,147,0.000000e+00
120,148,0.000000e+00
120,149,0.000000e+00
120,150,0.000000e+00
120,151,0.000000e+00
120,152,0.000000e+00
120,153,0.000000e+00
120,154,0.000000e+00
120,155,0.000000e+00
121,0,0.000000e+00
121,1,0.000000e+00
121,2,0.000000e+00
121,3,0.000000e+00
121,4,0.000000e+00
121,5,0.000000e+00
121,6,0.000000e+00
121,7,0.000000e+00
121,8,0.000000e+00
121,9,0.000000e+00
121,10,0.000000e+00
121,11,0.000000e+00
121,12,0.000000e+00
121,13,0.000000e+00
121,14,0.000000e+00
121,15,0.000000e+00
121,16,0.000000e+00
121,17,0.000000e+00
121,18,0.000000e+00
121,19,0.000000e+00
121,20,0.000000e+00
121,21,0.000000e+00
121,22,0.000000e+00
121,23,0.000000e+00
121,24,0.000000e+00
121,25,0.000000e+00
121,26,0.000000e+00
121,27,0.000000e+00
121,28,0.000000e+00
121,29,0.000000e+00
121,30,0.000000e+00
121,31,0.000000e+00
121,32,0.000000e+00
121,33,0.000000e+00
121,34,0.000000e+00
121,35,0.000000e+00
121,36,0.000000e+00
121,37,0.000000e+00
121,38,0.000000e+00
121,39,0.000000e+00
121,40,0.000000e+00
121,41,0.000000e+00
121,42,0.000000e+00
121,43,0.000000e+00
121,44,0.000000e+00
121,45,0.000000e+00
121,46,0.000000e+00
121,47,0.000000e+00
121,48,0.000000e+00
121,49,0.000000e+00
121,50,0.000000e+00
121,51,0.000000e+00
121,52,0.000000e+00
121,53,0.000000e+00
121,54,0.000000e+00
121,55,0.000000e+00
121,56,0.000000e+00
121,57,0.000000e+00
121,58,0.000000e+00
121,59,0.000000e+00
121,60,0.000000e+00
121,61,0.000000e+00
121,62,0.000000e+00
121,63,0.000000e+00
121,64,0.000000e+00
121,65,0.000000e+00
121,66,0.000000e+00
121,67,0.000000e+00
121,68,0.000000e+00
121,69,0.000000e+00
121,70,0.000000e+00
121,71,0.000000e+00
121,72,0.000000e+00
121,73,0.000000e+00
121,74,0.000000e+00
121,75,0.000000e+00
121,76,0.000000e+00
121,77,0.000000e+00
121,78,0.000000e+00
121,79,0.000000e+00
121,80,0.000000e+00
121,81,0.000000e+00
121,82,0.000000e+00
121,83,0.000000e+00
121,84,0.000000e+00
121,85,0.000000e+00
121,86,0.000000e+00
121,87,0.000000e+00
121,88,0.000000e+00
121,89,0.000000e+00
121,90,0.000000e+00
121,91,0.000000e+00
121,92,0.000000e+00
121,93,0.000000e+00
121,94,0.000000e+00
121,95,0.000000e+00
121,96,0.000000e+00
121,97,0.000000e+00
121,98,0.000000e+00
121,99,0.000000e+00
121,100,0.000000e+00
121,101,0.000000e+00
121,102,0.000000e+00
121,103,0.000000e+00
121,104,0.000000e+00
121,105,0.000000e+00
121,106,0.000000e+00
121,107,0.000000e+00
121,108,0.000000e+00
121,109,0.000000e+00
121,110,0.000000e+00
121,111,0.000000e+00
121,112,0.000000e+00
121,113,0.000000e+00
121,114,0.000000e+00
121,115,0.000000e+00
121,116,0.000000e+00
121,117,0.000000e+00
121,118,0.000000e+00
121,119,0.000000e+00
121,120,0.000000e+00
121,121,0.000000e+00
121,122,0.000000e+00
121,123,0.000000e+00
121,124,0.000000e+00
121,125,0.000000e+00
121,126,0.000000e+00
121,127,0.000000e+00
121,128,0.000000e+00
121,129,0.000000e+00
121,130,0.000000e+00
121,131,0.000000e+00
121,132,0.000000e+00
121,133,0.000000e+00
121,134,0.000000e+00
121,135,0.000000e+00
121,136,0.000000e+00
121,137,0.000000e+00
121,138,0.000000e+00
121,139,0.000000e+00
121,140,0.000000e+00
121,141,0.000000e+00
121,142,0.000000e+00
121,143,0.000000e+00
121,144,0.000000e+00
121,145,0.000000e+00
121,146,0.000000e+00
121,147,0.000000e+00
121,148,0.000000e+00
121,149,0.000000e+00
121,150,0.000000e+00
121,151,0.000000e+00
121,152,0.000000e+00
121,153,0.000000e+00
121,154,0.000000e+00
121,155,0.000000e+00
122,0,2.921377e-82
122,1,2.015230e-82
122,2,1.600507e-82
122,3,1.820093e-82
122,4,1.815883e-82
122,5,7.733853e-83
122,6,6.035665e-83
122,7,2.911159e-83
122,8,4.842834e-84
122,9,3.237370e-83
122,10,-9.125344e-84
122,11,-4.968621e-84
122,12,3.841161e-82
122,13,8.346167e-82
122,14,8.199722e-82
122,15,7.593820e-82
122,16,9.443868e-82
122,17,5.846623e-82
122,18,2.236398e-82
122,19,1.307414e-82
122,20,1.442138e-82
122,21,4.829923e-83
122,22,1.433034e-83
122,23,1.120487e-83
122,24,4.130493e-84
122,25,1.641986e-81
122,26,1.775734e-81
122,27,2.354301e-81
122,28,1.617706e-81
122,29,1.127258e-81
122,30,5.450641e-82
122,31,4.277435e-82
122,32,2.020352e-82
122,33,9.491746e-83
122,34,6.316300e-83
122,35,2.803999e-83
122,36,8.383165e-82
122,37,1.954899e-81
122,38,3.329720e-81
122,39,3.169821e-81
122,40,3.592324e-81
122,41,1.727631e-81
122,42,1.086431e-81
122,43,6.494553e-82
122,44,3.322618e-82
122,45,2.305124e-82
122,46,6.650095e-83
122,47,4.912978e-83
122,48,-6.138714e-82
122,49,4.923007e-81
122,50,4.488941e-81
122,51,5.244833e-81
122,52,4.301514e-81
122,53,2.663009e-81
122,54,1.542705e-81
122,55,7.037184e-82
122,56,4.211213e-82
122,57,2.607065e-82
122,58,9.636120e-83
122,59,7.968860e-83
122,60,4.211719e-81
122,61,5.383149e-81
122,62,5.700299e-81
122,63,6.984111e-81
122,64,4.885947e-81
122,65,3.194500e-81
122,66,1.862402e-81
122,67,9.671831e-82
122,68,6.974509e-82
122,69,3.235634e-82
122,70,1.843591e-82
122,71,1.202764e-82
122,72,2.133421e-81
122,73,6.129875e-81
122,74,7.991735e-81
122,75,7.956412e-81
122,76,6.391892e-81
122,77,2.722697e-81
122,78,1.680990e-81
122,79,1.177774e-81
122,80,8.150822e-82
122,81,3.900302e-82
122,82,2.246522e-82
122,83,1.588272e-82
122,84,5.317065e-81
122,85,9.475578e-81
122,86,9.435472e-81
122,87,8.555217e-81
122,88,5.688652e-81
122,89,3.675358e-81
122,90,2.113701e-81
122,91,1.428416e-81
122,92,9.586588e-82
122,93,5.465158e-82
122,94,2.216928e-82
122,95,1.648136e-82
122,96,2.330681e-82
122,97,7.237784e-81
122,98,7.813711e-81
122,99,7.823493e-81
122,100,4.533680e-81
122,101,2.957526e-81
122,102,2.219412e-81
122,103,1.374074e-81
122,104,1.063580e-81
122,105,6.303458e-82
122,106,2.747082e-82
122,107,1.988502e-82
122,108,0.000000e+00
122,109,8.133107e-82
122,110,6.461619e-81
122,111,5.260194e-81
122,112,4.295848e-81
122,113,3.050267e-81
122,114,1.700985e-81
122,115,1.596720e-81
122,116,1.016961e-81
122,117,7.348313e-82
122,118,3.054478e-82
122,119,2.093451e-82
122,120,0.000000e+00
122,121,0.000000e+00
122,122,1.536438e-81
122,123,3.566681e-81
122,124,2.546226e-81
122,125,1.985649e-81
122,126,1.770574e-81
122,127,1.336565e-81
122,128,1.091251e-81
122,129,6.770173e-82
122,130,3.171627e-82
122,131,2.048464e-82
122,132,0.000000e+00
122,133,0.000000e+00
122,134,0.000000e+00
122,135,0.000000e+00
122,136,1.012221e-81
122,137,1.730367e-81
122,138,1.208104e-81
122,139,1.187298e-81
122,140,9.033853e-82
122,141,6.863163e-82
122,142,3.410105e-82
122,143,1.955476e-82
122,144,0.000000e+00
122,145,0.000000e+00
122,146,0.000000e+00
122,147,0.000000e+00
122,148,0.000000e+00
122,149,2.414505e-83
122,150,1.982635e-82
122,151,3.717920e-82
122,152,3.180268e-82
122,153,2.950819e-82
122,154,1.903704e-82
122,155,1.115218e-82
123,0,1.223762e-81
123,1,9.935533e-82
123,2,8.180187e-82
123,3,9.036730e-82
123,4,8.828452e-82
123,5,4.562707e-82
123,6,3.504578e-82
123,7,1.489944e-82
123,8,4.103241e-84
123,9,1.698617e-82
123,10,-5.449244e-83
123,11,-3.172777e-83
123,12,1.367880e-81
123,13,3.998793e-81
123,14,4.091924e-81
123,15,3.876075e-81
123,16,5.060695e-81
123,17,2.959686e-81
123,18,1.074788e-81
123,19,6.698791e-82
123,20,7.552151e-82
123,21,2.279002e-82
123,22,7.456446e-83
123,23,5.488819e-83
123,24,-1.679653e-81
123,25,7.912377e-81
123,26,8.662654e-81
123,27,1.217052e-80
123,28,8.567429e-81
123,29,5.991558e-81
123,30,2.824109e-81
123,31,2.213795e-81
123,32,9.798474e-82
123,33,4.645691e-82
123,34,3.102806e-82
123,35,1.438872e-82
123,36,2.343622e-81
123,37,8.873717e-81
123,38,1.730879e-80
123,39,1.629415e-80
123,40,1.889331e-80
123,41,9.038412e-81
123,42,5.707352e-81
123,43,3.404442e-81
123,44,1.670309e-81
123,45,1.174550e-81
123,46,2.914091e-82
123,47,2.453299e-82
123,48,-5.971814e-81
123,49,2.506085e-80
123,50,2.220333e-80
123,51,2.726825e-80
123,52,2.271479e-80
123,53,1.384725e-80
123,54,8.081792e-81
123,55,3.590314e-81
123,56,2.238087e-81
123,57,1.283497e-81
123,58,4.106455e-82
123,59,4.133312e-82
123,60,1.916141e-80
123,61,2.674893e-80
123,62,2.896731e-80
123,63,3.699987e-80
123,64,2.593633e-80
123,65,1.707031e-80
123,66,9.930472e-81
123,67,4.859872e-81
123,68,3.659851e-81
123,69,1.610560e-81
123,70,9.220094e-82
123,71,6.298389e-82
123,72,8.277450e-81
123,73,3.078515e-80
123,74,4.181828e-80
123,75,4.231800e-80
123,76,3.420403e-80
123,77,1.410829e-80
123,78,8.763357e-81
123,79,5.956450e-81
123,80,4.185053e-81
123,81,1.944597e-81
123,82,1.154236e-81
123,83,8.345903e-82
123,84,2.625766e-80
123,85,4.840955e-80
123,86,4.911826e-80
123,87,4.491481e-80
123,88,3.016133e-80
123,89,1.946300e-80
123,90,1.117552e-80
123,91,7.462284e-81
123,92,5.044567e-81
123,93,2.869771e-81
123,94,1.144626e-81
123,95,8.942714e-82
123,96,1.115136e-81
123,97,4.049128e-80
123,98,4.162625e-80
123,99,4.120633e-80
123,100,2.403759e-80
123,101,1.568622e-80
123,102,1.192381e-80
123,103,7.054992e-81
123,104,5.577678e-81
123,105,3.399414e-81
123,106,1.444233e-81
123,107,1.068046e-81
123,108,0.000000e+00
123,109,3.715028e-81
123,110,3.132731e-80
123,111,2.954492e-80
123,112,2.156553e-80
123,113,1.597088e-80
123,114,8.930910e-81
123,115,8.212661e-81
123,116,5.290575e-81
123,117,3.870842e-81
123,118,1.581696e-81
123,119,1.131989e-81
123,120,0.000000e+00
123,121,0.000000e+00
123,122,3.566681e-81
123,123,2.252520e-80
123,124,1.448605e-80
123,125,1.004331e-80
123,126,9.108486e-81
123,127,7.051822e-81
123,128,5.622463e-81
123,129,3.505550e-81
123,130,1.621660e-81
123,131,1.107902e-81
123,132,0.000000e+00
123,133,0.000000e+00
123,134,0.000000e+00
123,135,0.000000e+00
123,136,5.330306e-81
123,137,9.017075e-81
123,138,5.836690e-81
123,139,6.021592e-81
123,140,4.730073e-81
123,141,3.563055e-81
123,142,1.768399e-81
123,143,1.028516e-81
123,144,0.000000e+00
123,145,0.000000e+00
123,146,0.000000e+00
123,147,0.000000e+00
123,148,0.000000e+00
123,149,1.068029e-82
123,150,1.000816e-81
123,151,1.921341e-81
123,152,1.654731e-81
123,153,1.523620e-81
123,154,9.875848e-82
123,155,5.765629e-82
124,0,1.435383e-81
124,1,1.236314e-81
124,2,1.218774e-81
124,3,1.035316e-81
124,4,9.386926e-82
124,5,4.305991e-82
124,6,3.405520e-82
124,7,1.713393e-82
124,8,7.476866e-83
124,9,1.739415e-82
124,10,-4.736440e-84
124,11,-2.336874e-84
124,12,3.546063e-81
124,13,5.402474e-81
124,14,5.245437e-81
124,15,4.513141e-81
124,16,4.663593e-81
124,17,2.579325e-81
124,18,1.127745e-81
124,19,8.024218e-82
124,20,7.211869e-82
124,21,2.911249e-82
124,22,1.327660e-82
124,23,6.778056e-83
124,24,6.884450e-81
124,25,1.173191e-80
124,26,1.185518e-80
124,27,1.255050e-80
124,28,8.036045e-81
124,29,5.505266e-81
124,30,2.817859e-81
124,31,2.286967e-81
124,32,1.097522e-81
124,33,6.287279e-82
124,34,3.632649e-82
124,35,1.602501e-82
124,36,1.444915e-80
124,37,1.723057e-80
124,38,2.093807e-80
124,39,1.869301e-80
124,40,1.707849e-80
124,41,8.349745e-81
124,42,5.355089e-81
124,43,3.321041e-81
124,44,1.925791e-81
124,45,1.285711e-81
124,46,4.740553e-82
124,47,2.661599e-82
124,48,1.488187e-80
124,49,3.175902e-80
124,50,2.876536e-80
124,51,2.696237e-80
124,52,2.055413e-80
124,53,1.216862e-80
124,54,7.712141e-81
124,55,4.063343e-81
124,56,2.564875e-81
124,57,1.539865e-81
124,58,6.736831e-82
124,59,4.234333e-82
124,60,3.331352e-80
124,61,3.601287e-80
124,62,3.406406e-80
124,63,3.502077e-80
124,64,2.312784e-80
124,65,1.469162e-80
124,66,8.984328e-81
124,67,5.249048e-81
124,68,3.622079e-81
124,69,1.969776e-81
124,70,1.101840e-81
124,71,6.131692e-82
124,72,2.943186e-80
124,73,4.077671e-80
124,74,4.361284e-80
124,75,3.947356e-80
124,76,2.881189e-80
124,77,1.331562e-80
124,78,8.669489e-81
124,79,6.097740e-81
124,80,4.182756e-81
124,81,2.245634e-81
124,82,1.296112e-81
124,83,7.603292e-82
124,84,3.077326e-80
124,85,5.244693e-80
124,86,4.806946e-80
124,87,4.006633e-80
124,88,2.635369e-80
124,89,1.700927e-80
124,90,1.060280e-80
124,91,7.435986e-81
124,92,4.952267e-81
124,93,2.903777e-81
124,94,1.347375e-81
124,95,8.239299e-82
124,96,1.093471e-81
124,97,3.905029e-80
124,98,3.995807e-80
124,99,3.492049e-80
124,100,2.138248e-80
124,101,1.447606e-80
124,102,1.100614e-80
124,103,7.281755e-81
124,104,5.387993e-81
124,105,3.341066e-81
124,106,1.578055e-81
124,107,9.632961e-82
124,108,0.000000e+00
124,109,3.345904e-81
124,110,2.884297e-80
124,111,2.581155e-80
124,112,1.921567e-80
124,113,1.370195e-80
124,114,8.750961e-81
124,115,7.994674e-81
124,116,5.076385e-81
124,117,3.638143e-81
124,118,1.642437e-81
124,119,1.015055e-81
124,120,0.000000e+00
124,121,0.000000e+00
124,122,2.546226e-81
124,123,1.448605e-80
124,124,1.620730e-80
124,125,9.651728e-81
124,126,8.209106e-81
124,127,6.766612e-81
124,128,5.234287e-81
124,129,3.323714e-81
124,130,1.675366e-81
124,131,9.745071e-82
124,132,0.000000e+00
124,133,0.000000e+00
124,134,0.000000e+00
124,135,0.000000e+00
124,136,4.450170e-81
124,137,7.417955e-81
124,138,5.257584e-81
124,139,5.336648e-81
124,140,4.117966e-81
124,141,3.179931e-81
124,142,1.660168e-81
124,143,8.746553e-82
124,144,0.000000e+00
124,145,0.000000e+00
124,146,0.000000e+00
124,147,0.000000e+00
124,148,0.000000e+00
124,149,1.245668e-82
124,150,8.384552e-82
124,151,1.510012e-81
124,152,1.375671e-81
124,153,1.287061e-81
124,154,8.505819e-82
124,155,4.946986e-82
125,0,1.317695e-81
125,1,1.130791e-81
125,2,1.280896e-81
125,3,9.389501e-82
125,4,8.145727e-82
125,5,3.360819e-82
125,6,2.805918e-82
125,7,1.578420e-82
125,8,1.110730e-82
125,9,1.506006e-82
125,10,2.755819e-83
125,11,1.668885e-83
125,12,4.283616e-81
125,13,5.333366e-81
125,14,5.050286e-81
125,15,4.142425e-81
125,16,3.582571e-81
125,17,1.980623e-81
125,18,1.039819e-81
125,19,7.816516e-82
125,20,6.073427e-82
125,21,2.969778e-82
125,22,1.478897e-82
125,23,6.890018e-83
125,24,1.098778e-80
125,25,1.210919e-80
125,26,1.181376e-80
125,27,1.071033e-80
125,28,6.327440e-81
125,29,4.373573e-81
125,30,2.443618e-81
125,31,2.004290e-81
125,32,1.035816e-81
125,33,6.669886e-82
125,34,3.493066e-82
125,35,1.489240e-82
125,36,1.944135e-80
125,37,1.951458e-80
125,38,1.971006e-80
125,39,1.696074e-80
125,40,1.296144e-80
125,41,6.735098e-81
125,42,4.415944e-81
125,43,2.778734e-81
125,44,1.839861e-81
125,45,1.180712e-81
125,46,5.264379e-82
125,47,2.470404e-82
125,48,2.536738e-80
125,49,3.070040e-80
125,50,2.804838e-80
125,51,2.238066e-80
125,52,1.584908e-80
125,53,9.289055e-81
125,54,6.398904e-81
125,55,3.852635e-81
125,56,2.491981e-81
125,57,1.503109e-81
125,58,7.543240e-82
125,59,3.719287e-82
125,60,3.680431e-80
125,61,3.554880e-80
125,62,3.171694e-80
125,63,2.811456e-80
125,64,1.752934e-80
125,65,1.098350e-80
125,66,7.138620e-81
125,67,4.855510e-81
125,68,3.139485e-81
125,69,1.947469e-81
125,70,1.076394e-81
125,71,5.225294e-82
125,72,3.798382e-80
125,73,4.008462e-80
125,74,3.756104e-80
125,75,3.101373e-80
125,76,2.053240e-80
125,77,1.086935e-80
125,78,7.659163e-81
125,79,5.495466e-81
125,80,3.590357e-81
125,81,2.152131e-81
125,82,1.226802e-81
125,83,6.039658e-82
125,84,2.809997e-80
125,85,4.644146e-80
125,86,3.952230e-80
125,87,3.030859e-80
125,88,1.955071e-80
125,89,1.307404e-80
125,90,8.909110e-81
125,91,6.463952e-81
125,92,4.269360e-81
125,93,2.531931e-81
125,94,1.311516e-81
125,95,6.679867e-82
125,96,9.273172e-82
125,97,3.131215e-80
125,98,3.188934e-80
125,99,2.560487e-80
125,100,1.602485e-80
125,101,1.152081e-80
125,102,9.026291e-81
125,103,6.490407e-81
125,104,4.564697e-81
125,105,2.865808e-81
125,106,1.461306e-81
125,107,7.668117e-82
125,108,0.000000e+00
125,109,2.525050e-81
125,110,2.266018e-80
125,111,1.906078e-80
125,112,1.435657e-80
125,113,1.088658e-80
125,114,7.141376e-81
125,115,6.898132e-81
125,116,4.257327e-81
125,117,3.010802e-81
125,118,1.462480e-81
125,119,7.948698e-82
125,120,0.000000e+00
125,121,0.000000e+00
125,122,1.985649e-81
125,123,1.004331e-80
125,124,9.651728e-81
125,125,1.017827e-80
125,126,7.144512e-81
125,127,5.537553e-81
125,128,4.314511e-81
125,129,2.741510e-81
125,130,1.478600e-81
125,131,7.511432e-82
125,132,0.000000e+00
125,133,0.000000e+00
125,134,0.000000e+00
125,135,0.000000e+00
125,136,3.036184e-81
125,137,5.433150e-81
125,138,4.548480e-81
125,139,4.196828e-81
125,140,3.154772e-81
125,141,2.515686e-81
125,142,1.376203e-81
125,143,6.581799e-82
125,144,0.000000e+00
125,145,0.000000e+00
125,146,0.000000e+00
125,147,0.000000e+00
125,148,0.000000e+00
125,149,1.368937e-82
125,150,6.535209e-82
125,151,1.051093e-81
125,152,1.024732e-81
125,153,9.718179e-82
125,154,6.563968e-82
125,155,3.796570e-82
126,0,1.253211e-81
126,1,1.101494e-81
126,2,1.190992e-81
126,3,8.737938e-82
126,4,7.556145e-82
126,5,2.944814e-82
126,6,2.513907e-82
126,7,1.481883e-82
126,8,1.187813e-82
126,9,1.361470e-82
126,10,3.338791e-83
126,11,2.002296e-83
126,12,4.162362e-81
126,13,4.991006e-81
126,14,4.786835e-81
126,15,3.823308e-81
126,16,3.252424e-81
126,17,1.760130e-81
126,18,9.539632e-82
126,19,7.355911e-82
126,20,5.339708e-82
126,21,2.679085e-82
126,22,1.416921e-82
126,23,6.651722e-83
126,24,1.111254e-80
126,25,1.155362e-80
126,26,1.117862e-80
126,27,9.810080e-81
126,28,5.592891e-81
126,29,3.923977e-81
126,30,2.227631e-81
126,31,1.858483e-81
126,32,9.586769e-82
126,33,6.171865e-82
126,34,3.241708e-82
126,35,1.392953e-82
126,36,1.919885e-80
126,37,1.870833e-80
126,38,1.818449e-80
126,39,1.563595e-80
126,40,1.162586e-80
126,41,6.049966e-81
126,42,3.992859e-81
126,43,2.514553e-81
126,44,1.711116e-81
126,45,1.110405e-81
126,46,5.139441e-82
126,47,2.257624e-82
126,48,2.538469e-80
126,49,2.840065e-80
126,50,2.616350e-80
126,51,2.022517e-80
126,52,1.399709e-80
126,53,8.308374e-81
126,54,5.817525e-81
126,55,3.552500e-81
126,56,2.258029e-81
126,57,1.422671e-81
126,58,7.351876e-82
126,59,3.391182e-82
126,60,3.534508e-80
126,61,3.369677e-80
126,62,2.941309e-80
126,63,2.515254e-80
126,64,1.554622e-80
126,65,9.618618e-81
126,66,6.428893e-81
126,67,4.498348e-81
126,68,2.817148e-81
126,69,1.823651e-81
126,70,1.005391e-81
126,71,4.776393e-82
126,72,3.680878e-80
126,73,3.766277e-80
126,74,3.402543e-80
126,75,2.789940e-80
126,76,1.812347e-80
126,77,9.829446e-81
126,78,6.873182e-81
126,79,5.010100e-81
126,80,3.329981e-81
126,81,1.996524e-81
126,82,1.126733e-81
126,83,5.457908e-82
126,84,2.677026e-80
126,85,4.264873e-80
126,86,3.581616e-80
126,87,2.697225e-80
126,88,1.738517e-80
126,89,1.159881e-80
126,90,8.026388e-81
126,91,5.858842e-81
126,92,3.858976e-81
126,93,2.319470e-81
126,94,1.209683e-81
126,95,5.939656e-82
126,96,8.672959e-82
126,97,2.833669e-80
126,98,2.893597e-80
126,99,2.267662e-80
126,100,1.439542e-80
126,101,1.018039e-80
126,102,7.965881e-81
126,103,6.018058e-81
126,104,4.119646e-81
126,105,2.587057e-81
126,106,1.339961e-81
126,107,6.844174e-82
126,108,0.000000e+00
126,109,2.235854e-81
126,110,2.016832e-80
126,111,1.728950e-80
126,112,1.253057e-80
126,113,9.698637e-81
126,114,6.846002e-81
126,115,6.006578e-81
126,116,3.907994e-81
126,117,2.693407e-81
126,118,1.348328e-81
126,119,7.141173e-82
126,120,0.000000e+00
126,121,0.000000e+00
126,122,1.770574e-81
126,123,9.108486e-81
126,124,8.209106e-81
126,125,7.144512e-81
126,126,8.219996e-81
126,127,5.072791e-81
126,128,3.857954e-81
126,129,2.525442e-81
126,130,1.368354e-81
126,131,6.688654e-82
126,132,0.000000e+00
126,133,0.000000e+00
126,134,0.000000e+00
126,135,0.000000e+00
126,136,2.835617e-81
126,137,4.602764e-81
126,138,4.055649e-81
126,139,3.811329e-81
126,140,2.787935e-81
126,141,2.262410e-81
126,142,1.235026e-81
126,143,5.812840e-82
126,144,0.000000e+00
126,145,0.000000e+00
126,146,0.000000e+00
126,147,0.000000e+00
126,148,0.000000e+00
126,149,1.347881e-82
126,150,6.032611e-82
126,151,9.039437e-82
126,152,8.982223e-82
126,153,8.582603e-82
126,154,5.794311e-82
126,155,3.373749e-82
127,0,1.054015e-81
127,1,9.363541e-82
127,2,1.058363e-81
127,3,7.389512e-82
127,4,6.275690e-82
127,5,2.389816e-82
127,6,2.192249e-82
127,7,1.261128e-82
127,8,1.086051e-82
127,9,1.159707e-82
127,10,3.407982e-83
127,11,2.034356e-83
127,12,3.762966e-81
127,13,4.405929e-81
127,14,4.116177e-81
127,15,3.306030e-81
127,16,2.658643e-81
127,17,1.392287e-81
127,18,7.988143e-82
127,19,6.184226e-82
127,20,4.392176e-82
127,21,2.364023e-82
127,22,1.287556e-82
127,23,5.615231e-83
127,24,1.050094e-80
127,25,1.018082e-80
127,26,9.820238e-81
127,27,8.245277e-81
127,28,4.620045e-81
127,29,3.173300e-81
127,30,1.841883e-81
127,31,1.551543e-81
127,32,8.179809e-82
127,33,5.361756e-82
127,34,2.768099e-82
127,35,1.186802e-82
127,36,1.770997e-80
127,37,1.679129e-80
127,38,1.579648e-80
127,39,1.344721e-80
127,40,9.423520e-81
127,41,4.908212e-81
127,42,3.273947e-81
127,43,2.072731e-81
127,44,1.458649e-81
127,45,9.341347e-82
127,46,4.467565e-82
127,47,1.938612e-82
127,48,2.444967e-80
127,49,2.478311e-80
127,50,2.276272e-80
127,51,1.675668e-80
127,52,1.133815e-80
127,53,6.625704e-81
127,54,4.711437e-81
127,55,3.034545e-81
127,56,1.935998e-81
127,57,1.203629e-81
127,58,6.475519e-82
127,59,2.831894e-82
127,60,3.145463e-80
127,61,2.947410e-80
127,62,2.529330e-80
127,63,2.069407e-80
127,64,1.247193e-80
127,65,7.672948e-81
127,66,5.093834e-81
127,67,3.748637e-81
127,68,2.332350e-81
127,69,1.549377e-81
127,70,8.674740e-82
127,71,3.868180e-82
127,72,3.396039e-80
127,73,3.297299e-80
127,74,2.859308e-80
127,75,2.286518e-80
127,76,1.422652e-80
127,77,8.052915e-81
127,78,5.669924e-81
127,79,4.158451e-81
127,80,2.735990e-81
127,81,1.688382e-81
127,82,9.614624e-82
127,83,4.385981e-82
127,84,2.256451e-80
127,85,3.620756e-80
127,86,2.952047e-80
127,87,2.162402e-80
127,88,1.375055e-80
127,89,9.198287e-81
127,90,6.561196e-81
127,91,4.838705e-81
127,92,3.172975e-81
127,93,1.909748e-81
127,94,1.033687e-81
127,95,4.825538e-82
127,96,7.046192e-82
127,97,2.314134e-80
127,98,2.369587e-80
127,99,1.786999e-80
127,100,1.163027e-80
127,101,8.291271e-81
127,102,6.340951e-81
127,103,4.886678e-81
127,104,3.375307e-81
127,105,2.142746e-81
127,106,1.122383e-81
127,107,5.521588e-82
127,108,0.000000e+00
127,109,1.726526e-81
127,110,1.613919e-80
127,111,1.378730e-80
127,112,1.027430e-80
127,113,7.607886e-81
127,114,5.412543e-81
127,115,5.008548e-81
127,116,3.113546e-81
127,117,2.197862e-81
127,118,1.103684e-81
127,119,5.693854e-82
127,120,0.000000e+00
127,121,0.000000e+00
127,122,1.336565e-81
127,123,7.051822e-81
127,124,6.766612e-81
127,125,5.537553e-81
127,126,5.072791e-81
127,127,4.867793e-81
127,128,3.084161e-81
127,129,2.021333e-81
127,130,1.124527e-81
127,131,5.324682e-82
127,132,0.000000e+00
127,133,0.000000e+00
127,134,0.000000e+00
127,135,0.000000e+00
127,136,2.193096e-81
127,137,3.622029e-81
127,138,3.187996e-81
127,139,3.050835e-81
127,140,2.171432e-81
127,141,1.776117e-81
127,142,1.004527e-81
127,143,4.585749e-82
127,144,0.000000e+00
127,145,0.000000e+00
127,146,0.000000e+00
127,147,0.000000e+00
127,148,0.000000e+00
127,149,1.150354e-82
127,150,4.757689e-82
127,151,6.837939e-82
127,152,6.898057e-82
127,153,6.642384e-82
127,154,4.549779e-82
127,155,2.637172e-82
128,0,7.678228e-82
128,1,6.684632e-82
128,2,7.422311e-82
128,3,5.505276e-82
128,4,4.669616e-82
128,5,1.853511e-82
128,6,1.614704e-82
128,7,9.191024e-83
128,8,6.886198e-83
128,9,8.706332e-83
128,10,1.874377e-83
128,11,1.166004e-83
128,12,2.569781e-81
128,13,3.146176e-81
128,14,2.955004e-81
128,15,2.407072e-81
128,16,2.037424e-81
128,17,1.114150e-81
128,18,5.927468e-82
128,19,4.475447e-82
128,20,3.410010e-82
128,21,1.689228e-82
128,22,8.793867e-83
128,23,3.965001e-83
128,24,6.775802e-81
128,25,7.152531e-81
128,26,6.961428e-81
128,27,6.154825e-81
128,28,3.556427e-81
128,29,2.454322e-81
128,30,1.387033e-81
128,31,1.153619e-81
128,32,5.992893e-82
128,33,3.830237e-82
128,34,2.023321e-82
128,35,8.693619e-83
128,36,1.171052e-80
128,37,1.158840e-80
128,38,1.141075e-80
128,39,9.811832e-81
128,40,7.322860e-81
128,41,3.773214e-81
128,42,2.488990e-81
128,43,1.579464e-81
128,44,1.062170e-81
128,45,6.871050e-82
128,46,3.130993e-82
128,47,1.443375e-82
128,48,1.560992e-80
128,49,1.777945e-80
128,50,1.636097e-80
128,51,1.270076e-80
128,52,8.873119e-81
128,53,5.220670e-81
128,54,3.593174e-81
128,55,2.207709e-81
128,56,1.409083e-81
128,57,8.677265e-82
128,58,4.485908e-82
128,59,2.132146e-82
128,60,2.168415e-80
128,61,2.082963e-80
128,62,1.830018e-80
128,63,1.583259e-80
128,64,9.792210e-81
128,65,6.099330e-81
128,66,3.954870e-81
128,67,2.774333e-81
128,68,1.759760e-81
128,69,1.118266e-81
128,70,6.216185e-82
128,71,2.968846e-82
128,72,2.264630e-80
128,73,2.339217e-80
128,74,2.133093e-80
128,75,1.751747e-80
128,76,1.136919e-80
128,77,6.120799e-81
128,78,4.297793e-81
128,79,3.120416e-81
128,80,2.042035e-81
128,81,1.225264e-81
128,82,6.977212e-82
128,83,3.411476e-82
128,84,1.627930e-80
128,85,2.663421e-80
128,86,2.233413e-80
128,87,1.690925e-80
128,88,1.081950e-80
128,89,7.204190e-81
128,90,4.979786e-81
128,91,3.629147e-81
128,92,2.394390e-81
128,93,1.424734e-81
128,94,7.446753e-82
128,95,3.722897e-82
128,96,5.091711e-82
128,97,1.746915e-80
128,98,1.798776e-80
128,99,1.417299e-80
128,100,9.049258e-81
128,101,6.409491e-81
128,102,4.931584e-81
128,103,3.603568e-81
128,104,2.494067e-81
128,105,1.602536e-81
128,106,8.208000e-82
128,107,4.257465e-82
128,108,0.000000e+00
128,109,1.349156e-81
128,110,1.248285e-80
128,111,1.074285e-80
128,112,8.077162e-81
128,113,6.030608e-81
128,114,4.089197e-81
128,115,3.757126e-81
128,116,2.363307e-81
128,117,1.654001e-81
128,118,8.202843e-82
128,119,4.397570e-82
128,120,0.000000e+00
128,121,0.000000e+00
128,122,1.091251e-81
128,123,5.622463e-81
128,124,5.234287e-81
128,125,4.314511e-81
128,126,3.857954e-81
128,127,3.084161e-81
128,128,2.605663e-81
128,129,1.509974e-81
128,130,8.338369e-82
128,131,4.146169e-82
128,132,0.000000e+00
128,133,0.000000e+00
128,134,0.000000e+00
128,135,0.000000e+00
128,136,1.717807e-81
128,137,2.931904e-81
128,138,2.521042e-81
128,139,2.354069e-81
128,140,1.706070e-81
128,141,1.362285e-81
128,142,7.588998e-82
128,143,3.633534e-82
128,144,0.000000e+00
128,145,0.000000e+00
128,146,0.000000e+00
128,147,0.000000e+00
128,148,0.000000e+00
128,149,7.954856e-83
128,150,3.722449e-82
128,151,5.740520e-82
128,152,5.492336e-82
128,153,5.207162e-82
128,154,3.550673e-82
128,155,2.065841e-82
129,0,5.001961e-82
129,1,4.546195e-82
129,2,5.056631e-82
129,3,3.713353e-82
129,4,3.146187e-82
129,5,1.181723e-82
129,6,1.010302e-82
129,7,6.141197e-83
129,8,5.048297e-83
129,9,5.560527e-83
129,10,1.595648e-83
129,11,9.601163e-84
129,12,1.803529e-81
129,13,2.137685e-81
129,14,2.030187e-81
129,15,1.615056e-81
129,16,1.328710e-81
129,17,7.120829e-82
129,18,3.892931e-82
129,19,3.060391e-82
129,20,2.174104e-82
129,21,1.123224e-82
129,22,6.036988e-83
129,23,2.748875e-83
129,24,4.985732e-81
129,25,4.957993e-81
129,26,4.790278e-81
129,27,4.082984e-81
129,28,2.291609e-81
129,29,1.587908e-81
129,30,9.047135e-82
129,31,7.659790e-82
129,32,3.993751e-82
129,33,2.600671e-82
129,34,1.355814e-82
129,35,5.792548e-83
129,36,8.488554e-81
129,37,8.184143e-81
129,38,7.737671e-81
129,39,6.607149e-81
129,40,4.727375e-81
129,41,2.437518e-81
129,42,1.592829e-81
129,43,1.026620e-81
129,44,7.130936e-82
129,45,4.591545e-82
129,46,2.193479e-82
129,47,9.493198e-83
129,48,1.155434e-80
129,49,1.207215e-80
129,50,1.122457e-80
129,51,8.326829e-81
129,52,5.669119e-81
129,53,3.352287e-81
129,54,2.354715e-81
129,55,1.475050e-81
129,56,9.365194e-82
129,57,5.895559e-82
129,58,3.118849e-82
129,59,1.409365e-82
129,60,1.524342e-80
129,61,1.437022e-80
129,62,1.241331e-80
129,63,1.027873e-80
129,64,6.289156e-81
129,65,3.832317e-81
129,66,2.549066e-81
129,67,1.859054e-81
129,68,1.145028e-81
129,69,7.608995e-82
129,70,4.176414e-82
129,71,1.961047e-82
129,72,1.616648e-80
129,73,1.604889e-80
129,74,1.417844e-80
129,75,1.136068e-80
129,76,7.176557e-81
129,77,3.965939e-81
129,78,2.796739e-81
129,79,2.044601e-81
129,80,1.354842e-81
129,81,8.276229e-82
129,82,4.645894e-82
129,83,2.217092e-82
129,84,1.117646e-80
129,85,1.781607e-80
129,86,1.468762e-80
129,87,1.084460e-80
129,88,6.933698e-81
129,89,4.585432e-81
129,90,3.231894e-81
129,91,2.387497e-81
129,92,1.570223e-81
129,93,9.458064e-82
129,94,5.059860e-82
129,95,2.408228e-82
129,96,3.310754e-82
129,97,1.145359e-80
129,98,1.179221e-80
129,99,9.032038e-81
129,100,5.838169e-81
129,101,4.129297e-81
129,102,3.186995e-81
129,103,2.417443e-81
129,104,1.629004e-81
129,105,1.013673e-81
129,106,5.553146e-82
129,107,2.769055e-82
129,108,0.000000e+00
129,109,8.706354e-82
129,110,8.052240e-81
129,111,6.865328e-81
129,112,5.099684e-81
129,113,3.874342e-81
129,114,2.739309e-81
129,115,2.461358e-81
129,116,1.542124e-81
129,117,1.101179e-81
129,118,5.415277e-82
129,119,2.872094e-82
129,120,0.000000e+00
129,121,0.000000e+00
129,122,6.770173e-82
129,123,3.505550e-81
129,124,3.323714e-81
129,125,2.741510e-81
129,126,2.525442e-81
129,127,2.021333e-81
129,128,1.509974e-81
129,129,1.153845e-81
129,130,5.523925e-82
129,131,2.666607e-82
129,132,0.000000e+00
129,133,0.000000e+00
129,134,0.000000e+00
129,135,0.000000e+00
129,136,1.070813e-81
129,137,1.743017e-81
129,138,1.563013e-81
129,139,1.503431e-81
129,140,1.070717e-81
129,141,8.819078e-82
129,142,4.861667e-82
129,143,2.285306e-82
129,144,0.000000e+00
129,145,0.000000e+00
129,146,0.000000e+00
129,147,0.000000e+00
129,148,0.000000e+00
129,149,5.208762e-83
129,150,2.289672e-82
129,151,3.416581e-82
129,152,3.418655e-82
129,153,3.192833e-82
129,154,2.187044e-82
129,155,1.291284e-82
130,0,3.367313e-82
130,1,3.047668e-82
130,2,3.627463e-82
130,3,2.426027e-82
130,4,1.970564e-82
130,5,6.420479e-83
130,6,5.874180e-83
130,7,3.967519e-83
130,8,4.050134e-83
130,9,3.396335e-83
130,10,1.683600e-83
130,11,1.019160e-83
130,12,1.411392e-81
130,13,1.493286e-81
130,14,1.380500e-81
130,15,1.061246e-81
130,16,7.324748e-82
130,17,3.704779e-82
130,18,2.404587e-82
130,19,1.988388e-82
130,20,1.260218e-82
130,21,7.644949e-83
130,22,4.421381e-83
130,23,1.816024e-83
130,24,4.270160e-81
130,25,3.538767e-81
130,26,3.347504e-81
130,27,2.491755e-81
130,28,1.287980e-81
130,29,8.696898e-82
130,30,5.343226e-82
130,31,4.652982e-82
130,32,2.562095e-82
130,33,1.789877e-82
130,34,8.893812e-83
130,35,3.694826e-83
130,36,6.875368e-81
130,37,6.123548e-81
130,38,5.172045e-81
130,39,4.303884e-81
130,40,2.537848e-81
130,41,1.351984e-81
130,42,8.934684e-82
130,43,5.965366e-82
130,44,4.624115e-82
130,45,2.885331e-82
130,46,1.575839e-82
130,47,6.036248e-83
130,48,1.003924e-80
130,49,8.220442e-81
130,50,7.671120e-81
130,51,4.933787e-81
130,52,3.061885e-81
130,53,1.747822e-81
130,54,1.327452e-81
130,55,9.492876e-82
130,56,6.080521e-82
130,57,3.869812e-82
130,58,2.247091e-82
130,59,8.458466e-83
130,60,1.118601e-80
130,61,9.930867e-81
130,62,8.180316e-81
130,63,5.835585e-81
130,64,3.321052e-81
130,65,1.931076e-81
130,66,1.348853e-81
130,67,1.156374e-81
130,68,6.755853e-82
130,69,5.066324e-82
130,70,2.769110e-82
130,71,1.141131e-82
130,72,1.280244e-80
130,73,1.103883e-80
130,74,8.685651e-81
130,75,6.333127e-81
130,76,3.450306e-81
130,77,2.232675e-81
130,78,1.654812e-81
130,79,1.235739e-81
130,80,7.955760e-82
130,81,5.356601e-82
130,82,2.993469e-82
130,83,1.199927e-82
130,84,7.230682e-81
130,85,1.122970e-80
130,86,8.576031e-81
130,87,5.700387e-81
130,88,3.526670e-81
130,89,2.339328e-81
130,90,1.822065e-81
130,91,1.394278e-81
130,92,9.131247e-82
130,93,5.589131e-82
130,94,3.275143e-82
130,95,1.321050e-82
130,96,1.906263e-82
130,97,6.408720e-81
130,98,6.627163e-81
130,99,4.432883e-81
130,100,3.065814e-81
130,101,2.229545e-81
130,102,1.718825e-81
130,103,1.450211e-81
130,104,9.444378e-82
130,105,5.954050e-82
130,106,3.359712e-82
130,107,1.468862e-82
130,108,0.000000e+00
130,109,4.162881e-82
130,110,4.233579e-81
130,111,3.467939e-81
130,112,2.624741e-81
130,113,1.986344e-81
130,114,1.555896e-81
130,115,1.413384e-81
130,116,8.732045e-82
130,117,5.968521e-82
130,118,3.319166e-82
130,119,1.477120e-82
130,120,0.000000e+00
130,121,0.000000e+00
130,122,3.171627e-82
130,123,1.621660e-81
130,124,1.675366e-81
130,125,1.478600e-81
130,126,1.368354e-81
130,127,1.124527e-81
130,128,8.338369e-82
130,129,5.523925e-82
130,130,3.590767e-82
130,131,1.344005e-82
130,132,0.000000e+00
130,133,0.000000e+00
130,134,0.000000e+00
130,135,0.000000e+00
130,136,4.817010e-82
130,137,7.390210e-82
130,138,8.360602e-82
130,139,7.809420e-82
130,140,5.305024e-82
130,141,4.477868e-82
130,142,2.701621e-82
130,143,1.105353e-82
130,144,0.000000e+00
130,145,0.000000e+00
130,146,0.000000e+00
130,147,0.000000e+00
130,148,0.000000e+00
130,149,3.366132e-83
130,150,1.106161e-82
130,151,1.354673e-82
130,152,1.563495e-82
130,153,1.532473e-82
130,154,1.061723e-82
130,155,6.262523e-83
131,0,9.182325e-83
131,1,8.884769e-83
131,2,9.559821e-83
131,3,8.050616e-83
131,4,7.233013e-83
131,5,3.355010e-83
131,6,2.771410e-83
131,7,1.387718e-83
131,8,6.411329e-84
131,9,1.367540e-83
131,10,-4.408165e-85
131,11,-5.786166e-86
131,12,2.325744e-82
131,13,4.118946e-82
131,14,4.069736e-82
131,15,3.531219e-82
131,16,3.664740e-82
131,17,2.044781e-82
131,18,9.214198e-83
131,19,6.499374e-83
131,20,5.877682e-83
131,21,2.324338e-83
131,22,1.041437e-83
131,23,5.893829e-84
131,24,4.834448e-82
131,25,9.096916e-82
131,26,9.314853e-82
131,27,9.878332e-82
131,28,6.217888e-82
131,29,4.398673e-82
131,30,2.313884e-82
131,31,1.858629e-82
131,32,8.873057e-83
131,33,5.076218e-83
131,34,2.917830e-83
131,35,1.445729e-83
131,36,1.091369e-81
131,37,1.348498e-81
131,38,1.631718e-81
131,39,1.472431e-81
131,40,1.332154e-81
131,41,6.758017e-82
131,42,4.362466e-82
131,43,2.650862e-82
131,44,1.563048e-82
131,45,1.061975e-82
131,46,3.804135e-83
131,47,2.376024e-83
131,48,1.118644e-81
131,49,2.475748e-81
131,50,2.269970e-81
131,51,2.122977e-81
131,52,1.610683e-81
131,53,9.693804e-82
131,54,6.270205e-82
131,55,3.300394e-82
131,56,2.114358e-82
131,57,1.252023e-82
131,58,5.392451e-83
131,59,3.649884e-83
131,60,2.588301e-81
131,61,2.811131e-81
131,62,2.691627e-81
131,63,2.759442e-81
131,64,1.810299e-81
131,65,1.166942e-81
131,66,7.264295e-82
131,67,4.328259e-82
131,68,2.957800e-82
131,69,1.616835e-82
131,70,8.911408e-83
131,71,5.324492e-83
131,72,2.249485e-81
131,73,3.180942e-81
131,74,3.448671e-81
131,75,3.088408e-81
131,76,2.246154e-81
131,77,1.060641e-81
131,78,7.168400e-82
131,79,4.959945e-82
131,80,3.380925e-82
131,81,1.813208e-82
131,82,1.063399e-82
131,83,6.493869e-83
131,84,2.367672e-81
131,85,4.111853e-81
131,86,3.768473e-81
131,87,3.108255e-81
131,88,2.046052e-81
131,89,1.357090e-81
131,90,8.733303e-82
131,91,6.045210e-82
131,92,4.045453e-82
131,93,2.346807e-82
131,94,1.101948e-82
131,95,7.021116e-83
131,96,7.863369e-83
131,97,3.027621e-81
131,98,3.122751e-81
131,99,2.758961e-81
131,100,1.658132e-81
131,101,1.152143e-81
131,102,8.949195e-82
131,103,5.834783e-82
131,104,4.321892e-82
131,105,2.717622e-82
131,106,1.266526e-82
131,107,8.031789e-83
131,108,0.000000e+00
131,109,2.556178e-82
131,110,2.298845e-81
131,111,2.024269e-81
131,112,1.476449e-81
131,113,1.115272e-81
131,114,7.061295e-82
131,115,6.383194e-82
131,116,4.064968e-82
131,117,2.932131e-82
131,118,1.301973e-82
131,119,9.115220e-83
131,120,0.000000e+00
131,121,0.000000e+00
131,122,2.048464e-82
131,123,1.107902e-81
131,124,9.745071e-82
131,125,7.511432e-82
131,126,6.688654e-82
131,127,5.324682e-82
131,128,4.146169e-82
131,129,2.666607e-82
131,130,1.344005e-82
131,131,9.309752e-83
131,132,0.000000e+00
131,133,0.000000e+00
131,134,0.000000e+00
131,135,0.000000e+00
131,136,3.391807e-82
131,137,5.799315e-82
131,138,4.179714e-82
131,139,4.192491e-82
131,140,3.191244e-82
131,141,2.510771e-82
131,142,1.318091e-82
131,143,7.705333e-83
131,144,0.000000e+00
131,145,0.000000e+00
131,146,0.000000e+00
131,147,0.000000e+00
131,148,0.000000e+00
131,149,1.057637e-83
131,150,6.778796e-83
131,151,1.171117e-82
131,152,1.063843e-82
131,153,9.907564e-83
131,154,6.570772e-83
131,155,3.906981e-83
132,0,0.000000e+00
132,1,0.000000e+00
132,2,0.000000e+00
132,3,0.000000e+00
132,4,0.000000e+00
132,5,0.000000e+00
132,6,0.000000e+00
132,7,0.000000e+00
132,8,0.000000e+00
132,9,0.000000e+00
132,10,0.000000e+00
132,11,0.000000e+00
132,12,0.000000e+00
132,13,0.000000e+00
132,14,0.000000e+00
132,15,0.000000e+00
132,16,0.000000e+00
132,17,0.000000e+00
132,18,0.000000e+00
132,19,0.000000e+00
132,20,0.000000e+00
132,21,0.000000e+00
132,22,0.000000e+00
132,23,0.000000e+00
132,24,0.000000e+00
132,25,0.000000e+00
132,26,0.000000e+00
132,27,0.000000e+00
132,28,0.000000e+00
132,29,0.000000e+00
132,30,0.000000e+00
132,31,0.000000e+00
132,32,0.000000e+00
132,33,0.000000e+00
132,34,0.000000e+00
132,35,0.000000e+00
132,36,0.000000e+00
132,37,0.000000e+00
132,38,0.000000e+00
132,39,0.000000e+00
132,40,0.000000e+00
132,41,0.000000e+00
132,42,0.000000e+00
132,43,0.000000e+00
132,44,0.000000e+00
132,45,0.000000e+00
132,46,0.000000e+00
132,47,0.000000e+00
132,48,0.000000e+00
132,49,0.000000e+00
132,50,0.000000e+00
132,51,0.000000e+00
132,52,0.000000e+00
132,53,0.000000e+00
132,54,0.000000e+00
132,55,0.000000e+00
132,56,0.000000e+00
132,57,0.000000e+00
132,58,0.000000e+00
132,59,0.000000e+00
132,60,0.000000e+00
132,61,0.000000e+00
132,62,0.000000e+00
132,63,0.000000e+00
132,64,0.000000e+00
132,65,0.000000e+00
132,66,0.000000e+00
132,67,0.000000e+00
132,68,0.000000e+00
132,69,0.000000e+00
132,70,0.000000e+00
132,71,0.000000e+00
132,72,0.000000e+00
132,73,0.000000e+00
132,74,0.000000e+00
132,75,0.000000e+00
132,76,0.000000e+00
132,77,0.000000e+00
132,78,0.000000e+00
132,79,0.000000e+00
132,80,0.000000e+00
132,81,0.000000e+00
132,82,0.000000e+00
132,83,0.000000e+00
132,84,0.000000e+00
132,85,0.000000e+00
132,86,0.000000e+00
132,87,0.000000e+00
132,88,0.000000e+00
132,89,0.000000e+00
132,90,0.000000e+00
132,91,0.000000e+00
132,92,0.000000e+00
132,93,0.000000e+00
132,94,0.000000e+00
132,95,0.000000e+00
132,96,0.000000e+00
132,97,0.000000e+00
132,98,0.000000e+00
132,99,0.000000e+00
132,100,0.000000e+00
132,101,0.000000e+00
132,102,0.000000e+00
132,103,0.000000e+00
132,104,0.000000e+00
132,105,0.000000e+00
132,106,0.000000e+00
132,107,0.000000e+00
132,108,0.000000e+00
132,109,0.000000e+00
132,110,0.000000e+00
132,111,0.000000e+00
132,112,0.000000e+00
132,113,0.000000e+00
132,114,0.000000e+00
132,115,0.000000e+00
132,116,0.000000e+00
132,117,0.000000e+00
132,118,0.000000e+00
132,119,0.000000e+00
132,120,0.000000e+00
132,121,0.000000e+00
132,122,0.000000e+00
132,123,0.000000e+00
132,124,0.000000e+00
132,125,0.000000e+00
132,126,0.000000e+00
132,127,0.000000e+00
132,128,0.000000e+00
132,129,0.000000e+00
132,130,0.000000e+00
132,131,0.000000e+00
132,132,0.000000e+00
132,133,0.000000e+00
132,134,0.000000e+00
132,135,0.000000e+00
132,136,0.000000e+00
132,137,0.000000e+00
132,138,0.000000e+00
132,139,0.000000e+00
132,140,0.000000e+00
132,141,0.000000e+00
132,142,0.000000e+00
132,143,0.000000e+00
132,144,0.000000e+00
132,145,0.000000e+00
132,146,0.000000e+00
132,147,0.000000e+00
132,148,0.000000e+00
132,149,0.000000e+00
132,150,0.000000e+00
132,151,0.000000e+00
132,152,0.000000e+00
132,153,0.000000e+00
132,154,0.000000e+00
132,155,0.000000e+00
133,0,0.000000e+00
133,1,0.000000e+00
133,2,0.000000e+00
133,3,0.000000e+00
133,4,0.000000e+00
133,5,0.000000e+00
133,6,0.000000e+00
133,7,0.000000e+00
133,8,0.000000e+00
133,9,0.000000e+00
133,10,0.000000e+00
133,11,0.000000e+00
133,12,0.000000e+00
133,13,0.000000e+00
133,14,0.000000e+00
133,15,0.000000e+00
133,16,0.000000e+00
133,17,0.000000e+00
133,18,0.000000e+00
133,19,0.000000e+00
133,20,0.000000e+00
133,21,0.000000e+00
133,22,0.000000e+00
133,23,0.000000e+00
133,24,0.000000e+00
133,25,0.000000e+00
133,26,0.000000e+00
133,27,0.000000e+00
133,28,0.000000e+00
133,29,0.000000e+00
133,30,0.000000e+00
133,31,0.000000e+00
133,32,0.000000e+00
133,33,0.000000e+00
133,34,0.000000e+00
133,35,0.000000e+00
133,36,0.000000e+00
133,37,0.000000e+00
133,38,0.000000e+00
133,39,0.000000e+00
133,40,0.000000e+00
133,41,0.000000e+00
133,42,0.000000e+00
133,43,0.000000e+00
133,44,0.000000e+00
133,45,0.000000e+00
133,46,0.000000e+00
133,47,0.000000e+00
133,48,0.000000e+00
133,49,0.000000e+00
133,50,0.000000e+00
133,51,0.000000e+00
133,52,0.000000e+00
133,53,0.000000e+00
133,54,0.000000e+00
133,55,0.000000e+00
133,56,0.000000e+00
133,57,0.000000e+00
133,58,0.000000e+00
133,59,0.000000e+00
133,60,0.000000e+00
133,61,0.000000e+00
133,62,0.000000e+00
133,63,0.000000e+00
133,64,0.000000e+00
133,65,0.000000e+00
133,66,0.000000e+00
133,67,0.000000e+00
133,68,0.000000e+00
133,69,0.000000e+00
133,70,0.000000e+00
133,71,0.000000e+00
133,72,0.000000e+00
133,73,0.000000e+00
133,74,0.000000e+00
133,75,0.000000e+00
133,76,0.000000e+00
133,77,0.000000e+00
133,78,0.000000e+00
133,79,0.000000e+00
133,80,0.000000e+00
133,81,0.000000e+00
133,82,0.000000e+00
133,83,0.000000e+00
133,84,0.000000e+00
133,85,0.000000e+00
133,86,0.000000e+00
133,87,0.000000e+00
133,88,0.000000e+00
133,89,0.000000e+00
133,90,0.000000e+00
133,91,0.000000e+00
133,92,0.000000e+00
133,93,0.000000e+00
133,94,0.000000e+00
133,95,0.000000e+00
133,96,0.000000e+00
133,97,0.000000e+00
133,98,0.000000e+00
133,99,0.000000e+00
133,100,0.000000e+00
133,101,0.000000e+00
133,102,0.000000e+00
133,103,0.000000e+00
133,104,0.000000e+00
133,105,0.000000e+00
133,106,0.000000e+00
133,107,0.000000e+00
133,108,0.000000e+00
133,109,0.000000e+00
133,110,0.000000e+00
133,111,0.000000e+00
133,112,0.000000e+00
133,113,0.000000e+00
133,114,0.000000e+00
133,115,0.000000e+00
133,116,0.000000e+00
133,117,0.000000e+00
133,118,0.000000e+00
133,119,0.000000e+00
133,120,0.000000e+00
133,121,0.000000e+00
133,122,0.000000e+00
133,123,0.000000e+00
133,124,0.000000e+00
133,125,0.000000e+00
133,126,0.000000e+00
133,127,0.000000e+00
133,128,0.000000e+00
133,129,0.000000e+00
133,130,0.000000e+00
133,131,0.000000e+00
133,132,0.000000e+00
133,133,0.000000e+00
133,134,0.000000e+00
133,135,0.000000e+00
133,136,0.000000e+00
133,137,0.000000e+00
133,138,0.000000e+00
133,139,0.000000e+00
133,140,0.000000e+00
133,141,0.000000e+00
133,142,0.000000e+00
133,143,0.000000e+00
133,144,0.000000e+00
133,145,0.000000e+00
133,146,0.000000e+00
133,147,0.000000e+00
133,148,0.000000e+00
133,149,0.000000e+00
133,150,0.000000e+00
133,151,0.000000e+00
133,152,0.000000e+00
133,153,0.000000e+00
133,154,0.000000e+00
133,155,0.000000e+00
134,0,0.000000e+00
134,1,0.000000e+00
134,2,0.000000e+00
134,3,0.000000e+00
134,4,0.000000e+00
134,5,0.000000e+00
134,6,0.000000e+00
134,7,0.000000e+00
134,8,0.000000e+00
134,9,0.000000e+00
134,10,0.000000e+00
134,11,0.000000e+00
134,12,0.000000e+00
134,13,0.000000e+00
134,14,0.000000e+00
134,15,0.000000e+00
134,16,0.000000e+00
134,17,0.000000e+00
134,18,0.000000e+00
134,19,0.000000e+00
134,20,0.000000e+00
134,21,0.000000e+00
134,22,0.000000e+00
134,23,0.000000e+00
134,24,0.000000e+00
134,25,0.000000e+00
134,26,0.000000e+00
134,27,0.000000e+00
134,28,0.000000e+00
134,29,0.000000e+00
134,30,0.000000e+00
134,31,0.000000e+00
134,32,0.000000e+00
134,33,0.000000e+00
134,34,0.000000e+00
134,35,0.000000e+00
134,36,0.000000e+00
134,37,0.000000e+00
134,38,0.000000e+00
134,39,0.000000e+00
134,40,0.000000e+00
134,41,0.000000e+00
134,42,0.000000e+00
134,43,0.000000e+00
134,44,0.000000e+00
134,45,0.000000e+00
134,46,0.000000e+00
134,47,0.000000e+00
134,48,0.000000e+00
134,49,0.000000e+00
134,50,0.000000e+00
134,51,0.000000e+00
134,52,0.000000e+00
134,53,0.000000e+00
134,54,0.000000e+00
134,55,0.000000e+00
134,56,0.000000e+00
134,57,0.000000e+00
134,58,0.000000e+00
134,59,0.000000e+00
134,60,0.000000e+00
134,61,0.000000e+00
134,62,0.000000e+00
134,63,0.000000e+00
134,64,0.000000e+00
134,65,0.000000e+00
134,66,0.000000e+00
134,67,0.000000e+00
134,68,0.000000e+00
134,69,0.000000e+00
134,70,0.000000e+00
134,71,0.000000e+00
134,72,0.000000e+00
134,73,0.000000e+00
134,74,0.000000e+00
134,75,0.000000e+00
134,76,0.000000e+00
134,77,0.000000e+00
134,78,0.000000e+00
134,79,0.000000e+00
134,80,0.000000e+00
134,81,0.000000e+00
134,82,0.000000e+00
134,83,0.000000e+00
134,84,0.000000e+00
134,85,0.000000e+00
134,86,0.000000e+00
134,87,0.000000e+00
134,88,0.000000e+00
134,89,0.000000e+00
134,90,0.000000e+00
134,91,0.000000e+00
134,92,0.000000e+00
134,93,0.000000e+00
134,94,0.000000e+00
134,95,0.000000e+00
134,96,0.000000e+00
134,97,0.000000e+00
134,98,0.000000e+00
134,99,0.000000e+00
134,100,0.000000e+00
134,101,0.000000e+00
134,102,0.000000e+00
134,103,0.000000e+00
134,104,0.000000e+00
134,105,0.000000e+00
134,106,0.000000e+00
134,107,0.000000e+00
134,108,0.000000e+00
134,109,0.000000e+00
134,110,0.000000e+00
134,111,0.000000e+00
134,112,0.000000e+00
134,113,0.000000e+00
134,114,0.000000e+00
134,115,0.000000e+00
134,116,0.000000e+00
134,117,0.000000e+00
134,118,0.000000e+00
134,119,0.000000e+00
134,120,0.000000e+00
134,121,0.000000e+00
134,122,0.000000e+00
134,123,0.000000e+00
134,124,0.000000e+00
134,125,0.000000e+00
134,126,0.000000e+00
134,127,0.000000e+00
134,128,0.000000e+00
134,129,0.000000e+00
134,130,0.000000e+00
134,131,0.000000e+00
134,132,0.000000e+00
134,133,0.000000e+00
134,134,0.000000e+00
134,135,0.000000e+00
134,136,0.000000e+00
134,137,0.000000e+00
134,138,0.000000e+00
134,139,0.000000e+00
134,140,0.000000e+00
134,141,0.000000e+00
134,142,0.000000e+00
134,143,0.000000e+00
134,144,0.000000e+00
134,145,0.000000e+00
134,146,0.000000e+00
134,147,0.000000e+00
134,148,0.000000e+00
134,149,0.000000e+00
134,150,0.000000e+00
134,151,0.000000e+00
134,152,0.000000e+00
134,153,0.000000e+00
134,154,0.000000e+00
134,155,0.000000e+00
135,0,0.000000e+00
135,1,0.000000e+00
135,2,0.000000e+00
135,3,0.000000e+00
135,4,0.000000e+00
135,5,0.000000e+00
135,6,0.000000e+00
135,7,0.000000e+00
135,8,0.000000e+00
135,9,0.000000e+00
135,10,0.000000e+00
135,11,0.000000e+00
135,12,0.000000e+00
135,13,0.000000e+00
135,14,0.000000e+00
135,15,0.000000e+00
135,16,0.000000e+00
135,17,0.000000e+00
135,18,0.000000e+00
135,19,0.000000e+00
135,20,0.000000e+00
135,21,0.000000e+00
135,22,0.000000e+00
135,23,0.000000e+00
135,24,0.000000e+00
135,25,0.000000e+00
135,26,0.000000e+00
135,27,0.000000e+00
135,28,0.000000e+00
135,29,0.000000e+00
135,30,0.000000e+00
135,31,0.000000e+00
135,32,0.000000e+00
135,33,0.000000e+00
135,34,0.000000e+00
135,35,0.000000e+00
135,36,0.000000e+00
135,37,0.000000e+00
135,38,0.000000e+00
135,39,0.000000e+00
135,40,0.000000e+00
135,41,0.000000e+00
135,42,0.000000e+00
135,43,0.000000e+00
135,44,0.000000e+00
135,45,0.000000e+00
135,46,0.000000e+00
135,47,0.000000e+00
135,48,0.000000e+00
135,49,0.000000e+00
135,50,0.000000e+00
135,51,0.000000e+00
135,52,0.000000e+00
135,53,0.000000e+00
135,54,0.000000e+00
135,55,0.000000e+00
135,56,0.000000e+00
135,57,0.000000e+00
135,58,0.000000e+00
135,59,0.000000e+00
135,60,0.000000e+00
135,61,0.000000e+00
135,62,0.000000e+00
135,63,0.000000e+00
135,64,0.000000e+00
135,65,0.000000e+00
135,66,0.000000e+00
135,67,0.000000e+00
135,68,0.000000e+00
135,69,0.000000e+00
135,70,0.000000e+00
135,71,0.000000e+00
135,72,0.000000e+00
135,73,0.000000e+00
135,74,0.000000e+00
135,75,0.000000e+00
135,76,0.000000e+00
135,77,0.000000e+00
135,78,0.000000e+00
135,79,0.000000e+00
135,80,0.000000e+00
135,81,0.000000e+00
135,82,0.000000e+00
135,83,0.000000e+00
135,84,0.000000e+00
135,85,0.000000e+00
135,86,0.000000e+00
135,87,0.000000e+00
135,88,0.000000e+00
135,89,0.000000e+00
135,90,0.000000e+00
135,91,0.000000e+00
135,92,0.000000e+00
135,93,0.000000e+00
135,94,0.000000e+00
135,95,0.000000e+00
135,96,0.000000e+00
135,97,0.000000e+00
135,98,0.000000e+00
135,99,0.000000e+00
135,100,0.000000e+00
135,101,0.000000e+00
135,102,0.000000e+00
135,103,0.000000e+00
135,104,0.000000e+00
135,105,0.000000e+00
135,106,0.000000e+00
135,107,0.000000e+00
135,108,0.000000e+00
135,109,0.000000e+00
135,110,0.000000e+00
135,111,0.000000e+00
135,112,0.000000e+00
135,113,0.000000e+00
135,114,0.000000e+00
135,115,0.000000e+00
135,116,0.000000e+00
135,117,0.000000e+00
135,118,0.000000e+00
135,119,0.000000e+00
135,120,0.000000e+00
135,121,0.000000e+00
135,122,0.000000e+00
135,123,0.000000e+00
135,124,0.000000e+00
135,125,0.000000e+00
135,126,0.000000e+00
135,127,0.000000e+00
135,128,0.000000e+00
135,129,0.000000e+00
135,130,0.000000e+00
135,131,0.000000e+00
135,132,0.000000e+00
135,133,0.000000e+00
135,134,0.000000e+00
135,135,1.546213e-85
135,136,0.000000e+00
135,137,0.000000e+00
135,138,0.000000e+00
135,139,0.000000e+00
135,140,0.000000e+00
135,141,0.000000e+00
135,142,0.000000e+00
135,143,0.000000e+00
135,144,0.000000e+00
135,145,0.000000e+00
135,146,0.000000e+00
135,147,0.000000e+00
135,148,0.000000e+00
135,149,0.000000e+00
135,150,0.000000e+00
135,151,0.000000e+00
135,152,0.000000e+00
135,153,0.000000e+00
135,154,0.000000e+00
135,155,0.000000e+00
136,0,3.147234e-82
136,1,2.531489e-82
136,2,1.740105e-82
136,3,2.261764e-82
136,4,2.364497e-82
136,5,1.273272e-82
136,6,9.896723e-83
136,7,4.042559e-83
136,8,-3.081219e-84
136,9,4.531084e-83
136,10,-2.075751e-83
136,11,-1.267407e-83
136,12,1.279225e-82
136,13,9.035277e-82
136,14,9.675997e-82
136,15,9.769483e-82
136,16,1.445229e-81
136,17,8.462740e-82
136,18,3.020210e-82
136,19,1.724994e-82
136,20,2.087138e-82
136,21,5.721470e-83
136,22,1.369837e-83
136,23,1.396221e-83
136,24,-1.451374e-81
136,25,1.719467e-81
136,26,1.973781e-81
136,27,3.269531e-81
136,28,2.383291e-81
136,29,1.707423e-81
136,30,7.986554e-82
136,31,6.065712e-82
136,32,2.603550e-82
136,33,1.106503e-82
136,34,7.742397e-83
136,35,3.746828e-83
136,36,-5.812256e-82
136,37,1.424345e-81
136,38,4.262386e-81
136,39,4.148846e-81
136,40,5.404514e-81
136,41,2.616137e-81
136,42,1.645289e-81
136,43,9.380758e-82
136,44,4.348388e-82
136,45,3.208692e-82
136,46,6.095512e-83
136,47,6.423598e-83
136,48,-4.049256e-81
136,49,6.068600e-81
136,50,5.237250e-81
136,51,7.540750e-81
136,52,6.443631e-81
136,53,4.022138e-81
136,54,2.316648e-81
136,55,9.722299e-82
136,56,6.035366e-82
136,57,3.445233e-82
136,58,9.108921e-83
136,59,1.142894e-82
136,60,4.059043e-81
136,61,6.476206e-81
136,62,7.493902e-81
136,63,1.038638e-80
136,64,7.466678e-81
136,65,4.991077e-81
136,66,2.894052e-81
136,67,1.342680e-81
136,68,1.029861e-81
136,69,4.146000e-82
136,70,2.390428e-82
136,71,1.775694e-82
136,72,7.788701e-83
136,73,7.468762e-81
136,74,1.145360e-80
136,75,1.199937e-80
136,76,1.008819e-80
136,77,4.095149e-81
136,78,2.467623e-81
136,79,1.683281e-81
136,80,1.203128e-81
136,81,5.192523e-82
136,82,3.153480e-82
136,83,2.433569e-82
136,84,7.029200e-81
136,85,1.311804e-80
136,86,1.373392e-80
136,87,1.302111e-80
136,88,8.847762e-81
136,89,5.799916e-81
136,90,3.270004e-81
136,91,2.186316e-81
136,92,1.460170e-81
136,93,8.168135e-82
136,94,3.140588e-82
136,95,2.646510e-82
136,96,3.514486e-82
136,97,1.189638e-80
136,98,1.227542e-80
136,99,1.251634e-80
136,100,7.048504e-81
136,101,4.693317e-81
136,102,3.611842e-81
136,103,2.062377e-81
136,104,1.652071e-81
136,105,1.002581e-81
136,106,4.157830e-82
136,107,3.211769e-82
136,108,0.000000e+00
136,109,1.231979e-81
136,110,9.393026e-81
136,111,8.627594e-81
136,112,6.531434e-81
136,113,4.907944e-81
136,114,2.686800e-81
136,115,2.476365e-81
136,116,1.591330e-81
136,117,1.160399e-81
136,118,4.618692e-82
136,119,3.446700e-82
136,120,0.000000e+00
136,121,0.000000e+00
136,122,1.012221e-81
136,123,5.330306e-81
136,124,4.450170e-81
136,125,3.036184e-81
136,126,2.835617e-81
136,127,2.193096e-81
136,128,1.717807e-81
136,129,1.070813e-81
136,130,4.817010e-82
136,131,3.391807e-82
136,132,0.000000e+00
136,133,0.000000e+00
136,134,0.000000e+00
136,135,0.000000e+00
136,136,3.363657e-81
136,137,3.384983e-81
136,138,1.633830e-81
136,139,1.885372e-81
136,140,1.499778e-81
136,141,1.114174e-81
136,142,5.464943e-82
136,143,3.164117e-82
136,144,0.000000e+00
136,145,0.000000e+00
136,146,0.000000e+00
136,147,0.000000e+00
136,148,0.000000e+00
136,149,5.941759e-83
136,150,3.184914e-82
136,151,6.035483e-82
136,152,5.291662e-82
136,153,4.843328e-82
136,154,3.121536e-82
136,155,1.795907e-82
137,0,4.433908e-82
137,1,3.045083e-82
137,2,1.362168e-82
137,3,2.928355e-82
137,4,3.412527e-82
137,5,2.210043e-82
137,6,1.693088e-82
137,7,6.202191e-83
137,8,-3.159466e-83
137,9,7.258594e-83
137,10,-5.118378e-83
137,11,-3.021767e-83
137,12,-6.166769e-82
137,13,8.575753e-82
137,14,1.040222e-81
137,15,1.267178e-81
137,16,2.376128e-81
137,17,1.467160e-81
137,18,4.911626e-82
137,19,2.488568e-82
137,20,3.625619e-82
137,21,7.733151e-83
137,22,4.206594e-84
137,23,1.706728e-83
137,24,-5.692174e-81
137,25,1.097384e-81
137,26,1.757949e-81
137,27,4.884963e-81
137,28,3.941198e-81
137,29,2.880054e-81
137,30,1.316344e-81
137,31,9.432216e-82
137,32,3.848526e-82
137,33,1.347423e-82
137,34,1.111696e-82
137,35,5.832071e-83
137,36,-5.894085e-81
137,37,-1.120724e-81
137,38,5.108611e-81
137,39,5.398974e-81
137,40,8.970137e-81
137,41,4.407760e-81
137,42,2.858198e-81
137,43,1.578532e-81
137,44,6.186725e-82
137,45,4.794399e-82
137,46,3.614443e-83
137,47,1.002898e-82
137,48,-1.456274e-80
137,49,6.664750e-81
137,50,5.359082e-81
137,51,1.189987e-80
137,52,1.094145e-80
137,53,6.895786e-81
137,54,3.926659e-81
137,55,1.413438e-81
137,56,8.606842e-82
137,57,4.475877e-82
137,58,5.488493e-83
137,59,1.810590e-82
137,60,1.209709e-82
137,61,5.843693e-81
137,62,9.321605e-81
137,63,1.687138e-80
137,64,1.264437e-80
137,65,8.833694e-81
137,66,5.130625e-81
137,67,2.018447e-81
137,68,1.698219e-81
137,69,5.366594e-82
137,70,3.242775e-82
137,71,2.897201e-82
137,72,-8.029049e-81
137,73,7.221390e-81
137,74,1.675622e-80
137,75,1.942583e-80
137,76,1.761438e-80
137,77,6.806731e-81
137,78,4.094488e-81
137,79,2.707660e-81
137,80,1.939735e-81
137,81,7.482421e-82
137,82,4.579154e-82
137,83,4.186107e-82
137,84,8.605931e-81
137,85,1.839567e-80
137,86,2.149056e-80
137,87,2.211624e-80
137,88,1.510846e-80
137,89,1.009744e-80
137,90,5.517031e-81
137,91,3.490660e-81
137,92,2.378331e-81
137,93,1.274587e-81
137,94,4.222987e-82
137,95,4.469554e-82
137,96,5.396355e-82
137,97,1.890961e-80
137,98,1.936881e-80
137,99,2.116481e-80
137,100,1.177459e-80
137,101,7.954180e-81
137,102,6.118693e-81
137,103,3.202111e-81
137,104,2.674446e-81
137,105,1.602791e-81
137,106,5.931107e-82
137,107,5.356497e-82
137,108,0.000000e+00
137,109,2.034933e-81
137,110,1.597136e-80
137,111,1.499669e-80
137,112,1.110409e-80
137,113,8.329385e-81
137,114,4.325542e-81
137,115,4.109395e-81
137,116,2.579283e-81
137,117,1.934707e-81
137,118,7.063570e-82
137,119,5.739530e-82
137,120,0.000000e+00
137,121,0.000000e+00
137,122,1.730367e-81
137,123,9.017075e-81
137,124,7.417955e-81
137,125,5.433150e-81
137,126,4.602764e-81
137,127,3.622029e-81
137,128,2.931904e-81
137,129,1.743017e-81
137,130,7.390210e-82
137,131,5.799315e-82
137,132,0.000000e+00
137,133,0.000000e+00
137,134,0.000000e+00
137,135,0.000000e+00
137,136,3.384983e-81
137,137,7.506567e-81
137,138,3.615554e-81
137,139,3.172196e-81
137,140,2.652790e-81
137,141,1.929640e-81
137,142,9.151386e-82
137,143,5.627471e-82
137,144,0.000000e+00
137,145,0.000000e+00
137,146,0.000000e+00
137,147,0.000000e+00
137,148,0.000000e+00
137,149,7.890014e-83
137,150,6.663853e-82
137,151,1.148602e-81
137,152,9.554565e-82
137,153,8.829474e-82
137,154,5.604943e-82
137,155,3.230561e-82
138,0,8.203406e-82
138,1,6.479902e-82
138,2,6.836967e-82
138,3,5.201123e-82
138,4,4.465859e-82
138,5,1.764970e-82
138,6,1.601753e-82
138,7,8.760791e-83
138,8,6.653557e-83
138,9,8.592955e-83
138,10,1.482969e-83
138,11,9.150200e-84
138,12,2.490143e-81
138,13,2.966882e-81
138,14,2.782342e-81
138,15,2.285355e-81
138,16,1.984658e-81
138,17,1.131779e-81
138,18,6.063550e-82
138,19,4.353803e-82
138,20,3.338476e-82
138,21,1.679166e-82
138,22,8.321478e-83
138,23,3.905682e-83
138,24,6.108628e-81
138,25,6.656724e-81
138,26,6.486786e-81
138,27,5.936023e-81
138,28,3.490251e-81
138,29,2.433299e-81
138,30,1.375316e-81
138,31,1.129788e-81
138,32,5.951386e-82
138,33,3.747815e-82
138,34,1.976580e-82
138,35,8.471191e-83
138,36,1.060919e-80
138,37,1.057613e-80
138,38,1.074307e-80
138,39,9.245424e-81
138,40,7.214101e-81
138,41,3.737754e-81
138,42,2.515822e-81
138,43,1.559211e-81
138,44,1.037807e-81
138,45,6.698005e-82
138,46,2.993362e-82
138,47,1.415103e-82
138,48,1.368253e-80
138,49,1.673680e-80
138,50,1.527507e-80
138,51,1.234688e-80
138,52,8.804961e-81
138,53,5.259252e-81
138,54,3.582408e-81
138,55,2.163115e-81
138,56,1.370317e-81
138,57,8.448332e-82
138,58,4.355239e-82
138,59,2.107189e-82
138,60,2.030135e-80
138,61,1.951319e-80
138,62,1.724747e-80
138,63,1.550878e-80
138,64,9.717094e-81
138,65,6.142111e-81
138,66,4.023282e-81
138,67,2.730316e-81
138,68,1.745123e-81
138,69,1.073617e-81
138,70,6.090410e-82
138,71,2.930398e-82
138,72,2.079889e-80
138,73,2.204117e-80
138,74,2.046054e-80
138,75,1.719499e-80
138,76,1.148171e-80
138,77,6.171313e-81
138,78,4.271125e-81
138,79,3.133712e-81
138,80,2.046342e-81
138,81,1.211750e-81
138,82,6.808441e-82
138,83,3.418647e-82
138,84,1.569375e-80
138,85,2.569913e-80
138,86,2.182487e-80
138,87,1.708619e-80
138,88,1.089436e-80
138,89,7.352744e-81
138,90,4.976287e-81
138,91,3.598506e-81
138,92,2.375295e-81
138,93,1.409050e-81
138,94,7.201812e-82
138,95,3.685000e-82
138,96,5.774930e-82
138,97,1.737581e-80
138,98,1.775179e-80
138,99,1.424767e-80
138,100,9.189788e-81
138,101,6.548337e-81
138,102,5.021046e-81
138,103,3.685168e-81
138,104,2.555975e-81
138,105,1.585512e-81
138,106,7.945846e-82
138,107,4.239323e-82
138,108,0.000000e+00
138,109,1.444062e-81
138,110,1.254581e-80
138,111,1.098246e-80
138,112,8.233041e-81
138,113,6.122454e-81
138,114,4.158384e-81
138,115,3.946896e-81
138,116,2.415959e-81
138,117,1.688833e-81
138,118,8.188572e-82
138,119,4.383074e-82
138,120,0.000000e+00
138,121,0.000000e+00
138,122,1.208104e-81
138,123,5.836690e-81
138,124,5.257584e-81
138,125,4.548480e-81
138,126,4.055649e-81
138,127,3.187996e-81
138,128,2.521042e-81
138,129,1.563013e-81
138,130,8.360602e-82
138,131,4.179714e-82
138,132,0.000000e+00
138,133,0.000000e+00
138,134,0.000000e+00
138,135,0.000000e+00
138,136,1.633830e-81
138,137,3.615554e-81
138,138,4.276134e-81
138,139,2.633794e-81
138,140,1.842248e-81
138,141,1.478212e-81
138,142,7.978023e-82
138,143,3.819483e-82
138,144,0.000000e+00
138,145,0.000000e+00
138,146,0.000000e+00
138,147,0.000000e+00
138,148,0.000000e+00
138,149,7.738583e-83
138,150,4.233323e-82
138,151,6.500092e-82
138,152,6.011283e-82
138,153,5.881091e-82
138,154,3.930205e-82
138,155,2.262696e-82
139,0,6.910058e-82
139,1,5.618118e-82
139,2,5.810691e-82
139,3,4.740760e-82
139,4,4.160548e-82
139,5,1.722413e-82
139,6,1.486668e-82
139,7,7.906482e-83
139,8,4.875777e-83
139,9,7.777192e-83
139,10,6.279969e-84
139,11,3.619267e-84
139,12,1.953149e-81
139,13,2.559609e-81
139,14,2.437441e-81
139,15,2.052143e-81
139,16,1.929691e-81
139,17,1.110610e-81
139,18,5.481445e-82
139,19,3.822147e-82
139,20,3.185581e-82
139,21,1.481290e-82
139,22,6.819481e-83
139,23,3.380050e-83
139,24,4.419854e-81
139,25,5.674028e-81
139,26,5.621817e-81
139,27,5.491519e-81
139,28,3.374832e-81
139,29,2.350833e-81
139,30,1.282123e-81
139,31,1.045329e-81
139,32,5.321930e-82
139,33,3.223327e-82
139,34,1.747154e-82
139,35,7.558293e-83
139,36,8.270343e-81
139,37,8.753373e-81
139,38,9.650158e-81
139,39,8.413115e-81
139,40,7.048809e-81
139,41,3.611143e-81
139,42,2.360932e-81
139,43,1.467867e-81
139,44,9.214806e-82
139,45,6.064270e-82
139,46,2.507378e-82
139,47,1.278430e-82
139,48,9.775470e-81
139,49,1.481480e-80
139,50,1.347100e-80
139,51,1.168241e-80
139,52,8.568116e-81
139,53,5.185726e-81
139,54,3.413643e-81
139,55,1.949702e-81
139,56,1.239942e-81
139,57,7.512374e-82
139,58,3.595815e-82
139,59,1.953464e-82
139,60,1.698259e-80
139,61,1.703706e-80
139,62,1.561669e-80
139,63,1.489596e-80
139,64,9.574202e-81
139,65,6.127651e-81
139,66,3.876543e-81
139,67,2.483043e-81
139,68,1.640391e-81
139,69,9.512032e-82
139,70,5.346777e-82
139,71,2.789198e-82
139,72,1.634116e-80
139,73,1.920761e-80
139,74,1.917710e-80
139,75,1.663172e-80
139,76,1.158712e-80
139,77,5.869975e-81
139,78,3.992521e-81
139,79,2.862606e-81
139,80,1.901830e-81
139,81,1.080210e-81
139,82,6.145764e-82
139,83,3.322524e-82
139,84,1.414549e-80
139,85,2.359490e-80
139,86,2.068603e-80
139,87,1.669881e-80
139,88,1.081709e-80
139,89,7.254329e-81
139,90,4.768990e-81
139,91,3.389704e-81
139,92,2.240563e-81
139,93,1.318183e-81
139,94,6.515372e-82
139,95,3.608813e-82
139,96,5.201503e-82
139,97,1.672284e-80
139,98,1.703894e-80
139,99,1.441504e-80
139,100,8.952324e-81
139,101,6.328139e-81
139,102,4.909991e-81
139,103,3.399533e-81
139,104,2.432860e-81
139,105,1.494175e-81
139,106,7.392228e-82
139,107,4.199620e-82
139,108,0.000000e+00
139,109,1.447393e-81
139,110,1.247646e-80
139,111,1.087012e-80
139,112,8.179930e-81
139,113,6.064616e-81
139,114,3.862530e-81
139,115,3.642612e-81
139,116,2.301184e-81
139,117,1.624838e-81
139,118,7.587740e-82
139,119,4.372491e-82
139,120,0.000000e+00
139,121,0.000000e+00
139,122,1.187298e-81
139,123,6.021592e-81
139,124,5.336648e-81
139,125,4.196828e-81
139,126,3.811329e-81
139,127,3.050835e-81
139,128,2.354069e-81
139,129,1.503431e-81
139,130,7.809420e-82
139,131,4.192491e-82
139,132,0.000000e+00
139,133,0.000000e+00
139,134,0.000000e+00
139,135,0.000000e+00
139,136,1.885372e-81
139,137,3.172196e-81
139,138,2.633794e-81
139,139,3.132488e-81
139,140,1.785443e-81
139,141,1.421971e-81
139,142,7.583340e-82
139,143,3.806198e-82
139,144,0.000000e+00
139,145,0.000000e+00
139,146,0.000000e+00
139,147,0.000000e+00
139,148,0.000000e+00
139,149,7.366165e-83
139,150,3.792183e-82
139,151,6.521188e-82
139,152,5.938189e-82
139,153,5.635841e-82
139,154,3.786753e-82
139,155,2.186154e-82
140,0,3.952318e-82
140,1,3.319422e-82
140,2,3.208806e-82
140,3,2.831365e-82
140,4,2.742900e-82
140,5,1.348094e-82
140,6,9.929452e-83
140,7,5.164489e-83
140,8,1.605585e-83
140,9,5.261550e-83
140,10,-6.170784e-84
140,11,-2.926269e-84
140,12,7.743161e-82
140,13,1.410282e-81
140,14,1.418561e-81
140,15,1.244385e-81
140,16,1.403968e-81
140,17,8.135736e-82
140,18,3.411656e-82
140,19,2.389110e-82
140,20,2.258513e-82
140,21,8.176612e-83
140,22,3.330348e-83
140,23,1.997013e-83
140,24,1.060730e-81
140,25,3.016928e-81
140,26,3.107422e-81
140,27,3.660469e-81
140,28,2.404851e-81
140,29,1.704472e-81
140,30,8.825276e-82
140,31,6.877244e-82
140,32,3.190561e-82
140,33,1.782531e-82
140,34,1.063786e-82
140,35,4.823268e-83
140,36,2.915672e-81
140,37,4.140200e-81
140,38,5.726038e-81
140,39,5.180818e-81
140,40,5.230365e-81
140,41,2.606160e-81
140,42,1.703469e-81
140,43,1.035752e-81
140,44,5.675812e-82
140,45,3.810880e-82
140,46,1.281363e-82
140,47,8.087588e-83
140,48,2.134947e-81
140,49,8.623168e-81
140,50,7.664750e-81
140,51,8.015462e-81
140,52,6.299766e-81
140,53,3.827500e-81
140,54,2.438150e-81
140,55,1.207470e-81
140,56,7.584961e-82
140,57,4.553594e-82
140,58,1.839834e-82
140,59,1.292672e-82
140,60,8.361161e-81
140,61,9.567470e-81
140,62,9.541411e-81
140,63,1.056654e-80
140,64,7.149712e-81
140,65,4.665040e-81
140,66,2.921026e-81
140,67,1.598808e-81
140,68,1.123482e-81
140,69,5.777291e-82
140,70,3.244209e-82
140,71,1.911257e-82
140,72,6.630416e-81
140,73,1.091710e-80
140,74,1.262379e-80
140,75,1.192886e-80
140,76,9.139367e-81
140,77,4.156789e-81
140,78,2.730582e-81
140,79,1.905401e-81
140,80,1.295194e-81
140,81,6.745800e-82
140,82,3.895112e-82
140,83,2.425067e-82
140,84,8.779075e-81
140,85,1.508640e-80
140,86,1.441198e-80
140,87,1.239988e-80
140,88,8.269122e-81
140,89,5.487679e-81
140,90,3.355681e-81
140,91,2.333609e-81
140,92,1.549244e-81
140,93,9.014525e-82
140,94,3.961515e-82
140,95,2.635976e-82
140,96,3.423858e-82
140,97,1.195573e-80
140,98,1.222132e-80
140,99,1.121670e-80
140,100,6.656101e-81
140,101,4.630205e-81
140,102,3.568208e-81
140,103,2.304095e-81
140,104,1.718765e-81
140,105,1.055685e-81
140,106,4.791492e-82
140,107,3.102194e-82
140,108,0.000000e+00
140,109,1.085828e-81
140,110,9.214980e-81
140,111,8.336023e-81
140,112,6.170626e-81
140,113,4.589920e-81
140,114,2.774483e-81
140,115,2.530517e-81
140,116,1.599565e-81
140,117,1.173893e-81
140,118,5.172764e-82
140,119,3.308796e-82
140,120,0.000000e+00
140,121,0.000000e+00
140,122,9.033853e-82
140,123,4.730073e-81
140,124,4.117966e-81
140,125,3.154772e-81
140,126,2.787935e-81
140,127,2.171432e-81
140,128,1.706070e-81
140,129,1.070717e-81
140,130,5.305024e-82
140,131,3.191244e-82
140,132,0.000000e+00
140,133,0.000000e+00
140,134,0.000000e+00
140,135,0.000000e+00
140,136,1.499778e-81
140,137,2.652790e-81
140,138,1.842248e-81
140,139,1.785443e-81
140,140,1.586893e-81
140,141,1.051640e-81
140,142,5.447479e-82
140,143,2.907700e-82
140,144,0.000000e+00
140,145,0.000000e+00
140,146,0.000000e+00
140,147,0.000000e+00
140,148,0.000000e+00
140,149,4.813023e-83
140,150,3.079449e-82
140,151,5.313958e-82
140,152,4.703290e-82
140,153,4.370934e-82
140,154,2.883918e-82
140,155,1.686960e-82
141,0,3.690340e-82
141,1,3.152772e-82
141,2,3.244518e-82
141,3,2.653784e-82
141,4,2.391767e-82
141,5,1.033203e-82
141,6,8.501384e-83
141,7,4.502342e-83
141,8,2.558134e-83
141,9,4.401332e-83
141,10,1.897722e-84
141,11,1.088112e-84
141,12,9.984826e-82
141,13,1.410800e-81
141,14,1.372920e-81
141,15,1.159686e-81
141,16,1.139295e-81
141,17,6.458079e-82
141,18,3.081005e-82
141,19,2.184909e-82
141,20,1.832194e-82
141,21,8.088784e-83
141,22,3.690919e-83
141,23,1.925572e-83
141,24,2.187519e-81
141,25,3.138764e-81
141,26,3.134236e-81
141,27,3.170167e-81
141,28,1.969764e-81
141,29,1.380172e-81
141,30,7.381177e-82
141,31,5.976973e-82
141,32,2.968608e-82
141,33,1.776188e-82
141,34,9.755878e-83
141,35,4.334802e-83
141,36,4.303281e-81
141,37,4.769600e-81
141,38,5.428633e-81
141,39,4.787356e-81
141,40,4.163097e-81
141,41,2.117790e-81
141,42,1.375949e-81
141,43,8.462546e-82
141,44,5.189368e-82
141,45,3.437147e-82
141,46,1.362721e-82
141,47,7.216695e-83
141,48,4.848913e-81
141,49,8.306959e-81
141,50,7.576076e-81
141,51,6.771692e-81
141,52,5.041681e-81
141,53,3.039609e-81
141,54,1.995971e-81
141,55,1.096637e-81
141,56,6.975897e-82
141,57,4.228150e-82
141,58,1.954960e-82
141,59,1.124563e-82
141,60,9.309757e-81
141,61,9.549558e-81
141,62,8.871958e-81
141,63,8.713572e-81
141,64,5.669958e-81
141,65,3.612207e-81
141,66,2.297791e-81
141,67,1.417608e-81
141,68,9.439912e-82
141,69,5.384599e-82
141,70,3.002003e-82
141,71,1.619557e-82
141,72,8.669058e-81
141,73,1.079893e-80
141,74,1.106463e-80
141,75,9.741016e-81
141,76,6.941429e-81
141,77,3.413661e-81
141,78,2.298754e-81
141,79,1.632061e-81
141,80,1.098640e-81
141,81,6.105159e-82
141,82,3.491317e-82
141,83,1.956390e-82
141,84,8.077532e-81
141,85,1.352711e-80
141,86,1.208807e-80
141,87,9.836748e-81
141,88,6.431762e-81
141,89,4.281764e-81
141,90,2.775664e-81
141,91,1.965306e-81
141,92,1.304012e-81
141,93,7.637593e-82
141,94,3.686548e-82
141,95,2.128922e-82
141,96,2.956706e-82
141,97,9.825365e-81
141,98,1.003165e-80
141,99,8.630278e-81
141,100,5.293087e-81
141,101,3.691664e-81
141,102,2.856317e-81
141,103,1.955857e-81
141,104,1.415640e-81
141,105,8.757783e-82
141,106,4.262525e-82
141,107,2.486982e-82
141,108,0.000000e+00
141,109,8.538290e-82
141,110,7.356078e-81
141,111,6.477647e-81
141,112,4.810034e-81
141,113,3.618845e-81
141,114,2.312518e-81
141,115,2.123513e-81
141,116,1.311320e-81
141,117,9.195576e-82
141,118,4.407387e-82
141,119,2.614091e-82
141,120,0.000000e+00
141,121,0.000000e+00
141,122,6.863163e-82
141,123,3.563055e-81
141,124,3.179931e-81
141,125,2.515686e-81
141,126,2.262410e-81
141,127,1.776117e-81
141,128,1.362285e-81
141,129,8.819078e-82
141,130,4.477868e-82
141,131,2.510771e-82
141,132,0.000000e+00
141,133,0.000000e+00
141,134,0.000000e+00
141,135,0.000000e+00
141,136,1.114174e-81
141,137,1.929640e-81
141,138,1.478212e-81
141,139,1.421971e-81
141,140,1.051640e-81
141,141,9.725019e-82
141,142,4.366206e-82
141,143,2.256150e-82
141,144,0.000000e+00
141,145,0.000000e+00
141,146,0.000000e+00
141,147,0.000000e+00
141,148,0.000000e+00
141,149,4.205133e-83
141,150,2.333703e-82
141,151,3.881465e-82
141,152,3.505867e-82
141,153,3.318861e-82
141,154,2.185857e-82
141,155,1.284187e-82
142,0,2.404478e-82
142,1,2.097757e-82
142,2,2.381438e-82
142,3,1.730952e-82
142,4,1.477334e-82
142,5,5.679533e-83
142,6,4.990071e-83
142,7,2.921054e-83
142,8,2.275534e-83
142,9,2.707407e-83
142,10,6.398055e-84
142,11,4.014883e-84
142,12,8.308207e-82
142,13,1.001695e-81
142,14,9.373384e-82
142,15,7.627099e-82
142,16,6.338272e-82
142,17,3.421542e-82
142,18,1.877385e-82
142,19,1.408826e-82
142,20,1.067215e-82
142,21,5.451877e-83
142,22,2.791757e-83
142,23,1.259285e-83
142,24,2.246058e-81
142,25,2.296836e-81
142,26,2.230155e-81
142,27,1.931186e-81
142,28,1.108470e-81
142,29,7.621199e-82
142,30,4.364619e-82
142,31,3.625415e-82
142,32,1.892690e-82
142,33,1.222112e-82
142,34,6.399991e-83
142,35,2.773572e-83
142,36,3.897106e-81
142,37,3.757971e-81
142,38,3.636131e-81
142,39,3.123292e-81
142,40,2.277104e-81
142,41,1.184559e-81
142,42,7.796611e-82
142,43,4.922394e-82
142,44,3.369997e-82
142,45,2.160654e-82
142,46,1.004090e-82
142,47,4.630526e-83
142,48,5.232234e-81
142,49,5.705123e-81
142,50,5.238149e-81
142,51,4.003640e-81
142,52,2.763216e-81
142,53,1.622746e-81
142,54,1.128746e-81
142,55,7.063778e-82
142,56,4.524024e-82
142,57,2.781404e-82
142,58,1.450406e-82
142,59,6.774491e-83
142,60,7.098848e-81
142,61,6.699838e-81
142,62,5.864237e-81
142,63,4.959038e-81
142,64,3.049507e-81
142,65,1.888724e-81
142,66,1.229433e-81
142,67,8.814483e-82
142,68,5.568034e-82
142,69,3.585232e-82
142,70,1.987171e-82
142,71,9.420321e-83
142,72,7.493016e-81
142,73,7.529214e-81
142,74,6.774413e-81
142,75,5.474863e-81
142,76,3.510687e-81
142,77,1.930729e-81
142,78,1.359612e-81
142,79,9.864978e-82
142,80,6.461318e-82
142,81,3.929262e-82
142,82,2.237386e-82
142,83,1.076621e-82
142,84,5.212951e-81
142,85,8.501108e-81
142,86,7.045945e-81
142,87,5.276748e-81
142,88,3.371444e-81
142,89,2.253232e-81
142,90,1.574664e-81
142,91,1.151970e-81
142,92,7.586561e-82
142,93,4.533589e-82
142,94,2.412328e-82
142,95,1.189287e-82
142,96,1.653064e-82
142,97,5.521188e-81
142,98,5.680027e-81
142,99,4.433486e-81
142,100,2.838211e-81
142,101,2.029466e-81
142,102,1.570484e-81
142,103,1.165334e-81
142,104,8.097936e-82
142,105,5.097737e-82
142,106,2.641903e-82
142,107,1.365572e-82
142,108,0.000000e+00
142,109,4.244913e-82
142,110,3.956158e-81
142,111,3.382700e-81
142,112,2.547184e-81
142,113,1.907672e-81
142,114,1.320878e-81
142,115,1.222793e-81
142,116,7.544642e-82
142,117,5.247402e-82
142,118,2.541509e-82
142,119,1.414439e-82
142,120,0.000000e+00
142,121,0.000000e+00
142,122,3.410105e-82
142,123,1.768399e-81
142,124,1.660168e-81
142,125,1.376203e-81
142,126,1.235026e-81
142,127,1.004527e-81
142,128,7.588998e-82
142,129,4.861667e-82
142,130,2.701621e-82
142,131,1.318091e-82
142,132,0.000000e+00
142,133,0.000000e+00
142,134,0.000000e+00
142,135,0.000000e+00
142,136,5.464943e-82
142,137,9.151386e-82
142,138,7.978023e-82
142,139,7.583340e-82
142,140,5.447479e-82
142,141,4.366206e-82
142,142,2.709692e-82
142,143,1.158290e-82
142,144,0.000000e+00
142,145,0.000000e+00
142,146,0.000000e+00
142,147,0.000000e+00
142,148,0.000000e+00
142,149,2.660238e-83
142,150,1.183536e-82
142,151,1.786285e-82
142,152,1.761463e-82
142,153,1.654333e-82
142,154,1.120736e-82
142,155,6.534167e-83
143,0,7.136873e-83
143,1,6.417694e-83
143,2,6.181935e-83
143,3,6.092839e-83
143,4,5.662630e-83
143,5,2.798179e-83
143,6,2.321308e-83
143,7,1.068614e-83
143,8,2.722053e-84
143,9,1.093630e-83
143,10,-2.062427e-84
143,11,-1.093501e-84
143,12,1.242035e-82
143,13,2.871877e-82
143,14,2.891405e-82
143,15,2.646310e-82
143,16,3.116549e-82
143,17,1.808162e-82
143,18,7.496321e-83
143,19,4.880355e-83
143,20,4.898565e-83
143,21,1.759416e-83
143,22,6.665490e-84
143,23,4.329308e-84
143,24,1.035013e-82
143,25,6.025630e-82
143,26,6.409022e-82
143,27,7.852043e-82
143,28,5.277191e-82
143,29,3.732454e-82
143,30,1.894506e-82
143,31,1.501258e-82
143,32,6.928719e-83
143,33,3.645455e-83
143,34,2.226526e-83
143,35,1.135250e-83
143,36,4.804694e-82
143,37,8.004445e-82
143,38,1.202420e-81
143,39,1.109900e-81
143,40,1.147133e-81
143,41,5.708044e-82
143,42,3.697694e-82
143,43,2.208778e-82
143,44,1.194404e-82
143,45,8.320210e-83
143,46,2.514139e-83
143,47,1.906006e-83
143,48,1.874177e-82
143,49,1.781264e-81
143,50,1.607660e-81
143,51,1.739502e-81
143,52,1.387149e-81
143,53,8.522102e-82
143,54,5.285064e-82
143,55,2.570508e-82
143,56,1.613694e-82
143,57,9.401518e-83
143,58,3.546805e-83
143,59,2.989315e-83
143,60,1.617512e-81
143,61,1.951748e-81
143,62,1.995242e-81
143,63,2.308906e-81
143,64,1.571116e-81
143,65,1.038568e-81
143,66,6.282223e-82
143,67,3.401361e-82
143,68,2.434655e-82
143,69,1.188927e-82
143,70,6.640624e-83
143,71,4.438874e-83
143,72,1.112522e-81
143,73,2.237957e-81
143,74,2.741911e-81
143,75,2.612469e-81
143,76,2.020231e-81
143,77,9.000799e-82
143,78,5.895449e-82
143,79,4.021107e-82
143,80,2.789516e-82
143,81,1.388681e-82
143,82,8.130006e-83
143,83,5.622562e-83
143,84,1.791971e-81
143,85,3.213669e-81
143,86,3.094296e-81
143,87,2.722715e-81
143,88,1.809414e-81
143,89,1.201311e-81
143,90,7.376852e-82
143,91,4.973313e-82
143,92,3.340191e-82
143,93,1.911534e-82
143,94,8.379134e-83
143,95,6.119099e-83
143,96,6.987188e-83
143,97,2.548583e-81
143,98,2.628146e-81
143,99,2.456096e-81
143,100,1.449014e-81
143,101,9.931248e-82
143,102,7.691349e-82
143,103,4.740245e-82
143,104,3.630084e-82
143,105,2.240610e-82
143,106,9.956684e-83
143,107,7.033551e-83
143,108,0.000000e+00
143,109,2.352015e-82
143,110,2.010693e-81
143,111,1.799531e-81
143,112,1.324309e-81
143,113,9.940369e-82
143,114,5.915308e-82
143,115,5.424067e-82
143,116,3.437259e-82
143,117,2.500861e-82
143,118,1.037560e-82
143,119,7.364152e-83
143,120,0.000000e+00
143,121,0.000000e+00
143,122,1.955476e-82
143,123,1.028516e-81
143,124,8.746553e-82
143,125,6.581799e-82
143,126,5.812840e-82
143,127,4.585749e-82
143,128,3.633534e-82
143,129,2.285306e-82
143,130,1.105353e-82
143,131,7.705333e-83
143,132,0.000000e+00
143,133,0.000000e+00
143,134,0.000000e+00
143,135,0.000000e+00
143,136,3.164117e-82
143,137,5.627471e-82
143,138,3.819483e-82
143,139,3.806198e-82
143,140,2.907700e-82
143,141,2.256150e-82
143,142,1.158290e-82
143,143,7.641034e-83
143,144,0.000000e+00
143,145,0.000000e+00
143,146,0.000000e+00
143,147,0.000000e+00
143,148,0.000000e+00
143,149,8.562671e-84
143,150,6.348739e-83
143,151,1.143899e-82
143,152,1.004453e-82
143,153,9.321836e-83
143,154,6.030073e-83
143,155,3.696563e-83
144,0,0.000000e+00
144,1,0.000000e+00
144,2,0.000000e+00
144,3,0.000000e+00
144,4,0.000000e+00
144,5,0.000000e+00
144,6,0.000000e+00
144,7,0.000000e+00
144,8,0.000000e+00
144,9,0.000000e+00
144,10,0.000000e+00
144,11,0.000000e+00
144,12,0.000000e+00
144,13,0.000000e+00
144,14,0.000000e+00
144,15,0.000000e+00
144,16,0.000000e+00
144,17,0.000000e+00
144,18,0.000000e+00
144,19,0.000000e+00
144,20,0.000000e+00
144,21,0.000000e+00
144,22,0.000000e+00
144,23,0.000000e+00
144,24,0.000000e+00
144,25,0.000000e+00
144,26,0.000000e+00
144,27,0.000000e+00
144,28,0.000000e+00
144,29,0.000000e+00
144,30,0.000000e+00
144,31,0.000000e+00
144,32,0.000000e+00
144,33,0.000000e+00
144,34,0.000000e+00
144,35,0.000000e+00
144,36,0.000000e+00
144,37,0.000000e+00
144,38,0.000000e+00
144,39,0.000000e+00
144,40,0.000000e+00
144,41,0.000000e+00
144,42,0.000000e+00
144,43,0.000000e+00
144,44,0.000000e+00
144,45,0.000000e+00
144,46,0.000000e+00
144,47,0.000000e+00
144,48,0.000000e+00
144,49,0.000000e+00
144,50,0.000000e+00
144,51,0.000000e+00
144,52,0.000000e+00
144,53,0.000000e+00
144,54,0.000000e+00
144,55,0.000000e+00
144,56,0.000000e+00
144,57,0.000000e+00
144,58,0.000000e+00
144,59,0.000000e+00
144,60,0.000000e+00
144,61,0.000000e+00
144,62,0.000000e+00
144,63,0.000000e+00
144,64,0.000000e+00
144,65,0.000000e+00
144,66,0.000000e+00
144,67,0.000000e+00
144,68,0.000000e+00
144,69,0.000000e+00
144,70,0.000000e+00
144,71,0.000000e+00
144,72,0.000000e+00
144,73,0.000000e+00
144,74,0.000000e+00
144,75,0.000000e+00
144,76,0.000000e+00
144,77,0.000000e+00
144,78,0.000000e+00
144,79,0.000000e+00
144,80,0.000000e+00
144,81,0.000000e+00
144,82,0.000000e+00
144,83,0.000000e+00
144,84,0.000000e+00
144,85,0.000000e+00
144,86,0.000000e+00
144,87,0.000000e+00
144,88,0.000000e+00
144,89,0.000000e+00
144,90,0.000000e+00
144,91,0.000000e+00
144,92,0.000000e+00
144,93,0.000000e+00
144,94,0.000000e+00
144,95,0.000000e+00
144,96,0.000000e+00
144,97,0.000000e+00
144,98,0.000000e+00
144,99,0.000000e+00
144,100,0.000000e+00
144,101,0.000000e+00
144,102,0.000000e+00
144,103,0.000000e+00
144,104,0.000000e+00
144,105,0.000000e+00
144,106,0.000000e+00
144,107,0.000000e+00
144,108,0.000000e+00
144,109,0.000000e+00
144,110,0.000000e+00
144,111,0.000000e+00
144,112,0.000000e+00
144,113,0.000000e+00
144,114,0.000000e+00
144,115,0.000000e+00
144,116,0.000000e+00
144,117,0.000000e+00
144,118,0.000000e+00
144,119,0.000000e+00
144,120,0.000000e+00
144,121,0.000000e+00
144,122,0.000000e+00
144,123,0.000000e+00
144,124,0.000000e+00
144,125,0.000000e+00
144,126,0.000000e+00
144,127,0.000000e+00
144,128,0.000000e+00
144,129,0.000000e+00
144,130,0.000000e+00
144,131,0.000000e+00
144,132,0.000000e+00
144,133,0.000000e+00
144,134,0.000000e+00
144,135,0.000000e+00
144,136,0.000000e+00
144,137,0.000000e+00
144,138,0.000000e+00
144,139,0.000000e+00
144,140,0.000000e+00
144,141,0.000000e+00
144,142,0.000000e+00
144,143,0.000000e+00
144,144,0.000000e+00
144,145,0.000000e+00
144,146,0.000000e+00
144,147,0.000000e+00
144,148,0.000000e+00
144,149,0.000000e+00
144,150,0.000000e+00
144,151,0.000000e+00
144,152,0.000000e+00
144,153,0.000000e+00
144,154,0.000000e+00
144,155,0.000000e+00
145,0,0.000000e+00
145,1,0.000000e+00
145,2,0.000000e+00
145,3,0.000000e+00
145,4,0.000000e+00
145,5,0.000000e+00
145,6,0.000000e+00
145,7,0.000000e+00
145,8,0.000000e+00
145,9,0.000000e+00
145,10,0.000000e+00
145,11,0.000000e+00
145,12,0.000000e+00
145,13,0.000000e+00
145,14,0.000000e+00
145,15,0.000000e+00
145,16,0.000000e+00
145,17,0.000000e+00
145,18,0.000000e+00
145,19,0.000000e+00
145,20,0.000000e+00
145,21,0.000000e+00
145,22,0.000000e+00
145,23,0.000000e+00
145,24,0.000000e+00
145,25,0.000000e+00
145,26,0.000000e+00
145,27,0.000000e+00
145,28,0.000000e+00
145,29,0.000000e+00
145,30,0.000000e+00
145,31,0.000000e+00
145,32,0.000000e+00
145,33,0.000000e+00
145,34,0.000000e+00
145,35,0.000000e+00
145,36,0.000000e+00
145,37,0.000000e+00
145,38,0.000000e+00
145,39,0.000000e+00
145,40,0.000000e+00
145,41,0.000000e+00
145,42,0.000000e+00
145,43,0.000000e+00
145,44,0.000000e+00
145,45,0.000000e+00
145,46,0.000000e+00
145,47,0.000000e+00
145,48,0.000000e+00
145,49,0.000000e+00
145,50,0.000000e+00
145,51,0.000000e+00
145,52,0.000000e+00
145,53,0.000000e+00
145,54,0.000000e+00
145,55,0.000000e+00
145,56,0.000000e+00
145,57,0.000000e+00
145,58,0.000000e+00
145,59,0.000000e+00
145,60,0.000000e+00
145,61,0.000000e+00
145,62,0.000000e+00
145,63,0.000000e+00
145,64,0.000000e+00
145,65,0.000000e+00
145,66,0.000000e+00
145,67,0.000000e+00
145,68,0.000000e+00
145,69,0.000000e+00
145,70,0.000000e+00
145,71,0.000000e+00
145,72,0.000000e+00
145,73,0.000000e+00
145,74,0.000000e+00
145,75,0.000000e+00
145,76,0.000000e+00
145,77,0.000000e+00
145,78,0.000000e+00
145,79,0.000000e+00
145,80,0.000000e+00
145,81,0.000000e+00
145,82,0.000000e+00
145,83,0.000000e+00
145,84,0.000000e+00
145,85,0.000000e+00
145,86,0.000000e+00
145,87,0.000000e+00
145,88,0.000000e+00
145,89,0.000000e+00
145,90,0.000000e+00
145,91,0.000000e+00
145,92,0.000000e+00
145,93,0.000000e+00
145,94,0.000000e+00
145,95,0.000000e+00
145,96,0.000000e+00
145,97,0.000000e+00
145,98,0.000000e+00
145,99,0.000000e+00
145,100,0.000000e+00
145,101,0.000000e+00
145,102,0.000000e+00
145,103,0.000000e+00
145,104,0.000000e+00
145,105,0.000000e+00
145,106,0.000000e+00
145,107,0.000000e+00
145,108,0.000000e+00
145,109,0.000000e+00
145,110,0.000000e+00
145,111,0.000000e+00
145,112,0.000000e+00
145,113,0.000000e+00
145,114,0.000000e+00
145,115,0.000000e+00
145,116,0.000000e+00
145,117,0.000000e+00
145,118,0.000000e+00
145,119,0.000000e+00
145,120,0.000000e+00
145,121,0.000000e+00
145,122,0.000000e+00
145,123,0.000000e+00
145,124,0.000000e+00
145,125,0.000000e+00
145,126,0.000000e+00
145,127,0.000000e+00
145,128,0.000000e+00
145,129,0.000000e+00
145,130,0.000000e+00
145,131,0.000000e+00
145,132,0.000000e+00
145,133,0.000000e+00
145,134,0.000000e+00
145,135,0.000000e+00
145,136,0.000000e+00
145,137,0.000000e+00
145,138,0.000000e+00
145,139,0.000000e+00
145,140,0.000000e+00
145,141,0.000000e+00
145,142,0.000000e+00
145,143,0.000000e+00
145,144,0.000000e+00
145,145,0.000000e+00
145,146,0.000000e+00
145,147,0.000000e+00
145,148,0.000000e+00
145,149,0.000000e+00
145,150,0.000000e+00
145,151,0.000000e+00
145,152,0.000000e+00
145,153,0.000000e+00
145,154,0.000000e+00
145,155,0.000000e+00
146,0,0.000000e+00
146,1,0.000000e+00
146,2,0.000000e+00
146,3,0.000000e+00
146,4,0.000000e+00
146,5,0.000000e+00
146,6,0.000000e+00
146,7,0.000000e+00
146,8,0.000000e+00
146,9,0.000000e+00
146,10,0.000000e+00
146,11,0.000000e+00
146,12,0.000000e+00
146,13,0.000000e+00
146,14,0.000000e+00
146,15,0.000000e+00
146,16,0.000000e+00
146,17,0.000000e+00
146,18,0.000000e+00
146,19,0.000000e+00
146,20,0.000000e+00
146,21,0.000000e+00
146,22,0.000000e+00
146,23,0.000000e+00
146,24,0.000000e+00
146,25,0.000000e+00
146,26,0.000000e+00
146,27,0.000000e+00
146,28,0.000000e+00
146,29,0.000000e+00
146,30,0.000000e+00
146,31,0.000000e+00
146,32,0.000000e+00
146,33,0.000000e+00
146,34,0.000000e+00
146,35,0.000000e+00
146,36,0.000000e+00
146,37,0.000000e+00
146,38,0.000000e+00
146,39,0.000000e+00
146,40,0.000000e+00
146,41,0.000000e+00
146,42,0.000000e+00
146,43,0.000000e+00
146,44,0.000000e+00
146,45,0.000000e+00
146,46,0.000000e+00
146,47,0.000000e+00
146,48,0.000000e+00
146,49,0.000000e+00
146,50,0.000000e+00
146,51,0.000000e+00
146,52,0.000000e+00
146,53,0.000000e+00
146,54,0.000000e+00
146,55,0.000000e+00
146,56,0.000000e+00
146,57,0.000000e+00
146,58,0.000000e+00
146,59,0.000000e+00
146,60,0.000000e+00
146,61,0.000000e+00
146,62,0.000000e+00
146,63,0.000000e+00
146,64,0.000000e+00
146,65,0.000000e+00
146,66,0.000000e+00
146,67,0.000000e+00
146,68,0.000000e+00
146,69,0.000000e+00
146,70,0.000000e+00
146,71,0.000000e+00
146,72,0.000000e+00
146,73,0.000000e+00
146,74,0.000000e+00
146,75,0.000000e+00
146,76,0.000000e+00
146,77,0.000000e+00
146,78,0.000000e+00
146,79,0.000000e+00
146,80,0.000000e+00
146,81,0.000000e+00
146,82,0.000000e+00
146,83,0.000000e+00
146,84,0.000000e+00
146,85,0.000000e+00
146,86,0.000000e+00
146,87,0.000000e+00
146,88,0.000000e+00
146,89,0.000000e+00
146,90,0.000000e+00
146,91,0.000000e+00
146,92,0.000000e+00
146,93,0.000000e+00
146,94,0.000000e+00
146,95,0.000000e+00
146,96,0.000000e+00
146,97,0.000000e+00
146,98,0.000000e+00
146,99,0.000000e+00
146,100,0.000000e+00
146,101,0.000000e+00
146,102,0.000000e+00
146,103,0.000000e+00
146,104,0.000000e+00
146,105,0.000000e+00
146,106,0.000000e+00
146,107,0.000000e+00
146,108,0.000000e+00
146,109,0.000000e+00
146,110,0.000000e+00
146,111,0.000000e+00
146,112,0.000000e+00
146,113,0.000000e+00
146,114,0.000000e+00
146,115,0.000000e+00
146,116,0.000000e+00
146,117,0.000000e+00
146,118,0.000000e+00
146,119,0.000000e+00
146,120,0.000000e+00
146,121,0.000000e+00
146,122,0.000000e+00
146,123,0.000000e+00
146,124,0.000000e+00
146,125,0.000000e+00
146,126,0.000000e+00
146,127,0.000000e+00
146,128,0.000000e+00
146,129,0.000000e+00
146,130,0.000000e+00
146,131,0.000000e+00
146,132,0.000000e+00
146,133,0.000000e+00
146,134,0.000000e+00
146,135,0.000000e+00
146,136,0.000000e+00
146,137,0.000000e+00
146,138,0.000000e+00
146,139,0.000000e+00
146,140,0.000000e+00
146,141,0.000000e+00
146,142,0.000000e+00
146,143,0.000000e+00
146,144,0.000000e+00
146,145,0.000000e+00
146,146,0.000000e+00
146,147,0.000000e+00
146,148,0.000000e+00
146,149,0.000000e+00
146,150,0.000000e+00
146,151,0.000000e+00
146,152,0.000000e+00
146,153,0.000000e+00
146,154,0.000000e+00
146,155,0.000000e+00
147,0,0.000000e+00
147,1,0.000000e+00
147,2,0.000000e+00
147,3,0.000000e+00
147,4,0.000000e+00
147,5,0.000000e+00
147,6,0.000000e+00
147,7,0.000000e+00
147,8,0.000000e+00
147,9,0.000000e+00
147,10,0.000000e+00
147,11,0.000000e+00
147,12,0.000000e+00
147,13,0.000000e+00
147,14,0.000000e+00
147,15,0.000000e+00
147,16,0.000000e+00
147,17,0.000000e+00
147,18,0.000000e+00
147,19,0.000000e+00
147,20,0.000000e+00
147,21,0.000000e+00
147,22,0.000000e+00
147,23,0.000000e+00
147,24,0.000000e+00
147,25,0.000000e+00
147,26,0.000000e+00
147,27,0.000000e+00
147,28,0.000000e+00
147,29,0.000000e+00
147,30,0.000000e+00
147,31,0.000000e+00
147,32,0.000000e+00
147,33,0.000000e+00
147,34,0.000000e+00
147,35,0.000000e+00
147,36,0.000000e+00
147,37,0.000000e+00
147,38,0.000000e+00
147,39,0.000000e+00
147,40,0.000000e+00
147,41,0.000000e+00
147,42,0.000000e+00
147,43,0.000000e+00
147,44,0.000000e+00
147,45,0.000000e+00
147,46,0.000000e+00
147,47,0.000000e+00
147,48,0.000000e+00
147,49,0.000000e+00
147,50,0.000000e+00
147,51,0.000000e+00
147,52,0.000000e+00
147,53,0.000000e+00
147,54,0.000000e+00
147,55,0.000000e+00
147,56,0.000000e+00
147,57,0.000000e+00
147,58,0.000000e+00
147,59,0.000000e+00
147,60,0.000000e+00
147,61,0.000000e+00
147,62,0.000000e+00
147,63,0.000000e+00
147,64,0.000000e+00
147,65,0.000000e+00
147,66,0.000000e+00
147,67,0.000000e+00
147,68,0.000000e+00
147,69,0.000000e+00
147,70,0.000000e+00
147,71,0.000000e+00
147,72,0.000000e+00
147,73,0.000000e+00
147,74,0.000000e+00
147,75,0.000000e+00
147,76,0.000000e+00
147,77,0.000000e+00
147,78,0.000000e+00
147,79,0.000000e+00
147,80,0.000000e+00
147,81,0.000000e+00
147,82,0.000000e+00
147,83,0.000000e+00
147,84,0.000000e+00
147,85,0.000000e+00
147,86,0.000000e+00
147,87,0.000000e+00
147,88,0.000000e+00
147,89,0.000000e+00
147,90,0.000000e+00
147,91,0.000000e+00
147,92,0.000000e+00
147,93,0.000000e+00
147,94,0.000000e+00
147,95,0.000000e+00
147,96,0.000000e+00
147,97,0.000000e+00
147,98,0.000000e+00
147,99,0.000000e+00
147,100,0.000000e+00
147,101,0.000000e+00
147,102,0.000000e+00
147,103,0.000000e+00
147,104,0.000000e+00
147,105,0.000000e+00
147,106,0.000000e+00
147,107,0.000000e+00
147,108,0.000000e+00
147,109,0.000000e+00
147,110,0.000000e+00
147,111,0.000000e+00
147,112,0.000000e+00
147,113,0.000000e+00
147,114,0.000000e+00
147,115,0.000000e+00
147,116,0.000000e+00
147,117,0.000000e+00
147,118,0.000000e+00
147,119,0.000000e+00
147,120,0.000000e+00
147,121,0.000000e+00
147,122,0.000000e+00
147,123,0.000000e+00
147,124,0.000000e+00
147,125,0.000000e+00
147,126,0.000000e+00
147,127,0.000000e+00
147,128,0.000000e+00
147,129,0.000000e+00
147,130,0.000000e+00
147,131,0.000000e+00
147,132,0.000000e+00
147,133,0.000000e+00
147,134,0.000000e+00
147,135,0.000000e+00
147,136,0.000000e+00
147,137,0.000000e+00
147,138,0.000000e+00
147,139,0.000000e+00
147,140,0.000000e+00
147,141,0.000000e+00
147,142,0.000000e+00
147,143,0.000000e+00
147,144,0.000000e+00
147,145,0.000000e+00
147,146,0.000000e+00
147,147,0.000000e+00
147,148,0.000000e+00
147,149,0.000000e+00
147,150,0.000000e+00
147,151,0.000000e+00
147,152,0.000000e+00
147,153,0.000000e+00
147,154,0.000000e+00
147,155,0.000000e+00
148,0,0.000000e+00
148,1,0.000000e+00
148,2,0.000000e+00
148,3,0.000000e+00
148,4,0.000000e+00
148,5,0.000000e+00
148,6,0.000000e+00
148,7,0.000000e+00
148,8,0.000000e+00
148,9,0.000000e+00
148,10,0.000000e+00
148,11,0.000000e+00
148,12,0.000000e+00
148,13,0.000000e+00
148,14,0.000000e+00
148,15,0.000000e+00
148,16,0.000000e+00
148,17,0.000000e+00
148,18,0.000000e+00
148,19,0.000000e+00
148,20,0.000000e+00
148,21,0.000000e+00
148,22,0.000000e+00
148,23,0.000000e+00
148,24,0.000000e+00
148,25,0.000000e+00
148,26,0.000000e+00
148,27,0.000000e+00
148,28,0.000000e+00
148,29,0.000000e+00
148,30,0.000000e+00
148,31,0.000000e+00
148,32,0.000000e+00
148,33,0.000000e+00
148,34,0.000000e+00
148,35,0.000000e+00
148,36,0.000000e+00
148,37,0.000000e+00
148,38,0.000000e+00
148,39,0.000000e+00
148,40,0.000000e+00
148,41,0.000000e+00
148,42,0.000000e+00
148,43,0.000000e+00
148,44,0.000000e+00
148,45,0.000000e+00
148,46,0.000000e+00
148,47,0.000000e+00
148,48,0.000000e+00
148,49,0.000000e+00
148,50,0.000000e+00
148,51,0.000000e+00
148,52,0.000000e+00
148,53,0.000000e+00
148,54,0.000000e+00
148,55,0.000000e+00
148,56,0.000000e+00
148,57,0.000000e+00
148,58,0.000000e+00
148,59,0.000000e+00
148,60,0.000000e+00
148,61,0.000000e+00
148,62,0.000000e+00
148,63,0.000000e+00
148,64,0.000000e+00
148,65,0.000000e+00
148,66,0.000000e+00
148,67,0.000000e+00
148,68,0.000000e+00
148,69,0.000000e+00
148,70,0.000000e+00
148,71,0.000000e+00
148,72,0.000000e+00
148,73,0.000000e+00
148,74,0.000000e+00
148,75,0.000000e+00
148,76,0.000000e+00
148,77,0.000000e+00
148,78,0.000000e+00
148,79,0.000000e+00
148,80,0.000000e+00
148,81,0.000000e+00
148,82,0.000000e+00
148,83,0.000000e+00
148,84,0.000000e+00
148,85,0.000000e+00
148,86,0.000000e+00
148,87,0.000000e+00
148,88,0.000000e+00
148,89,0.000000e+00
148,90,0.000000e+00
148,91,0.000000e+00
148,92,0.000000e+00
148,93,0.000000e+00
148,94,0.000000e+00
148,95,0.000000e+00
148,96,0.000000e+00
148,97,0.000000e+00
148,98,0.000000e+00
148,99,0.000000e+00
148,100,0.000000e+00
148,101,0.000000e+00
148,102,0.000000e+00
148,103,0.000000e+00
148,104,0.000000e+00
148,105,0.000000e+00
148,106,0.000000e+00
148,107,0.000000e+00
148,108,0.000000e+00
148,109,0.000000e+00
148,110,0.000000e+00
148,111,0.000000e+00
148,112,0.000000e+00
148,113,0.000000e+00
148,114,0.000000e+00
148,115,0.000000e+00
148,116,0.000000e+00
148,117,0.000000e+00
148,118,0.000000e+00
148,119,0.000000e+00
148,120,0.000000e+00
148,121,0.000000e+00
148,122,0.000000e+00
148,123,0.000000e+00
148,124,0.000000e+00
148,125,0.000000e+00
148,126,0.000000e+00
148,127,0.000000e+00
148,128,0.000000e+00
148,129,0.000000e+00
148,130,0.000000e+00
148,131,0.000000e+00
148,132,0.000000e+00
148,133,0.000000e+00
148,134,0.000000e+00
148,135,0.000000e+00
148,136,0.000000e+00
148,137,0.000000e+00
148,138,0.000000e+00
148,139,0.000000e+00
148,140,0.000000e+00
148,141,0.000000e+00
148,142,0.000000e+00
148,143,0.000000e+00
148,144,0.000000e+00
148,145,0.000000e+00
148,146,0.000000e+00
148,147,0.000000e+00
148,148,0.000000e+00
148,149,0.000000e+00
148,150,0.000000e+00
148,151,0.000000e+00
148,152,0.000000e+00
148,153,0.000000e+00
148,154,0.000000e+00
148,155,0.000000e+00
149,0,3.624260e-83
149,1,3.129043e-83
149,2,4.034962e-83
149,3,2.334664e-83
149,4,1.775657e-83
149,5,4.941804e-84
149,6,5.202922e-84
149,7,3.770131e-84
149,8,5.228348e-84
149,9,3.190131e-84
149,10,2.430484e-84
149,11,1.420228e-84
149,12,1.739167e-82
149,13,1.579469e-82
149,14,1.448463e-82
149,15,1.070930e-82
149,16,5.642255e-83
149,17,2.646844e-83
149,18,2.397492e-83
149,19,2.042182e-83
149,20,1.032398e-83
149,21,8.463860e-84
149,22,5.218602e-84
149,23,2.026550e-84
149,24,5.397700e-82
149,25,3.738105e-82
149,26,3.439326e-82
149,27,2.194528e-82
149,28,1.005572e-82
149,29,6.639220e-83
149,30,4.674296e-83
149,31,4.206395e-83
149,32,2.508928e-83
149,33,1.955099e-83
149,34,8.777164e-84
149,35,3.495188e-84
149,36,8.421572e-82
149,37,6.840996e-82
149,38,5.188677e-82
149,39,4.129575e-82
149,40,1.816434e-82
149,41,1.043784e-82
149,42,7.041523e-83
149,43,5.003165e-83
149,44,4.559569e-83
149,45,2.736254e-83
149,46,1.716881e-83
149,47,5.714439e-84
149,48,1.275851e-81
149,49,8.272302e-82
149,50,7.674892e-82
149,51,4.069012e-82
149,52,2.190117e-82
149,53,1.190811e-82
149,54,1.052858e-82
149,55,9.314989e-83
149,56,6.142965e-83
149,57,3.936796e-83
149,58,2.461953e-83
149,59,7.519449e-84
149,60,1.268910e-81
149,61,1.023993e-81
149,62,7.923892e-82
149,63,4.590886e-82
149,64,2.324499e-82
149,65,1.209892e-82
149,66,9.960779e-83
149,67,1.089828e-82
149,68,5.893535e-83
149,69,4.969278e-83
149,70,2.815161e-83
149,71,9.490757e-84
149,72,1.571974e-81
149,73,1.161708e-81
149,74,7.741544e-82
149,75,4.937738e-82
149,76,2.015738e-82
149,77,1.901727e-82
149,78,1.477680e-82
149,79,1.169215e-82
149,80,7.224600e-83
149,81,5.405448e-83
149,82,2.947386e-83
149,83,8.910363e-84
149,84,7.203249e-82
149,85,1.071332e-81
149,86,7.385504e-82
149,87,4.154169e-82
149,88,2.408231e-82
149,89,1.695488e-82
149,90,1.559111e-82
149,91,1.298634e-82
149,92,8.233821e-83
149,93,5.205292e-83
149,94,3.374073e-83
149,95,1.052965e-83
149,96,2.528140e-83
149,97,5.446256e-82
149,98,5.574277e-82
149,99,2.932844e-82
149,100,2.370437e-82
149,101,1.863228e-82
149,102,1.474630e-82
149,103,1.429640e-82
149,104,8.617939e-83
149,105,5.528041e-83
149,106,3.411840e-83
149,107,1.150790e-83
149,108,0.000000e+00
149,109,3.582317e-83
149,110,3.239021e-82
149,111,2.588357e-82
149,112,2.188824e-82
149,113,1.676894e-82
149,114,1.443919e-82
149,115,1.362036e-82
149,116,8.162745e-83
149,117,5.344398e-83
149,118,3.233191e-83
149,119,1.153212e-83
149,120,0.000000e+00
149,121,0.000000e+00
149,122,2.414505e-83
149,123,1.068029e-82
149,124,1.245668e-82
149,125,1.368937e-82
149,126,1.347881e-82
149,127,1.150354e-82
149,128,7.954856e-83
149,129,5.208762e-83
149,130,3.366132e-83
149,131,1.057637e-83
149,132,0.000000e+00
149,133,0.000000e+00
149,134,0.000000e+00
149,135,0.000000e+00
149,136,5.941759e-83
149,137,7.890014e-83
149,138,7.738583e-83
149,139,7.366165e-83
149,140,4.813023e-83
149,141,4.205133e-83
149,142,2.660238e-83
149,143,8.562671e-84
149,144,0.000000e+00
149,145,0.000000e+00
149,146,0.000000e+00
149,147,0.000000e+00
149,148,0.000000e+00
149,149,1.322802e-83
149,150,2.458707e-83
149,151,8.187301e-84
149,152,1.346128e-83
149,153,1.412400e-83
149,154,1.037196e-83
149,155,5.715414e-84
150,0,8.566918e-83
150,1,6.667118e-83
150,2,6.216313e-83
150,3,5.739991e-83
150,4,5.609053e-83
150,5,2.773889e-83
150,6,2.205085e-83
150,7,1.115622e-83
150,8,2.985658e-84
150,9,1.122984e-83
150,10,-1.989356e-84
150,11,-1.062312e-84
150,12,1.443142e-82
150,13,2.794858e-82
150,14,2.756846e-82
150,15,2.532903e-82
150,16,3.008811e-82
150,17,1.767075e-82
150,18,7.581291e-83
150,19,4.945351e-83
150,20,4.921141e-83
150,21,1.735534e-83
150,22,6.531533e-84
150,23,3.977051e-84
150,24,5.491618e-83
150,25,5.218805e-82
150,26,5.513297e-82
150,27,7.130705e-82
150,28,4.883255e-82
150,29,3.487993e-82
150,30,1.796936e-82
150,31,1.383596e-82
150,32,6.407694e-83
150,33,3.392960e-83
150,34,2.068770e-83
150,35,9.264940e-84
150,36,3.785529e-82
150,37,6.652386e-82
150,38,1.066616e-81
150,39,9.865295e-82
150,40,1.073131e-81
150,41,5.407208e-82
150,42,3.558066e-82
150,43,2.124164e-82
150,44,1.114400e-82
150,45,7.537154e-83
150,46,2.266388e-83
150,47,1.598923e-83
150,48,1.254552e-83
150,49,1.524082e-81
150,50,1.340330e-81
150,51,1.572283e-81
150,52,1.275658e-81
150,53,7.903217e-82
150,54,4.920258e-82
150,55,2.376845e-82
150,56,1.481175e-82
150,57,8.644069e-83
150,58,3.217606e-83
150,59,2.503982e-83
150,60,1.386872e-81
150,61,1.658825e-81
150,62,1.758934e-81
150,63,2.094790e-81
150,64,1.451073e-81
150,65,9.802719e-82
150,66,5.983230e-82
150,67,3.125587e-82
150,68,2.271568e-82
150,69,1.078791e-82
150,70,6.247371e-83
150,71,3.759547e-83
150,72,1.000812e-81
150,73,1.981447e-81
150,74,2.467623e-81
150,75,2.403590e-81
150,76,1.909924e-81
150,77,8.654491e-82
150,78,5.682640e-82
150,79,3.907054e-82
150,80,2.674200e-82
150,81,1.328909e-82
150,82,7.816037e-83
150,83,4.996296e-83
150,84,1.633763e-81
150,85,2.951774e-81
150,86,2.891584e-81
150,87,2.579500e-81
150,88,1.723043e-81
150,89,1.162617e-81
150,90,7.092738e-82
150,91,4.862720e-82
150,92,3.239312e-82
150,93,1.822677e-82
150,94,7.896332e-83
150,95,5.474500e-83
150,96,7.183329e-83
150,97,2.390536e-81
150,98,2.476398e-81
150,99,2.363425e-81
150,100,1.385274e-81
150,101,9.766589e-82
150,102,7.564855e-82
150,103,4.692364e-82
150,104,3.565804e-82
150,105,2.184793e-82
150,106,9.671546e-83
150,107,6.445312e-83
150,108,0.000000e+00
150,109,2.329600e-82
150,110,1.909027e-81
150,111,1.734906e-81
150,112,1.340517e-81
150,113,1.001002e-81
150,114,5.833910e-82
150,115,5.521478e-82
150,116,3.415214e-82
150,117,2.497238e-82
150,118,1.056313e-82
150,119,6.854615e-83
150,120,0.000000e+00
150,121,0.000000e+00
150,122,1.982635e-82
150,123,1.000816e-81
150,124,8.384552e-82
150,125,6.535209e-82
150,126,6.032611e-82
150,127,4.757689e-82
150,128,3.722449e-82
150,129,2.289672e-82
150,130,1.106161e-82
150,131,6.778796e-83
150,132,0.000000e+00
150,133,0.000000e+00
150,134,0.000000e+00
150,135,0.000000e+00
150,136,3.184914e-82
150,137,6.663853e-82
150,138,4.233323e-82
150,139,3.792183e-82
150,140,3.079449e-82
150,141,2.333703e-82
150,142,1.183536e-82
150,143,6.348739e-83
150,144,0.000000e+00
150,145,0.000000e+00
150,146,0.000000e+00
150,147,0.000000e+00
150,148,0.000000e+00
150,149,2.458707e-83
150,150,1.297802e-82
150,151,1.372395e-82
150,152,1.058322e-82
150,153,1.011017e-82
150,154,6.598743e-83
150,155,3.775545e-83
151,0,6.474451e-83
151,1,3.966294e-83
151,2,1.763779e-84
151,3,4.905890e-83
151,4,6.267500e-83
151,5,4.548570e-83
151,6,3.064051e-83
151,7,1.072947e-83
151,8,-1.152351e-83
151,9,1.397210e-83
151,10,-1.267434e-83
151,11,-7.315498e-84
151,12,-2.530912e-82
151,13,7.904919e-83
151,14,1.305358e-82
151,15,2.016436e-82
151,16,4.709786e-82
151,17,3.053206e-82
151,18,8.660468e-83
151,19,3.980218e-83
151,20,7.288281e-83
151,21,1.065917e-83
151,22,-2.902914e-84
151,23,2.246524e-84
151,24,-1.683540e-81
151,25,-1.057617e-82
151,26,5.516445e-83
151,27,8.404392e-82
151,28,7.496010e-82
151,29,5.537813e-82
151,30,2.391720e-82
151,31,1.644418e-82
151,32,5.729128e-83
151,33,1.154123e-83
151,34,1.617205e-83
151,35,8.704624e-84
151,36,-1.958332e-81
151,37,-8.288172e-82
151,38,6.392859e-82
151,39,7.937165e-82
151,40,1.761675e-81
151,41,8.383368e-82
151,42,5.389118e-82
151,43,2.977414e-82
151,44,9.274748e-83
151,45,7.528644e-83
151,46,-7.657563e-84
151,47,1.609633e-83
151,48,-4.257897e-81
151,49,6.298474e-82
151,50,4.044676e-82
151,51,2.106467e-81
151,52,2.099392e-81
151,53,1.352662e-81
151,54,7.302411e-82
151,55,2.112132e-82
151,56,1.235482e-82
151,57,5.953447e-83
151,58,-1.334137e-83
151,59,3.130690e-83
151,60,-1.133023e-81
151,61,2.397371e-82
151,62,1.203578e-81
151,63,3.112360e-81
151,64,2.453819e-81
151,65,1.754685e-81
151,66,9.921014e-82
151,67,3.270493e-82
151,68,3.042644e-82
151,69,6.795892e-83
151,70,4.130803e-83
151,71,5.289330e-83
151,72,-3.055813e-81
151,73,5.242003e-82
151,74,2.889164e-81
151,75,3.691819e-81
151,76,3.578116e-81
151,77,1.278787e-81
151,78,7.517710e-82
151,79,4.733775e-82
151,80,3.473956e-82
151,81,1.134742e-82
151,82,7.144216e-83
151,83,8.108211e-83
151,84,1.268155e-81
151,85,2.975133e-81
151,86,3.945937e-81
151,87,4.346646e-81
151,88,3.030945e-81
151,89,2.024083e-81
151,90,1.047910e-81
151,91,6.470750e-82
151,92,4.392952e-82
151,93,2.328498e-82
151,94,6.138083e-83
151,95,8.701168e-83
151,96,9.585675e-83
151,97,3.553904e-81
151,98,3.663633e-81
151,99,4.282928e-81
151,100,2.312731e-81
151,101,1.552841e-81
151,102,1.197353e-81
151,103,5.704482e-82
151,104,5.084782e-82
151,105,2.974766e-82
151,106,1.008424e-82
151,107,1.055946e-82
151,108,0.000000e+00
151,109,4.156306e-82
151,110,3.188095e-81
151,111,3.049582e-81
151,112,2.255587e-81
151,113,1.686124e-81
151,114,8.234135e-82
151,115,7.821656e-82
151,116,4.941495e-82
151,117,3.755584e-82
151,118,1.288238e-82
151,119,1.155207e-82
151,120,0.000000e+00
151,121,0.000000e+00
151,122,3.717920e-82
151,123,1.921341e-81
151,124,1.510012e-81
151,125,1.051093e-81
151,126,9.039437e-82
151,127,6.837939e-82
151,128,5.740520e-82
151,129,3.416581e-82
151,130,1.354673e-82
151,131,1.171117e-82
151,132,0.000000e+00
151,133,0.000000e+00
151,134,0.000000e+00
151,135,0.000000e+00
151,136,6.035483e-82
151,137,1.148602e-81
151,138,6.500092e-82
151,139,6.521188e-82
151,140,5.313958e-82
151,141,3.881465e-82
151,142,1.786285e-82
151,143,1.143899e-82
151,144,0.000000e+00
151,145,0.000000e+00
151,146,0.000000e+00
151,147,0.000000e+00
151,148,0.000000e+00
151,149,8.187301e-84
151,150,1.372395e-82
151,151,3.001462e-82
151,152,1.996489e-82
151,153,1.808696e-82
151,154,1.148474e-82
151,155,6.628104e-83
152,0,1.121520e-82
152,1,8.948838e-83
152,2,7.030235e-83
152,3,8.056117e-83
152,4,8.042653e-83
152,5,4.263157e-83
152,6,3.426345e-83
152,7,1.500451e-83
152,8,9.393183e-85
152,9,1.615957e-83
152,10,-5.500253e-84
152,11,-3.312538e-84
152,12,1.034237e-82
152,13,3.466919e-82
152,14,3.567187e-82
152,15,3.487550e-82
152,16,4.717353e-82
152,17,2.812091e-82
152,18,1.103827e-82
152,19,6.535951e-83
152,20,7.324170e-83
152,21,2.315420e-83
152,22,6.964031e-84
152,23,5.095874e-84
152,24,-3.499343e-82
152,25,5.903617e-82
152,26,6.676722e-82
152,27,1.041676e-81
152,28,7.567509e-82
152,29,5.442209e-82
152,30,2.651848e-82
152,31,2.013900e-82
152,32,8.950941e-83
152,33,4.129041e-83
152,34,2.750900e-83
152,35,1.282785e-83
152,36,-2.936450e-83
152,37,5.655316e-82
152,38,1.404867e-81
152,39,1.359205e-81
152,40,1.689469e-81
152,41,8.355580e-82
152,42,5.432130e-82
152,43,3.116750e-82
152,44,1.505306e-82
152,45,1.068946e-82
152,46,2.447136e-83
152,47,2.221071e-83
152,48,-1.098252e-81
152,49,1.939970e-81
152,50,1.680225e-81
152,51,2.353926e-81
152,52,2.001526e-81
152,53,1.256299e-81
152,54,7.488268e-82
152,55,3.233806e-82
152,56,1.991667e-82
152,57,1.139905e-82
152,58,3.381675e-83
152,59,3.702624e-83
152,60,1.329558e-81
152,61,2.020422e-81
152,62,2.337047e-81
152,63,3.215183e-81
152,64,2.299447e-81
152,65,1.563367e-81
152,66,9.269288e-82
152,67,4.366353e-82
152,68,3.332932e-82
152,69,1.392046e-82
152,70,8.038367e-83
152,71,5.698917e-83
152,72,2.928412e-82
152,73,2.434007e-81
152,74,3.614878e-81
152,75,3.740183e-81
152,76,3.110409e-81
152,77,1.312451e-81
152,78,8.230733e-82
152,79,5.563794e-82
152,80,3.923024e-82
152,81,1.779880e-82
152,82,1.060428e-82
152,83,7.788311e-83
152,84,2.247100e-81
152,85,4.173026e-81
152,86,4.313927e-81
152,87,4.077244e-81
152,88,2.749425e-81
152,89,1.839101e-81
152,90,1.071856e-81
152,91,7.097526e-82
152,92,4.754497e-82
152,93,2.655537e-82
152,94,1.053074e-82
152,95,8.447751e-83
152,96,1.113953e-82
152,97,3.684696e-81
152,98,3.771453e-81
152,99,3.782039e-81
152,100,2.166781e-81
152,101,1.491529e-81
152,102,1.158944e-81
152,103,6.686851e-82
152,104,5.294852e-82
152,105,3.202085e-82
152,106,1.344801e-82
152,107,1.005268e-82
152,108,0.000000e+00
152,109,3.753512e-82
152,110,3.034421e-81
152,111,2.765971e-81
152,112,2.053490e-81
152,113,1.538638e-81
152,114,8.656182e-82
152,115,8.105888e-82
152,116,5.110190e-82
152,117,3.730109e-82
152,118,1.496108e-82
152,119,1.075457e-82
152,120,0.000000e+00
152,121,0.000000e+00
152,122,3.180268e-82
152,123,1.654731e-81
152,124,1.375671e-81
152,125,1.024732e-81
152,126,8.982223e-82
152,127,6.898057e-82
152,128,5.492336e-82
152,129,3.418655e-82
152,130,1.563495e-82
152,131,1.063843e-82
152,132,0.000000e+00
152,133,0.000000e+00
152,134,0.000000e+00
152,135,0.000000e+00
152,136,5.291662e-82
152,137,9.554565e-82
152,138,6.011283e-82
152,139,5.938189e-82
152,140,4.703290e-82
152,141,3.505867e-82
152,142,1.761463e-82
152,143,1.004453e-82
152,144,0.000000e+00
152,145,0.000000e+00
152,146,0.000000e+00
152,147,0.000000e+00
152,148,0.000000e+00
152,149,1.346128e-83
152,150,1.058322e-82
152,151,1.996489e-82
152,152,1.899564e-82
152,153,1.551995e-82
152,154,1.008921e-82
152,155,5.818532e-83
153,0,1.176971e-82
153,1,9.321327e-83
153,2,8.195990e-83
153,3,8.186393e-83
153,4,8.049902e-83
153,5,4.120484e-83
153,6,3.202589e-83
153,7,1.528378e-83
153,8,2.601062e-84
153,9,1.592048e-83
153,10,-3.722071e-84
153,11,-2.081591e-84
153,12,1.676366e-82
153,13,3.799343e-82
153,14,3.836471e-82
153,15,3.565790e-82
153,16,4.457561e-82
153,17,2.623655e-82
153,18,1.057480e-82
153,19,6.793325e-83
153,20,7.076528e-83
153,21,2.355729e-83
153,22,8.368344e-84
153,23,5.381509e-84
153,24,-7.329433e-83
153,25,6.945530e-82
153,26,7.456208e-82
153,27,1.027339e-81
153,28,7.209748e-82
153,29,5.126009e-82
153,30,2.560361e-82
153,31,1.970599e-82
153,32,8.862905e-83
153,33,4.488612e-83
153,34,2.856627e-83
153,35,1.318411e-83
153,36,3.305544e-82
153,37,8.030837e-82
153,38,1.482223e-81
153,39,1.388575e-81
153,40,1.589084e-81
153,41,7.871670e-82
153,42,5.171195e-82
153,43,3.039371e-82
153,44,1.542026e-82
153,45,1.060728e-82
153,46,2.912969e-83
153,47,2.259388e-83
153,48,-4.033335e-82
153,49,2.103688e-81
153,50,1.821842e-81
153,51,2.283210e-81
153,52,1.888380e-81
153,53,1.165337e-81
153,54,7.106027e-82
153,55,3.269288e-82
153,56,2.016493e-82
153,57,1.179715e-82
153,58,4.021949e-83
153,59,3.637372e-83
153,60,1.698007e-81
153,61,2.233144e-81
153,62,2.418998e-81
153,63,3.072175e-81
153,64,2.151434e-81
153,65,1.447770e-81
153,66,8.743312e-82
153,67,4.327099e-82
153,68,3.227600e-82
153,69,1.456883e-82
153,70,8.369918e-83
153,71,5.528908e-83
153,72,9.566511e-82
153,73,2.671672e-81
153,74,3.543267e-81
153,75,3.547868e-81
153,76,2.871593e-81
153,77,1.244832e-81
153,78,7.988901e-82
153,79,5.456934e-82
153,80,3.791130e-82
153,81,1.817476e-82
153,82,1.066852e-82
153,83,7.338560e-83
153,84,2.321317e-81
153,85,4.173010e-81
153,86,4.169847e-81
153,87,3.809664e-81
153,88,2.562620e-81
153,89,1.707127e-81
153,90,1.013048e-81
153,91,6.813370e-82
153,92,4.558475e-82
153,93,2.584820e-82
153,94,1.060491e-82
153,95,7.969091e-83
153,96,1.061342e-82
153,97,3.503961e-81
153,98,3.593114e-81
153,99,3.482024e-81
153,100,2.028702e-81
153,101,1.404007e-81
153,102,1.079811e-81
153,103,6.546678e-82
153,104,5.069963e-82
153,105,3.078817e-82
153,106,1.321822e-82
153,107,9.378882e-83
153,108,0.000000e+00
153,109,3.426178e-82
153,110,2.827974e-81
153,111,2.581305e-81
153,112,1.925620e-81
153,113,1.429021e-81
153,114,8.228088e-82
153,115,7.713469e-82
153,116,4.858873e-82
153,117,3.542467e-82
153,118,1.473131e-82
153,119,1.005777e-82
153,120,0.000000e+00
153,121,0.000000e+00
153,122,2.950819e-82
153,123,1.523620e-81
153,124,1.287061e-81
153,125,9.718179e-82
153,126,8.582603e-82
153,127,6.642384e-82
153,128,5.207162e-82
153,129,3.192833e-82
153,130,1.532473e-82
153,131,9.907564e-83
153,132,0.000000e+00
153,133,0.000000e+00
153,134,0.000000e+00
153,135,0.000000e+00
153,136,4.843328e-82
153,137,8.829474e-82
153,138,5.881091e-82
153,139,5.635841e-82
153,140,4.370934e-82
153,141,3.318861e-82
153,142,1.654333e-82
153,143,9.321836e-83
153,144,0.000000e+00
153,145,0.000000e+00
153,146,0.000000e+00
153,147,0.000000e+00
153,148,0.000000e+00
153,149,1.412400e-83
153,150,1.011017e-82
153,151,1.808696e-82
153,152,1.551995e-82
153,153,1.615046e-82
153,154,9.331566e-83
153,155,5.449657e-83
154,0,9.001519e-83
154,1,7.354446e-83
154,2,7.022051e-83
154,3,6.229981e-83
154,4,5.794637e-83
154,5,2.802033e-83
154,6,2.287710e-83
154,7,1.105281e-83
154,8,4.119096e-84
154,9,1.141311e-83
154,10,-1.245519e-84
154,11,-7.165223e-85
154,12,1.832216e-82
154,13,3.115182e-82
154,14,3.073135e-82
154,15,2.734769e-82
154,16,3.034932e-82
154,17,1.754838e-82
154,18,7.721186e-83
154,19,5.142201e-83
154,20,4.854082e-83
154,21,1.855814e-83
154,22,7.687178e-84
154,23,4.340143e-84
154,24,2.003765e-82
154,25,6.063569e-82
154,26,6.263189e-82
154,27,7.452528e-82
154,28,4.962634e-82
154,29,3.512948e-82
154,30,1.806654e-82
154,31,1.418336e-82
154,32,6.705902e-83
154,33,3.677127e-83
154,34,2.166375e-83
154,35,9.789381e-84
154,36,5.829764e-82
154,37,8.198154e-82
154,38,1.164504e-81
154,39,1.060127e-81
154,40,1.075189e-81
154,41,5.399269e-82
154,42,3.525983e-82
154,43,2.102752e-82
154,44,1.163238e-82
154,45,7.892910e-83
154,46,2.577386e-83
154,47,1.658750e-83
154,48,3.179060e-82
154,49,1.689849e-81
154,50,1.502058e-81
154,51,1.609888e-81
154,52,1.279321e-81
154,53,7.809209e-82
154,54,4.890409e-82
154,55,2.434724e-82
154,56,1.540412e-82
154,57,9.082386e-83
154,58,3.593037e-83
154,59,2.599104e-83
154,60,1.630636e-81
154,61,1.870959e-81
154,62,1.878273e-81
154,63,2.132452e-81
154,64,1.450818e-81
154,65,9.564707e-82
154,66,5.871741e-82
154,67,3.199246e-82
154,68,2.275495e-82
154,69,1.134254e-82
154,70,6.464510e-83
154,71,3.852921e-83
154,72,1.295304e-81
154,73,2.196463e-81
154,74,2.575738e-81
154,75,2.445092e-81
154,76,1.879135e-81
154,77,8.597162e-82
154,78,5.623572e-82
154,79,3.912106e-82
154,80,2.672545e-82
154,81,1.367357e-82
154,82,7.943286e-83
154,83,4.947962e-83
154,84,1.758729e-81
154,85,3.081639e-81
154,86,2.936386e-81
154,87,2.559754e-81
154,88,1.698273e-81
154,89,1.133972e-81
154,90,6.973671e-82
154,91,4.794542e-82
154,92,3.198847e-82
154,93,1.835988e-82
154,94,8.123211e-83
154,95,5.404607e-83
154,96,7.503976e-83
154,97,2.433499e-81
154,98,2.482459e-81
154,99,2.293460e-81
154,100,1.366787e-81
154,101,9.485354e-82
154,102,7.322682e-82
154,103,4.658841e-82
154,104,3.499251e-82
154,105,2.156481e-82
154,106,9.727149e-83
154,107,6.326140e-83
154,108,0.000000e+00
154,109,2.279147e-82
154,110,1.899565e-81
154,111,1.711735e-81
154,112,1.278217e-81
154,113,9.494377e-82
154,114,5.680778e-82
154,115,5.306456e-82
154,116,3.334751e-82
154,117,2.410463e-82
154,118,1.045858e-82
154,119,6.706158e-83
154,120,0.000000e+00
154,121,0.000000e+00
154,122,1.903704e-82
154,123,9.875848e-82
154,124,8.505819e-82
154,125,6.563968e-82
154,126,5.794311e-82
154,127,4.549779e-82
154,128,3.550673e-82
154,129,2.187044e-82
154,130,1.061723e-82
154,131,6.570772e-83
154,132,0.000000e+00
154,133,0.000000e+00
154,134,0.000000e+00
154,135,0.000000e+00
154,136,3.121536e-82
154,137,5.604943e-82
154,138,3.930205e-82
154,139,3.786753e-82
154,140,2.883918e-82
154,141,2.185857e-82
154,142,1.120736e-82
154,143,6.030073e-83
154,144,0.000000e+00
154,145,0.000000e+00
154,146,0.000000e+00
154,147,0.000000e+00
154,148,0.000000e+00
154,149,1.037196e-83
154,150,6.598743e-83
154,151,1.148474e-82
154,152,1.008921e-82
154,153,9.331566e-83
154,154,6.479001e-83
154,155,3.530920e-83
155,0,5.061483e-83
155,1,4.210259e-83
155,2,4.177677e-83
155,3,3.652320e-83
155,4,3.490551e-83
155,5,1.687731e-83
155,6,1.295488e-83
155,7,6.648795e-84
155,8,2.246276e-84
155,9,6.731144e-84
155,10,-6.556239e-85
155,11,-2.519156e-85
155,12,1.014068e-82
155,13,1.837392e-82
155,14,1.838393e-82
155,15,1.614555e-82
155,16,1.795720e-82
155,17,1.038380e-82
155,18,4.416652e-83
155,19,3.081223e-83
155,20,2.909148e-83
155,21,1.067404e-83
155,22,4.429673e-84
155,23,2.678962e-84
155,24,1.161331e-82
155,25,3.606601e-82
155,26,3.728991e-82
155,27,4.435557e-82
155,28,2.932606e-82
155,29,2.069125e-82
155,30,1.071687e-82
155,31,8.409734e-83
155,32,3.867967e-83
155,33,2.149561e-83
155,34,1.301917e-83
155,35,6.212458e-84
155,36,3.389418e-82
155,37,4.880103e-82
155,38,6.931508e-82
155,39,6.267009e-82
155,40,6.386587e-82
155,41,3.184576e-82
155,42,2.087609e-82
155,43,1.260968e-82
155,44,6.915751e-83
155,45,4.646480e-83
155,46,1.540056e-83
155,47,1.047015e-83
155,48,1.978013e-82
155,49,1.007662e-81
155,50,8.885835e-82
155,51,9.550502e-82
155,52,7.558365e-82
155,53,4.603318e-82
155,54,2.899736e-82
155,55,1.433917e-82
155,56,8.983901e-83
155,57,5.374507e-83
155,58,2.106368e-83
155,59,1.588723e-83
155,60,9.444502e-82
155,61,1.104726e-81
155,62,1.114484e-81
155,63,1.261126e-81
155,64,8.583022e-82
155,65,5.630452e-82
155,66,3.493008e-82
155,67,1.892555e-82
155,68,1.347125e-82
155,69,6.777882e-83
155,70,3.816960e-83
155,71,2.364308e-83
155,72,7.647101e-82
155,73,1.296965e-81
155,74,1.516652e-81
155,75,1.445326e-81
155,76,1.114498e-81
155,77,5.044682e-82
155,78,3.326965e-82
155,79,2.307198e-82
155,80,1.574263e-82
155,81,8.101635e-83
155,82,4.652877e-83
155,83,3.009977e-83
155,84,1.043229e-81
155,85,1.807982e-81
155,86,1.736834e-81
155,87,1.508308e-81
155,88,1.005589e-81
155,89,6.667350e-82
155,90,4.068868e-82
155,91,2.795166e-82
155,92,1.873957e-82
155,93,1.088782e-82
155,94,4.712218e-83
155,95,3.274706e-83
155,96,4.233693e-83
155,97,1.421133e-81
155,98,1.459109e-81
155,99,1.345988e-81
155,100,8.019825e-82
155,101,5.554737e-82
155,102,4.241713e-82
155,103,2.732717e-82
155,104,2.043381e-82
155,105,1.258809e-82
155,106,5.639274e-83
155,107,3.814903e-83
155,108,0.000000e+00
155,109,1.312630e-82
155,110,1.102587e-81
155,111,1.004191e-81
155,112,7.483643e-82
155,113,5.527899e-82
155,114,3.307777e-82
155,115,3.071438e-82
155,116,1.943571e-82
155,117,1.406407e-82
155,118,6.104463e-83
155,119,4.044201e-83
155,120,0.000000e+00
155,121,0.000000e+00
155,122,1.115218e-82
155,123,5.765629e-82
155,124,4.946986e-82
155,125,3.796570e-82
155,126,3.373749e-82
155,127,2.637172e-82
155,128,2.065841e-82
155,129,1.291284e-82
155,130,6.262523e-83
155,131,3.906981e-83
155,132,0.000000e+00
155,133,0.000000e+00
155,134,0.000000e+00
155,135,0.000000e+00
155,136,1.795907e-82
155,137,3.230561e-82
155,138,2.262696e-82
155,139,2.186154e-82
155,140,1.686960e-82
155,141,1.284187e-82
155,142,6.534167e-83
155,143,3.696563e-83
155,144,0.000000e+00
155,145,0.000000e+00
155,146,0.000000e+00
155,147,0.000000e+00
155,148,0.000000e+00
155,149,5.715414e-84
155,150,3.775545e-83
155,151,6.628104e-83
155,152,5.818532e-83
155,153,5.449657e-83
155,154,3.530920e-83
155,155,2.297985e-83


==> anc/data_release/cov_statonly_pzmu_CCInclusive.txt <==
1,1,1.475274e-81
1,2,-3.377605e-82
1,3,2.132819e-83
1,4,-4.453623e-84
1,5,-1.096178e-83
1,6,-6.050207e-84
1,7,-5.403967e-84
1,8,-3.044798e-84
1,9,-1.226959e-84
1,10,-4.346517e-85
1,11,-1.137466e-85
1,12,1.742824e-87
2,1,-3.377605e-82
2,2,1.715502e-81
2,3,-4.666069e-82
2,4,-1.662265e-83
2,5,7.182682e-84
2,6,-1.580735e-83
2,7,-9.743034e-84
2,8,-5.807651e-84
2,9,-1.831680e-84
2,10,-4.124228e-85
2,11,-1.233222e-85
2,12,-1.908458e-86
3,1,2.132819e-83
3,2,-4.666069e-82
3,3,1.596952e-81
3,4,-4.194878e-82
3,5,-6.415326e-83
3,6,1.538306e-83
3,7,-9.220291e-84
3,8,-8.619925e-84
3,9,-2.020044e-84
3,10,-4.688821e-85
3,11,-1.039930e-85
3,12,-1.051440e-87
4,1,-4.453623e-84
4,2,-1.662265e-83
4,3,-4.194878e-82
4,4,1.327266e-81
4,5,-2.769811e-82
4,6,-1.031413e-82
4,7,1.205786e-83
4,8,-5.462943e-84
4,9,-2.810115e-84
4,10,-4.053229e-85
4,11,-1.124045e-85
4,12,-1.336247e-86
5,1,-1.096178e-83
5,2,7.182682e-84
5,3,-6.415326e-83
5,4,-2.769811e-82
5,5,9.515205e-82
5,6,-1.243088e-82
5,7,-1.274011e-82
5,8,5.129029e-84
5,9,-2.362099e-84
5,10,-9.312566e-85
5,11,-6.340242e-86
5,12,-4.550206e-87
6,1,-6.050207e-84
6,2,-1.580735e-83
6,3,1.538306e-83
6,4,-1.031413e-82
6,5,-1.243088e-82
6,6,6.523314e-82
6,7,-3.822578e-83
6,8,-6.752595e-83
6,9,4.123608e-84
6,10,-1.071300e-84
6,11,-2.018753e-85
6,12,4.138953e-87
7,1,-5.403967e-84
7,2,-9.743034e-84
7,3,-9.220291e-84
7,4,1.205786e-83
7,5,-1.274011e-82
7,6,-3.822578e-83
7,7,5.456832e-82
7,8,-5.907641e-83
7,9,-1.305810e-83
7,10,3.636392e-84
7,11,-3.964461e-85
7,12,-4.377324e-87
8,1,-3.044798e-84
8,2,-5.807651e-84
8,3,-8.619925e-84
8,4,-5.462943e-84
8,5,5.129029e-84
8,6,-6.752595e-83
8,7,-5.907641e-83
8,8,2.201257e-82
8,9,-3.036629e-83
8,10,-1.025878e-84
8,11,3.972623e-85
8,12,-9.021316e-86
9,1,-1.226959e-84
9,2,-1.831680e-84
9,3,-2.020044e-84
9,4,-2.810115e-84
9,5,-2.362099e-84
9,6,4.123608e-84
9,7,-1.305810e-83
9,8,-3.036629e-83
9,9,6.480053e-83
9,10,-1.777396e-83
9,11,1.422941e-85
9,12,1.382340e-85
10,1,-4.346517e-85
10,2,-4.124228e-85
10,3,-4.688821e-85
10,4,-4.053229e-85
10,5,-9.312566e-85
10,6,-1.071300e-84
10,7,3.636392e-84
10,8,-1.025878e-84
10,9,-1.777396e-83
10,10,5.421827e-83
10,11,-5.859555e-84
10,12,2.994227e-85
11,1,-1.137466e-85
11,2,-1.233222e-85
11,3,-1.039930e-85
11,4,-1.124045e-85
11,5,-6.340242e-86
11,6,-2.018753e-85
11,7,-3.964461e-85
11,8,3.972623e-85
11,9,1.422941e-85
11,10,-5.859555e-84
11,11,8.549443e-84
11,12,-1.468404e-84
12,1,1.742824e-87
12,2,-1.908458e-86
12,3,-1.051440e-87
12,4,-1.336247e-86
12,5,-4.550206e-87
12,6,4.138953e-87
12,7,-4.377324e-87
12,8,-9.021316e-86
12,9,1.382340e-85
12,10,2.994227e-85
12,11,-1.468404e-84
12,12,3.854599e-84


==> anc/data_release/data_result_ptmu_CCInclusive.txt <==
1,8.14e-40
2,3.20e-39
3,7.58e-39
4,1.26e-38
5,1.73e-38
6,2.04e-38
7,2.24e-38
8,2.15e-38
9,1.58e-38
10,1.13e-38
11,7.54e-39
12,4.72e-39
13,1.46e-39


==> anc/data_release/data_result_ptpl_2D_CCInclusive.txt <==
1,1,2.31e-40
1,2,9.01e-40
1,3,2.70e-39
1,4,4.49e-39
1,5,6.42e-39
1,6,7.81e-39
1,7,8.59e-39
1,8,5.37e-39
1,9,1.47e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
2,1,2.34e-40
2,2,1.09e-39
2,3,2.57e-39
2,4,4.31e-39
2,5,6.18e-39
2,6,7.32e-39
2,7,8.12e-39
2,8,8.64e-39
2,9,5.22e-39
2,10,3.61e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
3,1,2.68e-40
3,2,1.03e-39
3,3,2.49e-39
3,4,3.93e-39
3,5,5.77e-39
3,6,6.27e-39
3,7,6.90e-39
3,8,6.96e-39
3,9,5.41e-39
3,10,3.51e-39
3,11,2.81e-40
3,12,0.00e+00
3,13,0.00e+00
4,1,1.86e-40
4,2,8.10e-40
4,3,2.01e-39
4,4,3.33e-39
4,5,4.08e-39
4,6,4.94e-39
4,7,5.38e-39
4,8,4.96e-39
4,9,3.94e-39
4,10,2.95e-39
4,11,1.43e-39
4,12,0.00e+00
4,13,0.00e+00
5,1,1.54e-40
5,2,6.16e-40
5,3,1.10e-39
5,4,2.19e-39
5,5,2.69e-39
5,6,2.92e-39
5,7,3.20e-39
5,8,3.08e-39
5,9,2.59e-39
5,10,2.21e-39
5,11,1.39e-39
5,12,4.31e-40
5,13,0.00e+00
6,1,5.68e-41
6,2,3.26e-40
6,3,7.55e-40
6,4,1.16e-39
6,5,1.55e-39
6,6,1.77e-39
6,7,1.88e-39
6,8,2.06e-39
6,9,1.84e-39
6,10,1.66e-39
6,11,1.20e-39
6,12,7.17e-40
6,13,2.29e-41
7,1,5.18e-41
7,2,1.96e-40
7,3,4.44e-40
7,4,7.75e-40
7,5,1.13e-39
7,6,1.20e-39
7,7,1.36e-39
7,8,1.50e-39
7,9,1.44e-39
7,10,1.22e-39
7,11,1.09e-39
7,12,6.88e-40
7,13,9.54e-41
8,1,3.11e-41
8,2,1.52e-40
8,3,3.72e-40
8,4,4.96e-40
8,5,7.38e-40
8,6,9.09e-40
8,7,9.89e-40
8,8,1.11e-39
8,9,1.13e-39
8,10,1.11e-39
8,11,8.81e-40
8,12,6.45e-40
8,13,1.34e-40
9,1,2.75e-41
9,2,1.07e-40
9,3,2.04e-40
9,4,3.58e-40
9,5,4.73e-40
9,6,5.54e-40
9,7,6.35e-40
9,8,7.33e-40
9,9,7.59e-40
9,10,6.95e-40
9,11,6.64e-40
9,12,4.49e-40
9,13,1.38e-40
10,1,2.86e-41
10,2,5.80e-41
10,3,1.35e-40
10,4,2.26e-40
10,5,2.91e-40
10,6,3.86e-40
10,7,4.06e-40
10,8,4.42e-40
10,9,4.81e-40
10,10,4.82e-40
10,11,4.29e-40
10,12,3.70e-40
10,13,1.32e-40
11,1,1.00e-41
11,2,3.32e-41
11,3,7.04e-41
11,4,1.17e-40
11,5,1.66e-40
11,6,2.14e-40
11,7,2.33e-40
11,8,2.50e-40
11,9,2.63e-40
11,10,2.53e-40
11,11,2.48e-40
11,12,2.12e-40
11,13,9.22e-41
12,1,5.97e-42
12,2,1.39e-41
12,3,2.83e-41
12,4,4.56e-41
12,5,6.62e-41
12,6,9.06e-41
12,7,9.86e-41
12,8,1.06e-40
12,9,1.20e-40
12,10,1.20e-40
12,11,1.10e-40
12,12,9.30e-41
12,13,5.37e-41


==> anc/data_release/data_result_pzmu_CCInclusive.txt <==
1,3.23e-39
2,4.43e-39
3,4.51e-39
4,3.74e-39
5,2.63e-39
6,1.92e-39
7,1.56e-39
8,1.30e-39
9,9.27e-40
10,6.60e-40
11,3.87e-40
12,1.83e-40

